All Two-Loop, Color-Dressed, Six-Point Amplitude Integrands in sYM

We construct all six-particle helicity amplitude integrands in color-dressed, maximally supersymmetric Yang-Mills theory at two loops in a single prescriptive basis of master integrands.

==> anc/6pt_amplitudes_data.m <==
(* ::Package:: *)

(*******************************************************************************************************)
(*******************************************************************************************************)
(*
   Ancillary DATA for the six-point (M)MHV color-dressed amplitude integrands in sYM
    "The Two-Loop, Color-Dressed, Six-Point NMHV Amplitude Integrand"
       by Jacob Bourjaily, Cameron Langer, and Yaqi Zheng
               [arXiv:2112.nnnnn].                                                                
       This data is encoded using notations and conventions similar to those of: 
            [arXiv:1909.09131], [arXiv:1911.09106]
      (which include different representations of the MHV amplitude)  
      and [arXiv:1609.01781] which classified the relevant NMHV amplitude's LS coeffs                          
*)
(*******************************************************************************************************)
(*******************************************************************************************************)


mhvIntegrandSeeds={{mhvF[1],int[1,1]},{mhvF[2],int[5,1]},{mhvF[3],int[2,2]},{mhvF[4],int[3,1]},{mhvF[5],int[9,1]},{mhvF[6],int[7,1]},{mhvF[7],int[9,2]},{mhvF[8],int[6,2]},{mhvF[9],int[12,1]},{mhvF[10],int[10,1]},{mhvF[11],int[12,7]},{mhvF[12],int[11,4]},{mhvF[13],int[15,1]},{mhvF[14],int[14,1]},{mhvF[15],int[32,1]},{mhvF[16],int[25,1]},{mhvF[17],int[17,5]},{mhvF[18],int[20,5]},{mhvF[19],int[19,1]},{mhvF[20],int[37,1]},{mhvF[21],int[38,1]},{mhvF[22],int[33,1]},{mhvF[23],int[27,1]},{mhvF[24],int[34,6]},{mhvF[25],int[35,6]},{mhvF[26],int[19,2]},{mhvF[27],int[23,2]},{mhvF[28],int[42,4]},{mhvF[29],int[39,5]},{mhvF[30],int[34,5]},{mhvF[31],int[42,3]},{mhvF[32],int[40,3]},{mhvF[33],int[37,3]},{mhvF[34],int[73,1]},{mhvF[35],int[44,1]},{mhvF[36],int[47,1]},{mhvF[37],int[61,2]},{mhvF[38],int[66,2]}};
nmhvIntegrandSeeds={{nmhvF[1],int[1,2]},{nmhvF[2],int[2,1]},{nmhvF[3],int[2,4]},{nmhvF[4],int[3,2]},{nmhvF[5],int[3,3]},{nmhvF[6],int[4,1]},{nmhvF[7],int[4,2]},{nmhvF[8],int[4,3]},{nmhvF[9],int[4,4]},{nmhvF[10],int[7,2]},{nmhvF[11],int[7,3]},{nmhvF[12],int[6,1]},{nmhvF[13],int[6,4]},{nmhvF[14],int[8,1]},{nmhvF[15],int[8,2]},{nmhvF[16],int[8,3]},{nmhvF[17],int[8,4]},{nmhvF[18],int[10,4]},{nmhvF[19],int[10,2]},{nmhvF[20],int[11,1]},{nmhvF[21],int[11,3]},{nmhvF[22],int[11,2]},{nmhvF[23],int[11,7]},{nmhvF[24],int[12,4]},{nmhvF[25],int[12,3]},{nmhvF[26],int[12,6]},{nmhvF[27],int[12,5]},{nmhvF[28],int[13,1]},{nmhvF[29],int[13,2]},{nmhvF[30],int[15,1]},{nmhvF[31],int[15,2]},{nmhvF[32],int[17,5]},{nmhvF[33],int[17,1]},{nmhvF[34],int[18,5]},{nmhvF[35],int[18,1]},{nmhvF[36],int[19,5]},{nmhvF[37],int[19,1]},{nmhvF[38],int[19,2]},{nmhvF[39],int[19,6]},{nmhvF[40],int[21,1]},{nmhvF[41],int[21,2]},{nmhvF[42],int[22,1]},{nmhvF[43],int[24,2]},{nmhvF[44],int[25,1]},{nmhvF[45],int[25,2]},{nmhvF[46],int[27,1]},{nmhvF[47],int[27,2]},{nmhvF[48],int[29,1]},{nmhvF[49],int[29,2]},{nmhvF[50],int[30,1]},{nmhvF[51],int[30,2]},{nmhvF[52],int[31,1]},{nmhvF[53],int[31,2]},{nmhvF[54],int[34,6]},{nmhvF[55],int[34,1]},{nmhvF[56],int[34,2]},{nmhvF[57],int[34,7]},{nmhvF[58],int[36,1]},{nmhvF[59],int[36,6]},{nmhvF[60],int[36,2]},{nmhvF[61],int[36,7]},{nmhvF[62],int[37,1]},{nmhvF[63],int[37,6]},{nmhvF[64],int[37,2]},{nmhvF[65],int[37,7]},{nmhvF[66],int[41,5]},{nmhvF[67],int[41,10]},{nmhvF[68],int[39,2]},{nmhvF[69],int[39,7]},{nmhvF[70],int[43,2]},{nmhvF[71],int[43,7]},{nmhvF[72],int[42,2]},{nmhvF[73],int[42,5]},{nmhvF[74],int[42,7]},{nmhvF[75],int[42,10]},{nmhvF[76],int[73,1]},{nmhvF[77],int[44,1]},{nmhvF[78],int[47,1]},{nmhvF[79],int[61,2]},{nmhvF[80],int[66,2]}};



nmhvLS[1]=colorF[{1,2,3},{4,5,6},{}] f[1][1,2,3,4,5,6]+colorF[{1,2,3},{6,5,4},{}] f[1][1,2,3,6,5,4];

nmhvLS[2]=colorF[{1,2,3},{4,5,6},{}] f[1][1,2,3,4,5,6]-colorF[{1,2,3},{4,5},{6}] fc[2][4,6,5,1,2,3];

nmhvLS[3]=colorF[{1,2,3},{4,5,6},{}] f[1][6,5,4,3,2,1]-colorF[{1,2,3},{4,5},{6}] f[2][5,6,4,3,2,1];

nmhvLS[4]=-colorF[{1,2,3},{4,5,6},{}] f[1][1,2,3,4,5,6]-colorF[{1,2,3},{4,6,5},{}] f[1][1,2,3,4,6,5];

nmhvLS[5]=-colorF[{1,2,3},{4,5,6},{}] f[1][4,5,6,1,2,3]-colorF[{1,2,3},{4,6,5},{}] f[1][4,6,5,1,2,3];

nmhvLS[6]=colorF[{1,2,4,3},{5,6},{}] f[1][1,6,5,3,4,2]+colorF[{1,2,3,4},{5,6},{}] f[1][1,6,5,4,3,2];

nmhvLS[7]=-colorF[{1,2,4,3},{5,6},{}] f[1][1,6,5,3,4,2]-colorF[{1,2,3,4},{5,6},{}] f[1][1,6,5,4,3,2];

nmhvLS[8]=-colorF[{1,2,3,4},{5,6},{}] f[1][2,3,4,5,6,1]-colorF[{1,2,4,3},{5,6},{}] f[1][2,4,3,5,6,1];

nmhvLS[9]=colorF[{1,2,4,3},{5,6},{}] f[1][3,4,2,1,6,5]+colorF[{1,2,3,4},{5,6},{}] f[1][4,3,2,1,6,5];

nmhvLS[10]=colorF[{1,2,3},{4,5},{6}] fc[2][4,6,5,1,2,3]-colorF[{1,2,3},{4},{5,6}] fc[2][5,4,6,3,2,1];

nmhvLS[11]=colorF[{1,2,3},{4,5},{6}] f[2][4,6,5,1,2,3]-colorF[{1,2,3},{4},{5,6}] f[2][5,4,6,3,2,1];

nmhvLS[12]=-colorF[{1,2,3},{4,5},{6}] fc[2][4,6,5,1,2,3]-colorF[{1,2,3},{5,4},{6}] fc[2][4,6,5,3,2,1];

nmhvLS[13]=-colorF[{1,2,3},{4,5},{6}] f[2][4,6,5,1,2,3]-colorF[{1,2,3},{5,4},{6}] f[2][4,6,5,3,2,1];

nmhvLS[14]=-colorF[{1,2,4,3},{5},{6}] f[3][1,5,6,3,4,2]-colorF[{1,2,3,4},{5},{6}] f[3][1,5,6,4,3,2];

nmhvLS[15]=colorF[{1,2,4,3},{5},{6}] f[3][1,5,6,3,4,2]+colorF[{1,2,3,4},{5},{6}] f[3][1,5,6,4,3,2];

nmhvLS[16]=colorF[{1,2,4,3},{5},{6}] fc[3][1,5,6,3,4,2]+colorF[{1,2,3,4},{5},{6}] fc[3][1,5,6,4,3,2];

nmhvLS[17]=-colorF[{1,2,4,3},{5},{6}] fc[3][1,5,6,3,4,2]-colorF[{1,2,3,4},{5},{6}] fc[3][1,5,6,4,3,2];

nmhvLS[18]=colorF[{1,2},{3,4},{5,6}] (f[8,1][2,3,4,1,5,6]+f[8,2][2,3,4,1,5,6])+colorF[{1,2},{3,4},{6,5}] (f[8,1][2,3,4,1,6,5]+f[8,2][2,3,4,1,6,5]);

nmhvLS[19]=colorF[{1,2},{3,4},{5,6}] (f[8,1][2,3,4,1,5,6]-f[8,2][2,3,4,1,5,6])+colorF[{1,2},{3,4},{6,5}] (f[8,1][2,3,4,1,6,5]-f[8,2][2,3,4,1,6,5]);

nmhvLS[20]=-colorF[{1,2},{3,4,5},{6}] fc[2][4,6,5,1,2,3]+colorF[{1,2},{3,4},{5,6}] fc[2][5,4,6,3,2,1];

nmhvLS[21]=-colorF[{1,2},{3,4,5},{6}] f[2][1,6,5,4,3,2]-colorF[{1,2},{3,4},{5,6}] f[4][1,5,6,2,3,4];

nmhvLS[22]=-colorF[{1,2},{3,4},{5,6}] f[5][1,4,5,6,3,2]-colorF[{1,2},{3,4,5},{6}] fc[2][2,6,3,4,5,1];

nmhvLS[23]=-colorF[{1,2},{3,4,5},{6}] f[2][2,6,3,4,5,1]-colorF[{1,2},{3,4},{5,6}] f[5][2,6,3,4,5,1];

nmhvLS[24]=-colorF[{1,2},{3,4,5},{6}] f[1][1,2,6,3,4,5]-colorF[{1,2},{3,5,4},{6}] f[1][1,2,6,3,5,4];

nmhvLS[25]=-colorF[{1,2},{3,5,4},{6}] fc[3][2,1,6,4,5,3]-colorF[{1,2},{3,4,5},{6}] fc[3][2,1,6,5,4,3];

nmhvLS[26]=-colorF[{1,2},{3,5,4},{6}] f[3][2,1,6,4,5,3]-colorF[{1,2},{3,4,5},{6}] f[3][2,1,6,5,4,3];

nmhvLS[27]=-colorF[{1,2},{3,5,4},{6}] f[1][4,5,3,6,2,1]-colorF[{1,2},{3,4,5},{6}] f[1][5,4,3,6,2,1];

nmhvLS[28]=colorF[{1,2},{3,4,5,6},{}] f[1][1,2,3,4,5,6]+colorF[{1,2},{3,4,6,5},{}] f[1][1,2,3,4,6,5]+colorF[{1,2},{6,5,4,3},{}] f[1][2,1,3,4,5,6]+colorF[{1,2},{5,6,4,3},{}] f[1][2,1,3,4,6,5];

nmhvLS[29]=colorF[{1,2},{3,4,5,6},{}] f[1][4,5,6,1,2,3]+colorF[{1,2},{6,5,4,3},{}] f[1][4,5,6,2,1,3]+colorF[{1,2},{3,4,6,5},{}] f[1][4,6,5,1,2,3]+colorF[{1,2},{5,6,4,3},{}] f[1][4,6,5,2,1,3];

nmhvLS[30]=colorF[{1,2},{3,4,5,6},{}] f[1][4,5,6,1,2,3]+colorF[{1,2},{4,5,6},{3}] f[1][4,5,6,1,3,2]+colorF[{1,2},{6,5,4,3},{}] f[1][4,5,6,2,1,3]+colorF[{1,2},{6,5,4},{3}] f[1][4,5,6,2,3,1]+colorF[{1,2},{4,5,6,3},{}] f[1][4,5,6,3,1,2]+colorF[{1,2},{3,6,5,4},{}] f[1][4,5,6,3,2,1];

nmhvLS[31]=colorF[{1,2},{3,4,5,6},{}] f[1][1,2,3,4,5,6]+colorF[{1,2},{3,6,5,4},{}] f[1][1,2,3,6,5,4]+colorF[{1,2},{4,5,6},{3}] f[1][1,3,2,4,5,6]+colorF[{1,2},{6,5,4},{3}] f[1][1,3,2,6,5,4]+colorF[{1,2},{6,5,4,3},{}] f[1][2,1,3,4,5,6]+colorF[{1,2},{4,5,6,3},{}] f[1][2,1,3,6,5,4];

nmhvLS[32]=colorF[{1,2},{3,4},{5,6}] f[1][2,3,4,1,5,6]+colorF[{1,2},{3,4},{6,5}] f[1][2,3,4,1,6,5]+colorF[{1,2},{3,4,5},{6}] f[1][2,3,4,5,1,6]+colorF[{1,2},{3,4,5,6},{}] f[1][2,3,4,5,6,1]+colorF[{1,2},{3,4,6},{5}] f[1][2,3,4,6,1,5]+colorF[{1,2},{3,4,6,5},{}] f[1][2,3,4,6,5,1];

nmhvLS[33]=colorF[{1,2},{3,4},{5,6}] f[1][1,5,6,2,3,4]+colorF[{1,2},{3,4,6,5},{}] f[1][1,5,6,4,3,2]+colorF[{1,2},{3,4},{6,5}] f[1][1,6,5,2,3,4]+colorF[{1,2},{3,4,5,6},{}] f[1][1,6,5,4,3,2]+colorF[{1,2},{3,4,5},{6}] f[1][5,1,6,2,3,4]+colorF[{1,2},{3,4,6},{5}] f[1][5,1,6,4,3,2];

nmhvLS[34]=colorF[{1,2},{3,4,5},{6}] f[1][1,6,2,3,4,5]+colorF[{1,2},{3,5,4},{6}] f[1][1,6,2,3,5,4]+colorF[{1,2},{3,5,4,6},{}] f[1][2,1,6,4,5,3]+colorF[{1,2},{3,4,5,6},{}] f[1][2,1,6,5,4,3];

nmhvLS[35]=colorF[{1,2},{3,4,5},{6}] f[1][3,4,5,1,6,2]+colorF[{1,2},{3,4,5,6},{}] f[1][3,4,5,6,1,2]+colorF[{1,2},{3,5,4},{6}] f[1][3,5,4,1,6,2]+colorF[{1,2},{3,5,4,6},{}] f[1][3,5,4,6,1,2];

nmhvLS[36]=colorF[{1,2},{3,4,5,6},{}] f[1][4,5,6,1,2,3]+colorF[{1,2},{3,6,5,4},{}] f[1][4,5,6,3,2,1]+colorF[{1,2},{3,4,6,5},{}] f[1][4,6,5,1,2,3]+colorF[{1,2},{3,5,6,4},{}] f[1][4,6,5,3,2,1]+colorF[{1,2},{3,5,4,6},{}] f[1][5,4,6,1,2,3]+colorF[{1,2},{3,6,4,5},{}] f[1][5,4,6,3,2,1];

nmhvLS[37]=colorF[{1,2},{3,4,5,6},{}] f[1][1,2,3,4,5,6]+colorF[{1,2},{3,4,6,5},{}] f[1][1,2,3,4,6,5]+colorF[{1,2},{3,5,4,6},{}] f[1][1,2,3,5,4,6]+colorF[{1,2},{3,5,6,4},{}] f[1][1,2,3,5,6,4]+colorF[{1,2},{3,6,4,5},{}] f[1][1,2,3,6,4,5]+colorF[{1,2},{3,6,5,4},{}] f[1][1,2,3,6,5,4];

nmhvLS[38]=colorF[{1,2},{3,4,5,6},{}] f[1][1,2,3,4,5,6]+colorF[{1,2},{3,4,6,5},{}] f[1][1,2,3,4,6,5]+colorF[{1,2},{3,5,4,6},{}] f[1][1,2,3,5,4,6]+colorF[{1,2},{3,5,6,4},{}] f[1][1,2,3,5,6,4]+colorF[{1,2},{3,6,4,5},{}] f[1][1,2,3,6,4,5]+colorF[{1,2},{3,6,5,4},{}] f[1][1,2,3,6,5,4];

nmhvLS[39]=colorF[{1,2},{3,4,5,6},{}] f[1][4,5,6,1,2,3]+colorF[{1,2},{3,6,5,4},{}] f[1][4,5,6,3,2,1]+colorF[{1,2},{3,4,6,5},{}] f[1][4,6,5,1,2,3]+colorF[{1,2},{3,5,6,4},{}] f[1][4,6,5,3,2,1]+colorF[{1,2},{3,5,4,6},{}] f[1][5,4,6,1,2,3]+colorF[{1,2},{3,6,4,5},{}] f[1][5,4,6,3,2,1];

nmhvLS[40]=-colorF[{1,2},{3,4,5,6},{}] f[1][2,3,4,5,6,1]-colorF[{1,2},{3,4,6,5},{}] f[1][2,3,4,6,5,1]-colorF[{1,2},{4,3,5,6},{}] f[1][2,4,3,5,6,1]-colorF[{1,2},{4,3,6,5},{}] f[1][2,4,3,6,5,1];

nmhvLS[41]=colorF[{1,2},{4,3,6,5},{}] f[1][1,5,6,3,4,2]+colorF[{1,2},{3,4,6,5},{}] f[1][1,5,6,4,3,2]+colorF[{1,2},{4,3,5,6},{}] f[1][1,6,5,3,4,2]+colorF[{1,2},{3,4,5,6},{}] f[1][1,6,5,4,3,2];

nmhvLS[42]=-colorF[{1,2},{3,4,5},{6}] f[1][2,3,4,5,1,6]-colorF[{1,2},{3,4,5,6},{}] f[1][2,3,4,5,6,1]-colorF[{1,2},{4,5},{6,3}] f[1][3,2,4,5,1,6]-colorF[{1,2},{4,5,6},{3}] f[1][3,2,4,5,6,1];

nmhvLS[43]=colorF[{1,2,3},{4,5,6},{}] f[1][1,2,3,4,5,6]+colorF[{1,2,3},{5,4,6},{}] f[1][1,2,3,5,4,6]+colorF[{1,3,2},{4,5,6},{}] f[1][1,3,2,4,5,6]+colorF[{1,3,2},{5,4,6},{}] f[1][1,3,2,5,4,6];

nmhvLS[44]=colorF[{1,2,3},{4,6,5},{}] f[1][3,2,1,5,6,4]+colorF[{1,2,3},{4,5,6},{}] f[1][3,2,1,6,5,4]+colorF[{1,2,3},{4},{6,5}] fc[2][5,4,6,1,2,3]+colorF[{1,2,3},{4},{5,6}] fc[2][5,4,6,3,2,1]-colorF[{1,2,3},{4,5},{6}] fc[2][5,6,4,3,2,1]-colorF[{1,2,3},{4,6},{5}] fc[2][6,5,4,3,2,1];

nmhvLS[45]=colorF[{1,2,3},{4,6,5},{}] f[1][5,6,4,3,2,1]+colorF[{1,2,3},{4,5,6},{}] f[1][6,5,4,3,2,1]+colorF[{1,2,3},{4},{6,5}] f[2][5,4,6,1,2,3]+colorF[{1,2,3},{4},{5,6}] f[2][5,4,6,3,2,1]-colorF[{1,2,3},{4,5},{6}] f[2][5,6,4,3,2,1]-colorF[{1,2,3},{4,6},{5}] f[2][6,5,4,3,2,1];

nmhvLS[46]=colorF[{1,2,3},{4,5,6},{}] f[1][1,2,3,4,5,6]+colorF[{1,2,3},{4,6,5},{}] f[1][1,2,3,4,6,5]+colorF[{1,2,3},{5,4,6},{}] f[1][1,2,3,5,4,6]+colorF[{1,2,3},{5,6,4},{}] f[1][1,2,3,5,6,4]+colorF[{1,2,3},{6,4,5},{}] f[1][1,2,3,6,4,5]+colorF[{1,2,3},{6,5,4},{}] f[1][1,2,3,6,5,4];

nmhvLS[47]=colorF[{1,2,3},{4,5,6},{}] f[1][4,5,6,1,2,3]+colorF[{1,2,3},{6,5,4},{}] f[1][4,5,6,3,2,1]+colorF[{1,2,3},{4,6,5},{}] f[1][4,6,5,1,2,3]+colorF[{1,2,3},{5,6,4},{}] f[1][4,6,5,3,2,1]+colorF[{1,2,3},{5,4,6},{}] f[1][5,4,6,1,2,3]+colorF[{1,2,3},{6,4,5},{}] f[1][5,4,6,3,2,1];

nmhvLS[48]=colorF[{1,2,4,3},{5,6},{}] f[1][1,6,5,3,4,2]+colorF[{1,2,3,4},{5,6},{}] f[1][1,6,5,4,3,2]-colorF[{1,2,4,3},{5},{6}] f[3][1,5,6,3,4,2]-colorF[{1,2,3,4},{5},{6}] f[3][1,5,6,4,3,2];

nmhvLS[49]=colorF[{1,2,4,3},{5,6},{}] f[1][3,4,2,1,6,5]+colorF[{1,2,3,4},{5,6},{}] f[1][4,3,2,1,6,5]-colorF[{1,2,4,3},{5},{6}] fc[3][1,6,5,3,4,2]-colorF[{1,2,3,4},{5},{6}] fc[3][1,6,5,4,3,2];

nmhvLS[50]=-colorF[{1,2,4,3},{6,5},{}] f[1][1,5,6,3,4,2]-colorF[{1,2,3,4},{6,5},{}] f[1][1,5,6,4,3,2]-colorF[{1,2,4,3},{5,6},{}] f[1][1,6,5,3,4,2]-colorF[{1,2,3,4},{5,6},{}] f[1][1,6,5,4,3,2];

nmhvLS[51]=-colorF[{1,2,3,4},{5,6},{}] f[1][2,3,4,5,6,1]-colorF[{1,2,3,4},{6,5},{}] f[1][2,3,4,6,5,1]-colorF[{1,2,4,3},{5,6},{}] f[1][2,4,3,5,6,1]-colorF[{1,2,4,3},{6,5},{}] f[1][2,4,3,6,5,1];

nmhvLS[52]=colorF[{1,2,4,3},{5,6},{}] f[1][1,6,5,3,4,2]+colorF[{1,2,3,4},{5,6},{}] f[1][1,6,5,4,3,2]-colorF[{1,2,4,3},{6},{5}] f[3][1,5,6,3,4,2]-colorF[{1,2,3,4},{6},{5}] f[3][1,5,6,4,3,2];

nmhvLS[53]=colorF[{1,2,3,4},{5,6},{}] f[1][2,3,4,5,6,1]+colorF[{1,2,4,3},{5,6},{}] f[1][2,4,3,5,6,1]-colorF[{1,2,4,3},{6},{5}] fc[3][1,5,6,3,4,2]-colorF[{1,2,3,4},{6},{5}] fc[3][1,5,6,4,3,2];

nmhvLS[54]=colorF[{1,2},{3,4,5},{6}] f[1][1,6,2,3,4,5]+colorF[{1,2},{3,5,4},{6}] f[1][1,6,2,3,5,4]+colorF[{1,2},{4,3,5},{6}] f[1][1,6,2,4,3,5]+colorF[{1,2},{4,5,3},{6}] f[1][1,6,2,4,5,3]+colorF[{1,2},{5,3,4},{6}] f[1][1,6,2,5,3,4]+colorF[{1,2},{5,4,3},{6}] f[1][1,6,2,5,4,3];

nmhvLS[55]=colorF[{1,2},{3,4,5},{6}] f[1][3,4,5,1,6,2]+colorF[{1,2},{5,4,3},{6}] f[1][3,4,5,2,6,1]+colorF[{1,2},{3,5,4},{6}] f[1][3,5,4,1,6,2]+colorF[{1,2},{4,5,3},{6}] f[1][3,5,4,2,6,1]+colorF[{1,2},{4,3,5},{6}] f[1][4,3,5,1,6,2]+colorF[{1,2},{5,3,4},{6}] f[1][4,3,5,2,6,1];

nmhvLS[56]=colorF[{6},{1,2},{5,4,3}] f[1][3,4,5,2,1,6]+colorF[{6},{1,2},{3,4,5}] f[1][3,4,5,6,1,2]+colorF[{6},{1,2},{4,5,3}] f[1][3,5,4,2,1,6]+colorF[{6},{1,2},{3,5,4}] f[1][3,5,4,6,1,2]+colorF[{6},{1,2},{5,3,4}] f[1][4,3,5,2,1,6]+colorF[{6},{1,2},{4,3,5}] f[1][4,3,5,6,1,2];

nmhvLS[57]=colorF[{6},{1,2},{3,4,5}] f[1][6,1,2,3,4,5]+colorF[{6},{1,2},{3,5,4}] f[1][6,1,2,3,5,4]+colorF[{6},{1,2},{4,3,5}] f[1][6,1,2,4,3,5]+colorF[{6},{1,2},{4,5,3}] f[1][6,1,2,4,5,3]+colorF[{6},{1,2},{5,3,4}] f[1][6,1,2,5,3,4]+colorF[{6},{1,2},{5,4,3}] f[1][6,1,2,5,4,3];

nmhvLS[58]=colorF[{1,2},{3,4},{5,6}] f[1][2,3,4,1,5,6]+colorF[{1,2},{3,4,5},{6}] f[1][2,3,4,5,1,6]+colorF[{1,2},{4,3},{5,6}] f[1][2,4,3,1,5,6]+colorF[{1,2},{4,3,5},{6}] f[1][2,4,3,5,1,6];

nmhvLS[59]=colorF[{1,2},{3,4},{5,6}] f[1][1,5,6,2,3,4]+colorF[{1,2},{4,3},{5,6}] f[1][1,5,6,2,4,3]+colorF[{1,2},{3,4,5},{6}] f[1][5,1,6,2,3,4]+colorF[{1,2},{4,3,5},{6}] f[1][5,1,6,2,4,3];

nmhvLS[60]=-colorF[{6},{1,2},{4,3,5}] f[1][1,6,5,3,4,2]-colorF[{6},{1,2},{3,4,5}] f[1][1,6,5,4,3,2]-colorF[{6},{5,1,2},{3,4}] f[1][6,5,1,2,3,4]-colorF[{6},{5,1,2},{4,3}] f[1][6,5,1,2,4,3];

nmhvLS[61]=-colorF[{6},{1,2},{3,4,5}] f[1][2,3,4,5,6,1]-colorF[{6},{5,1,2},{3,4}] f[1][2,3,4,6,5,1]-colorF[{6},{1,2},{4,3,5}] f[1][2,4,3,5,6,1]-colorF[{6},{5,1,2},{4,3}] f[1][2,4,3,6,5,1];

nmhvLS[62]=colorF[{1,2},{3,5,4},{6}] f[1][3,2,6,1,4,5]+colorF[{1,2},{3,4,5},{6}] f[1][3,2,6,1,5,4]+colorF[{1,2},{3,5},{4,6}] f[1][3,2,6,4,1,5]+colorF[{1,2},{3},{5,4,6}] f[1][3,2,6,4,5,1]+colorF[{1,2},{3,4},{5,6}] f[1][3,2,6,5,1,4]+colorF[{1,2},{3},{4,5,6}] f[1][3,2,6,5,4,1];

nmhvLS[63]=colorF[{1,2},{3,5,4},{6}] f[1][1,4,5,3,2,6]+colorF[{1,2},{3},{4,5,6}] f[1][1,4,5,6,2,3]+colorF[{1,2},{3,4,5},{6}] f[1][1,5,4,3,2,6]+colorF[{1,2},{3},{5,4,6}] f[1][1,5,4,6,2,3]+colorF[{1,2},{3,5},{4,6}] f[1][4,1,5,3,2,6]+colorF[{1,2},{3,4},{5,6}] f[1][4,1,5,6,2,3];

nmhvLS[64]=colorF[{6},{1,2},{3,4,5}] f[1][1,2,3,4,5,6]+colorF[{6},{5,1,2},{3,4}] f[1][1,2,3,4,6,5]+colorF[{6},{1,2},{3,5,4}] f[1][1,2,3,5,4,6]+colorF[{6},{4,1,2},{3,5}] f[1][1,2,3,5,6,4]+colorF[{6},{4,5,1,2},{3}] f[1][1,2,3,6,4,5]+colorF[{6},{5,4,1,2},{3}] f[1][1,2,3,6,5,4];

nmhvLS[65]=colorF[{6},{5,1,2},{3,4}] f[1][4,6,5,1,2,3]+colorF[{6},{4,1,2},{3,5}] f[1][4,6,5,3,2,1]+colorF[{6},{4,5,1,2},{3}] f[1][6,4,5,1,2,3]+colorF[{6},{1,2},{3,5,4}] f[1][6,4,5,3,2,1]+colorF[{6},{5,4,1,2},{3}] f[1][6,5,4,1,2,3]+colorF[{6},{1,2},{3,4,5}] f[1][6,5,4,3,2,1];

nmhvLS[66]=colorF[{6},{4,3,2,1},{5}] f[1][1,2,3,4,6,5]+colorF[{6},{3,2,1},{5,4}] f[1][1,2,3,6,4,5]+colorF[{6},{4,2,3,1},{5}] f[1][1,3,2,4,6,5]+colorF[{6},{2,3,1},{5,4}] f[1][1,3,2,6,4,5];

nmhvLS[67]=colorF[{6},{4,3,2,1},{5}] f[1][4,6,5,1,2,3]+colorF[{6},{4,2,3,1},{5}] f[1][4,6,5,1,3,2]+colorF[{6},{3,2,1},{5,4}] f[1][6,4,5,1,2,3]+colorF[{6},{2,3,1},{5,4}] f[1][6,4,5,1,3,2];

nmhvLS[68]=colorF[{6},{1,3,2},{5,4}] f[1][2,3,1,6,4,5]+colorF[{6},{1,3,2},{4,5}] f[1][2,3,1,6,5,4]+colorF[{6},{1,2,3},{5,4}] f[1][3,2,1,6,4,5]+colorF[{6},{1,2,3},{4,5}] f[1][3,2,1,6,5,4];

nmhvLS[69]=colorF[{6},{1,3,2},{5,4}] f[1][6,4,5,2,3,1]+colorF[{6},{1,2,3},{5,4}] f[1][6,4,5,3,2,1]+colorF[{6},{1,3,2},{4,5}] f[1][6,5,4,2,3,1]+colorF[{6},{1,2,3},{4,5}] f[1][6,5,4,3,2,1];

nmhvLS[70]=colorF[{6},{1,2,3,4},{5}] f[1][3,4,5,6,1,2]+colorF[{6},{2,1,3,4},{5}] f[1][3,4,5,6,2,1]+colorF[{6},{1,2,4,3},{5}] f[1][4,3,5,6,1,2]+colorF[{6},{2,1,4,3},{5}] f[1][4,3,5,6,2,1];

nmhvLS[71]=colorF[{6},{1,2,3,4},{5}] f[1][6,1,2,3,4,5]+colorF[{6},{1,2,4,3},{5}] f[1][6,1,2,4,3,5]+colorF[{6},{2,1,3,4},{5}] f[1][6,2,1,3,4,5]+colorF[{6},{2,1,4,3},{5}] f[1][6,2,1,4,3,5];

nmhvLS[72]=colorF[{6},{1,4,3,2},{5}] f[1][1,6,5,2,3,4]+colorF[{6},{1,3,4,2},{5}] f[1][1,6,5,2,4,3]+colorF[{6},{1,4,2,3},{5}] f[1][1,6,5,3,2,4]+colorF[{6},{1,2,4,3},{5}] f[1][1,6,5,3,4,2]+colorF[{6},{1,3,2,4},{5}] f[1][1,6,5,4,2,3]+colorF[{6},{1,2,3,4},{5}] f[1][1,6,5,4,3,2];

nmhvLS[73]=colorF[{6},{4,3,2,1},{5}] f[1][6,5,1,2,3,4]+colorF[{6},{3,4,2,1},{5}] f[1][6,5,1,2,4,3]+colorF[{6},{4,2,3,1},{5}] f[1][6,5,1,3,2,4]+colorF[{6},{2,4,3,1},{5}] f[1][6,5,1,3,4,2]+colorF[{6},{3,2,4,1},{5}] f[1][6,5,1,4,2,3]+colorF[{6},{2,3,4,1},{5}] f[1][6,5,1,4,3,2];

nmhvLS[74]=colorF[{6},{1,4,3,2},{5}] f[1][2,3,4,1,6,5]+colorF[{6},{1,2,3,4},{5}] f[1][2,3,4,5,6,1]+colorF[{6},{1,3,4,2},{5}] f[1][2,4,3,1,6,5]+colorF[{6},{1,2,4,3},{5}] f[1][2,4,3,5,6,1]+colorF[{6},{1,4,2,3},{5}] f[1][3,2,4,1,6,5]+colorF[{6},{1,3,2,4},{5}] f[1][3,2,4,5,6,1];

nmhvLS[75]=colorF[{6},{2,3,4,1},{5}] f[1][2,3,4,1,5,6]+colorF[{6},{4,3,2,1},{5}] f[1][2,3,4,6,5,1]+colorF[{6},{2,4,3,1},{5}] f[1][2,4,3,1,5,6]+colorF[{6},{3,4,2,1},{5}] f[1][2,4,3,6,5,1]+colorF[{6},{3,2,4,1},{5}] f[1][3,2,4,1,5,6]+colorF[{6},{4,2,3,1},{5}] f[1][3,2,4,6,5,1];

nmhvLS[76]=colorF[{1,2},{3,4,5,6},{}] f[0][6,1,2,3,4,5]+colorF[{1,2},{4,3,5,6},{}] f[0][6,1,2,4,3,5]+colorF[{1,2},{4,5,6},{3}] f[0][6,1,3,2,4,5]+colorF[{1,2},{5,6},{3,4}] f[0][6,1,3,4,2,5]+colorF[{1,2},{3,5,6},{4}] f[0][6,1,4,2,3,5]+colorF[{1,2},{5,6},{4,3}] f[0][6,1,4,3,2,5]+colorF[{1,2},{6,5,4,3},{}] f[0][6,2,1,3,4,5]+colorF[{1,2},{6,5,3,4},{}] f[0][6,2,1,4,3,5]+colorF[{1,2},{6,5,4},{3}] f[0][6,2,3,1,4,5]+colorF[{1,2},{6,5},{4,3}] f[0][6,2,3,4,1,5]+colorF[{1,2},{6,5,3},{4}] f[0][6,2,4,1,3,5]+colorF[{1,2},{6,5},{3,4}] f[0][6,2,4,3,1,5]+colorF[{1,2},{4,5,6,3},{}] f[0][6,3,1,2,4,5]+colorF[{1,2},{5,6,3},{4}] f[0][6,3,1,4,2,5]+colorF[{1,2},{3,6,5,4},{}] f[0][6,3,2,1,4,5]+colorF[{1,2},{3,6,5},{4}] f[0][6,3,2,4,1,5]+colorF[{1,2},{5,6,3,4},{}] f[0][6,3,4,1,2,5]+colorF[{1,2},{4,3,6,5},{}] f[0][6,3,4,2,1,5]+colorF[{1,2},{3,5,6,4},{}] f[0][6,4,1,2,3,5]+colorF[{1,2},{5,6,4},{3}] f[0][6,4,1,3,2,5]+colorF[{1,2},{4,6,5,3},{}] f[0][6,4,2,1,3,5]+colorF[{1,2},{4,6,5},{3}] f[0][6,4,2,3,1,5]+colorF[{1,2},{5,6,4,3},{}] f[0][6,4,3,1,2,5]+colorF[{1,2},{3,4,6,5},{}] f[0][6,4,3,2,1,5];

nmhvLS[77]=colorF[{1,2},{3,6,5,4},{}] f[0][2,1,4,5,6,3]+colorF[{1,2},{3,5,6,4},{}] f[0][2,1,4,6,5,3]+colorF[{1,2},{3,6,4,5},{}] f[0][2,1,5,4,6,3]+colorF[{1,2},{3,4,6,5},{}] f[0][2,1,5,6,4,3]+colorF[{1,2},{3,5,4,6},{}] f[0][2,1,6,4,5,3]+colorF[{1,2},{3,4,5,6},{}] f[0][2,1,6,5,4,3]+colorF[{1,2},{3,6,5},{4}] f[0][2,4,1,5,6,3]+colorF[{1,2},{3,5,6},{4}] f[0][2,4,1,6,5,3]+colorF[{1,2},{3,6},{5,4}] f[0][2,4,5,1,6,3]+colorF[{1,2},{3},{6,5,4}] f[0][2,4,5,6,1,3]+colorF[{1,2},{3,5},{6,4}] f[0][2,4,6,1,5,3]+colorF[{1,2},{3},{5,6,4}] f[0][2,4,6,5,1,3]+colorF[{1,2},{3,6,4},{5}] f[0][2,5,1,4,6,3]+colorF[{1,2},{3,4,6},{5}] f[0][2,5,1,6,4,3]+colorF[{1,2},{3,6},{4,5}] f[0][2,5,4,1,6,3]+colorF[{1,2},{3},{6,4,5}] f[0][2,5,4,6,1,3]+colorF[{1,2},{3,4},{6,5}] f[0][2,5,6,1,4,3]+colorF[{1,2},{3},{4,6,5}] f[0][2,5,6,4,1,3]+colorF[{1,2},{3,5,4},{6}] f[0][2,6,1,4,5,3]+colorF[{1,2},{3,4,5},{6}] f[0][2,6,1,5,4,3]+colorF[{1,2},{3,5},{4,6}] f[0][2,6,4,1,5,3]+colorF[{1,2},{3},{5,4,6}] f[0][2,6,4,5,1,3]+colorF[{1,2},{3,4},{5,6}] f[0][2,6,5,1,4,3]+colorF[{1,2},{3},{4,5,6}] f[0][2,6,5,4,1,3];

nmhvLS[78]=colorF[{1,2},{3,4,5,6},{}] f[0][2,3,4,5,6,1]+colorF[{1,2},{3,4,6,5},{}] f[0][2,3,4,6,5,1]+colorF[{1,2},{3,5,4,6},{}] f[0][2,3,5,4,6,1]+colorF[{1,2},{3,5,6,4},{}] f[0][2,3,5,6,4,1]+colorF[{1,2},{3,6,4,5},{}] f[0][2,3,6,4,5,1]+colorF[{1,2},{3,6,5,4},{}] f[0][2,3,6,5,4,1]+colorF[{1,2},{4,3,5,6},{}] f[0][2,4,3,5,6,1]+colorF[{1,2},{4,3,6,5},{}] f[0][2,4,3,6,5,1]+colorF[{1,2},{4,5,3,6},{}] f[0][2,4,5,3,6,1]+colorF[{1,2},{4,5,6,3},{}] f[0][2,4,5,6,3,1]+colorF[{1,2},{4,6,3,5},{}] f[0][2,4,6,3,5,1]+colorF[{1,2},{4,6,5,3},{}] f[0][2,4,6,5,3,1]+colorF[{1,2},{5,3,4,6},{}] f[0][2,5,3,4,6,1]+colorF[{1,2},{5,3,6,4},{}] f[0][2,5,3,6,4,1]+colorF[{1,2},{5,4,3,6},{}] f[0][2,5,4,3,6,1]+colorF[{1,2},{5,4,6,3},{}] f[0][2,5,4,6,3,1]+colorF[{1,2},{5,6,3,4},{}] f[0][2,5,6,3,4,1]+colorF[{1,2},{5,6,4,3},{}] f[0][2,5,6,4,3,1]+colorF[{1,2},{6,3,4,5},{}] f[0][2,6,3,4,5,1]+colorF[{1,2},{6,3,5,4},{}] f[0][2,6,3,5,4,1]+colorF[{1,2},{6,4,3,5},{}] f[0][2,6,4,3,5,1]+colorF[{1,2},{6,4,5,3},{}] f[0][2,6,4,5,3,1]+colorF[{1,2},{6,5,3,4},{}] f[0][2,6,5,3,4,1]+colorF[{1,2},{6,5,4,3},{}] f[0][2,6,5,4,3,1];

nmhvLS[79]=colorF[{1},{6},{2,3,4,5}] f[0][1,2,3,4,5,6]+colorF[{1},{6},{2,3,5,4}] f[0][1,2,3,5,4,6]+colorF[{1},{6},{2,4,3,5}] f[0][1,2,4,3,5,6]+colorF[{1},{6},{2,4,5,3}] f[0][1,2,4,5,3,6]+colorF[{1},{6},{2,5,3,4}] f[0][1,2,5,3,4,6]+colorF[{1},{6},{2,5,4,3}] f[0][1,2,5,4,3,6]+colorF[{1},{6},{3,2,4,5}] f[0][1,3,2,4,5,6]+colorF[{1},{6},{3,2,5,4}] f[0][1,3,2,5,4,6]+colorF[{1},{6},{3,4,2,5}] f[0][1,3,4,2,5,6]+colorF[{1},{6},{3,4,5,2}] f[0][1,3,4,5,2,6]+colorF[{1},{6},{3,5,2,4}] f[0][1,3,5,2,4,6]+colorF[{1},{6},{3,5,4,2}] f[0][1,3,5,4,2,6]+colorF[{1},{6},{4,2,3,5}] f[0][1,4,2,3,5,6]+colorF[{1},{6},{4,2,5,3}] f[0][1,4,2,5,3,6]+colorF[{1},{6},{4,3,2,5}] f[0][1,4,3,2,5,6]+colorF[{1},{6},{4,3,5,2}] f[0][1,4,3,5,2,6]+colorF[{1},{6},{4,5,2,3}] f[0][1,4,5,2,3,6]+colorF[{1},{6},{4,5,3,2}] f[0][1,4,5,3,2,6]+colorF[{1},{6},{5,2,3,4}] f[0][1,5,2,3,4,6]+colorF[{1},{6},{5,2,4,3}] f[0][1,5,2,4,3,6]+colorF[{1},{6},{5,3,2,4}] f[0][1,5,3,2,4,6]+colorF[{1},{6},{5,3,4,2}] f[0][1,5,3,4,2,6]+colorF[{1},{6},{5,4,2,3}] f[0][1,5,4,2,3,6]+colorF[{1},{6},{5,4,3,2}] f[0][1,5,4,3,2,6];

nmhvLS[80]=colorF[{1},{2},{3,4,5,6}] f[0][2,1,3,4,5,6]+colorF[{1},{2},{3,5,4,6}] f[0][2,1,3,5,4,6]+colorF[{1},{2},{4,3,5,6}] f[0][2,1,4,3,5,6]+colorF[{1},{2},{4,5,3,6}] f[0][2,1,4,5,3,6]+colorF[{1},{2},{5,3,4,6}] f[0][2,1,5,3,4,6]+colorF[{1},{2},{5,4,3,6}] f[0][2,1,5,4,3,6]+colorF[{1},{2,3},{4,5,6}] f[0][2,3,1,4,5,6]+colorF[{1},{2,3},{5,4,6}] f[0][2,3,1,5,4,6]+colorF[{1},{2,3,4},{5,6}] f[0][2,3,4,1,5,6]+colorF[{1},{2,3,4,5},{6}] f[0][2,3,4,5,1,6]+colorF[{1},{2,3,5},{4,6}] f[0][2,3,5,1,4,6]+colorF[{1},{2,3,5,4},{6}] f[0][2,3,5,4,1,6]+colorF[{1},{2,4},{3,5,6}] f[0][2,4,1,3,5,6]+colorF[{1},{2,4},{5,3,6}] f[0][2,4,1,5,3,6]+colorF[{1},{2,4,3},{5,6}] f[0][2,4,3,1,5,6]+colorF[{1},{2,4,3,5},{6}] f[0][2,4,3,5,1,6]+colorF[{1},{2,4,5},{3,6}] f[0][2,4,5,1,3,6]+colorF[{1},{2,4,5,3},{6}] f[0][2,4,5,3,1,6]+colorF[{1},{2,5},{3,4,6}] f[0][2,5,1,3,4,6]+colorF[{1},{2,5},{4,3,6}] f[0][2,5,1,4,3,6]+colorF[{1},{2,5,3},{4,6}] f[0][2,5,3,1,4,6]+colorF[{1},{2,5,3,4},{6}] f[0][2,5,3,4,1,6]+colorF[{1},{2,5,4},{3,6}] f[0][2,5,4,1,3,6]+colorF[{1},{2,5,4,3},{6}] f[0][2,5,4,3,1,6];



mhvLS[1]=colorF[{1,2,3},{4,5,6},{}] gamma[{1,2,3},{4,5,6},{6,1,3,4}]+colorF[{3,2,1},{4,5,6},{}] gamma[{3,2,1},{4,5,6},{6,3,1,4}];

mhvLS[2]=colorF[{1,2,3,4},{5,6},{}] gamma[{1,2,3,4},{5,6,1},{1,4,5}]+colorF[{1,3,2,4},{5,6},{}] gamma[{1,3,2,4},{5,6,1},{1,4,5}];

mhvLS[3]=colorF[{3,2,1},{6,5,4},{}] gamma[{3,2,1},{5,4,3},{3,1,6,5}]+colorF[{3,2,1},{5,4},{6}] gamma[{3,2,1},{5,4,3},{3,6,1,5}];

mhvLS[4]=colorF[{1,2,3},{4,5,6},{}] gamma[{1,2,3},{4,5,6,1},{1,3,4}]+colorF[{1,2,3},{4,6,5},{}] gamma[{1,2,3},{4,6,5,1},{1,3,4}];

mhvLS[5]=colorF[{1,2,3,4},{5},{6}] gamma[{1,2,3,4},{5,1,6},{6,4,5}]+colorF[{1,3,2,4},{5},{6}] gamma[{1,3,2,4},{5,1,6},{6,4,5}];

mhvLS[6]=colorF[{3,2,1},{5,4},{6}] gamma[{3,2,1},{4,3,6},{6,1,5,4}]+colorF[{3,2,1},{4},{6,5}] gamma[{3,2,1},{4,3,6},{6,5,1,4}];

mhvLS[7]=colorF[{1,2,3,4},{5},{6}] gamma[{1,2,3,4},{4,5,1},{1,6,4}]+colorF[{1,3,2,4},{5},{6}] gamma[{1,3,2,4},{4,5,1},{1,6,4}];

mhvLS[8]=colorF[{1,2,3},{4,5},{6}] gamma[{1,2,3},{3,4,5,1},{1,6,3}]+colorF[{1,2,3},{5,4},{6}] gamma[{1,2,3},{3,5,4,1},{1,6,3}];

mhvLS[9]=colorF[{3,4,5},{1,2},{6}] gamma[{3,4,5,1},{1,2,3},{3,6,1}]+colorF[{3,5,4},{1,2},{6}] gamma[{3,5,4,1},{1,2,3},{3,6,1}];

mhvLS[10]=colorF[{1,2},{3,4},{5,6}] gamma[{1,2,3},{3,4,1},{1,5,6,3}]+colorF[{1,2},{3,4},{6,5}] gamma[{1,2,3},{3,4,1},{1,6,5,3}];

mhvLS[11]=colorF[{3,4,5},{1,2},{6}] gamma[{3,4,5,6},{6,1,2},{2,3,6}]+colorF[{3,5,4},{1,2},{6}] gamma[{3,5,4,6},{6,1,2},{2,3,6}];

mhvLS[12]=colorF[{1,2},{3,4},{5,6}] gamma[{1,2,6},{6,3,4},{4,1,5,6}]+colorF[{1,2},{3,4,5},{6}] gamma[{1,2,6},{6,3,4},{4,5,1,6}];

mhvLS[13]=colorF[{1,2},{3,4,5,6},{}] gamma[{1,2},{4,5,6},{6,1,2,3,4}]+colorF[{1,2},{4,5,6},{3}] gamma[{1,2},{4,5,6},{6,1,3,2,4}]+colorF[{1,2},{4,5,6,3},{}] gamma[{1,2},{4,5,6},{6,3,1,2,4}]+colorF[{2,1},{3,4,5,6},{}] gamma[{2,1},{4,5,6},{6,2,1,3,4}]+colorF[{2,1},{4,5,6},{3}] gamma[{2,1},{4,5,6},{6,2,3,1,4}]+colorF[{2,1},{4,5,6,3},{}] gamma[{2,1},{4,5,6},{6,3,2,1,4}];

mhvLS[14]=colorF[{1,2},{3,4,5,6},{}] gamma[{1,2},{3,4,5,6},{6,1,2,3}]+colorF[{1,2},{3,5,4,6},{}] gamma[{1,2},{3,5,4,6},{6,1,2,3}]+colorF[{2,1},{3,4,5,6},{}] gamma[{2,1},{3,4,5,6},{6,2,1,3}]+colorF[{2,1},{3,5,4,6},{}] gamma[{2,1},{3,5,4,6},{6,2,1,3}];

mhvLS[15]=colorF[{4,2,3,1},{6,5},{}] gamma[{4,2,3,1},{5,4},{4,1,6,5}]+colorF[{4,2,3,1},{5},{6}] gamma[{4,2,3,1},{5,4},{4,6,1,5}]+colorF[{4,3,2,1},{6,5},{}] gamma[{4,3,2,1},{5,4},{4,1,6,5}]+colorF[{4,3,2,1},{5},{6}] gamma[{4,3,2,1},{5,4},{4,6,1,5}];

mhvLS[16]=colorF[{3,2,1},{5,6,4},{}] gamma[{3,2,1},{4,3},{3,1,5,6,4}]+colorF[{3,2,1},{6,5,4},{}] gamma[{3,2,1},{4,3},{3,1,6,5,4}]+colorF[{3,2,1},{6,4},{5}] gamma[{3,2,1},{4,3},{3,5,1,6,4}]+colorF[{3,2,1},{4},{5,6}] gamma[{3,2,1},{4,3},{3,5,6,1,4}]+colorF[{3,2,1},{5,4},{6}] gamma[{3,2,1},{4,3},{3,6,1,5,4}]+colorF[{3,2,1},{4},{6,5}] gamma[{3,2,1},{4,3},{3,6,5,1,4}];

mhvLS[17]=colorF[{2,1},{5,6,4,3},{}] gamma[{2,1},{4,3,2},{2,1,5,6,4}]+colorF[{2,1},{6,5,4,3},{}] gamma[{2,1},{4,3,2},{2,1,6,5,4}]+colorF[{2,1},{6,4,3},{5}] gamma[{2,1},{4,3,2},{2,5,1,6,4}]+colorF[{2,1},{4,3},{5,6}] gamma[{2,1},{4,3,2},{2,5,6,1,4}]+colorF[{2,1},{5,4,3},{6}] gamma[{2,1},{4,3,2},{2,6,1,5,4}]+colorF[{2,1},{4,3},{6,5}] gamma[{2,1},{4,3,2},{2,6,5,1,4}];

mhvLS[18]=colorF[{2,1},{6,5,3,4},{}] gamma[{2,1},{5,3,4,2},{2,1,6,5}]+colorF[{2,1},{5,3,4},{6}] gamma[{2,1},{5,3,4,2},{2,6,1,5}]+colorF[{2,1},{6,5,4,3},{}] gamma[{2,1},{5,4,3,2},{2,1,6,5}]+colorF[{2,1},{5,4,3},{6}] gamma[{2,1},{5,4,3,2},{2,6,1,5}];

mhvLS[19]=colorF[{1,2},{3,4,5,6},{}] gamma[{1,2},{3,4,5,6,1},{1,2,3}]+colorF[{1,2},{3,4,6,5},{}] gamma[{1,2},{3,4,6,5,1},{1,2,3}]+colorF[{1,2},{3,5,4,6},{}] gamma[{1,2},{3,5,4,6,1},{1,2,3}]+colorF[{1,2},{3,5,6,4},{}] gamma[{1,2},{3,5,6,4,1},{1,2,3}]+colorF[{1,2},{3,6,4,5},{}] gamma[{1,2},{3,6,4,5,1},{1,2,3}]+colorF[{1,2},{3,6,5,4},{}] gamma[{1,2},{3,6,5,4,1},{1,2,3}];

mhvLS[20]=colorF[{2,1},{4,5,3},{6}] gamma[{2,1},{3,2,6},{6,1,4,5,3}]+colorF[{2,1},{5,4,3},{6}] gamma[{2,1},{3,2,6},{6,1,5,4,3}]+colorF[{2,1},{5,3},{6,4}] gamma[{2,1},{3,2,6},{6,4,1,5,3}]+colorF[{2,1},{3},{6,4,5}] gamma[{2,1},{3,2,6},{6,4,5,1,3}]+colorF[{2,1},{4,3},{6,5}] gamma[{2,1},{3,2,6},{6,5,1,4,3}]+colorF[{2,1},{3},{6,5,4}] gamma[{2,1},{3,2,6},{6,5,4,1,3}];

mhvLS[21]=colorF[{1,2},{3,4},{5,6}] gamma[{1,2},{4,1,5,6},{6,2,3,4}]+colorF[{1,2},{4},{5,6,3}] gamma[{1,2},{4,1,5,6},{6,3,2,4}]+colorF[{1,2},{3,4,5},{6}] gamma[{1,2},{4,5,1,6},{6,2,3,4}]+colorF[{1,2},{4,5},{6,3}] gamma[{1,2},{4,5,1,6},{6,3,2,4}];

mhvLS[22]=colorF[{1,2,3,4},{5,6},{}] gamma[{1,2,3,4},{4,5,6,1},{1,4}]+colorF[{1,2,3,4},{6,5},{}] gamma[{1,2,3,4},{4,6,5,1},{1,4}]+colorF[{1,3,2,4},{5,6},{}] gamma[{1,3,2,4},{4,5,6,1},{1,4}]+colorF[{1,3,2,4},{6,5},{}] gamma[{1,3,2,4},{4,6,5,1},{1,4}];

mhvLS[23]=colorF[{1,2,3},{4,5,6},{}] gamma[{1,2,3},{3,4,5,6,1},{1,3}]+colorF[{1,2,3},{4,6,5},{}] gamma[{1,2,3},{3,4,6,5,1},{1,3}]+colorF[{1,2,3},{5,4,6},{}] gamma[{1,2,3},{3,5,4,6,1},{1,3}]+colorF[{1,2,3},{5,6,4},{}] gamma[{1,2,3},{3,5,6,4,1},{1,3}]+colorF[{1,2,3},{6,4,5},{}] gamma[{1,2,3},{3,6,4,5,1},{1,3}]+colorF[{1,2,3},{6,5,4},{}] gamma[{1,2,3},{3,6,5,4,1},{1,3}];

mhvLS[24]=colorF[{1,2},{3,4,5},{6}] gamma[{1,2},{2,3,4,5,1},{1,6,2}]+colorF[{1,2},{3,5,4},{6}] gamma[{1,2},{2,3,5,4,1},{1,6,2}]+colorF[{1,2},{4,3,5},{6}] gamma[{1,2},{2,4,3,5,1},{1,6,2}]+colorF[{1,2},{4,5,3},{6}] gamma[{1,2},{2,4,5,3,1},{1,6,2}]+colorF[{1,2},{5,3,4},{6}] gamma[{1,2},{2,5,3,4,1},{1,6,2}]+colorF[{1,2},{5,4,3},{6}] gamma[{1,2},{2,5,4,3,1},{1,6,2}];

mhvLS[25]=colorF[{1,2},{3,4},{5,6}] gamma[{1,2},{2,3,4,1},{1,5,6,2}]+colorF[{1,2},{3,4},{6,5}] gamma[{1,2},{2,3,4,1},{1,6,5,2}]+colorF[{1,2},{4,3},{5,6}] gamma[{1,2},{2,4,3,1},{1,5,6,2}]+colorF[{1,2},{4,3},{6,5}] gamma[{1,2},{2,4,3,1},{1,6,5,2}];

mhvLS[26]=colorF[{1,2},{3,4,5,6},{}] gamma[{1,2,3},{3,4,5,6,1},{1,3}]+colorF[{1,2},{3,4,6,5},{}] gamma[{1,2,3},{3,4,6,5,1},{1,3}]+colorF[{1,2},{3,5,4,6},{}] gamma[{1,2,3},{3,5,4,6,1},{1,3}]+colorF[{1,2},{3,5,6,4},{}] gamma[{1,2,3},{3,5,6,4,1},{1,3}]+colorF[{1,2},{3,6,4,5},{}] gamma[{1,2,3},{3,6,4,5,1},{1,3}]+colorF[{1,2},{3,6,5,4},{}] gamma[{1,2,3},{3,6,5,4,1},{1,3}];

mhvLS[27]=colorF[{1,2,3},{4,5,6},{}] gamma[{1,2,3,4},{4,5,6,1},{1,4}]+colorF[{1,2,3},{4,6,5},{}] gamma[{1,2,3,4},{4,6,5,1},{1,4}]+colorF[{1,3,2},{4,5,6},{}] gamma[{1,3,2,4},{4,5,6,1},{1,4}]+colorF[{1,3,2},{4,6,5},{}] gamma[{1,3,2,4},{4,6,5,1},{1,4}];

mhvLS[28]=colorF[{5},{1,2,3,4},{6}] gamma[{5,1},{1,2,3,4,5},{5,6,1}]+colorF[{5},{1,2,4,3},{6}] gamma[{5,1},{1,2,4,3,5},{5,6,1}]+colorF[{5},{1,3,2,4},{6}] gamma[{5,1},{1,3,2,4,5},{5,6,1}]+colorF[{5},{1,3,4,2},{6}] gamma[{5,1},{1,3,4,2,5},{5,6,1}]+colorF[{5},{1,4,2,3},{6}] gamma[{5,1},{1,4,2,3,5},{5,6,1}]+colorF[{5},{1,4,3,2},{6}] gamma[{5,1},{1,4,3,2,5},{5,6,1}];

mhvLS[29]=colorF[{6},{1,2,3},{4,5}] gamma[{6,1},{1,2,3,6},{6,4,5,1}]+colorF[{6},{1,2,3},{5,4}] gamma[{6,1},{1,2,3,6},{6,5,4,1}]+colorF[{6},{1,3,2},{4,5}] gamma[{6,1},{1,3,2,6},{6,4,5,1}]+colorF[{6},{1,3,2},{5,4}] gamma[{6,1},{1,3,2,6},{6,5,4,1}];

mhvLS[30]=colorF[{6},{1,2},{3,4,5}] gamma[{6,1},{1,2,6},{6,3,4,5,1}]+colorF[{6},{1,2},{3,5,4}] gamma[{6,1},{1,2,6},{6,3,5,4,1}]+colorF[{6},{1,2},{4,3,5}] gamma[{6,1},{1,2,6},{6,4,3,5,1}]+colorF[{6},{1,2},{4,5,3}] gamma[{6,1},{1,2,6},{6,4,5,3,1}]+colorF[{6},{1,2},{5,3,4}] gamma[{6,1},{1,2,6},{6,5,3,4,1}]+colorF[{6},{1,2},{5,4,3}] gamma[{6,1},{1,2,6},{6,5,4,3,1}];

mhvLS[31]=colorF[{5},{2,3,4,1},{6}] gamma[{5,6},{6,2,3,4,1},{1,5,6}]+colorF[{5},{2,4,3,1},{6}] gamma[{5,6},{6,2,4,3,1},{1,5,6}]+colorF[{5},{3,2,4,1},{6}] gamma[{5,6},{6,3,2,4,1},{1,5,6}]+colorF[{5},{3,4,2,1},{6}] gamma[{5,6},{6,3,4,2,1},{1,5,6}]+colorF[{5},{4,2,3,1},{6}] gamma[{5,6},{6,4,2,3,1},{1,5,6}]+colorF[{5},{4,3,2,1},{6}] gamma[{5,6},{6,4,3,2,1},{1,5,6}];

mhvLS[32]=colorF[{4},{2,3,1},{5,6}] gamma[{4,6},{6,2,3,1},{1,4,5,6}]+colorF[{4},{2,3,1,5},{6}] gamma[{4,6},{6,2,3,1},{1,5,4,6}]+colorF[{4},{3,2,1},{5,6}] gamma[{4,6},{6,3,2,1},{1,4,5,6}]+colorF[{4},{3,2,1,5},{6}] gamma[{4,6},{6,3,2,1},{1,5,4,6}];

mhvLS[33]=colorF[{3},{2,1},{4,5,6}] gamma[{3,6},{6,2,1},{1,3,4,5,6}]+colorF[{3},{2,1},{5,4,6}] gamma[{3,6},{6,2,1},{1,3,5,4,6}]+colorF[{3},{2,1,4},{5,6}] gamma[{3,6},{6,2,1},{1,4,3,5,6}]+colorF[{3},{2,1,4,5},{6}] gamma[{3,6},{6,2,1},{1,4,5,3,6}]+colorF[{3},{2,1,5},{4,6}] gamma[{3,6},{6,2,1},{1,5,3,4,6}]+colorF[{3},{2,1,5,4},{6}] gamma[{3,6},{6,2,1},{1,5,4,3,6}];

mhvLS[34]=colorF[{1,2},{3,4,5,6},{}] gamma[{1,2},{5,6},{6,1,2,3,4,5}]+colorF[{1,2},{4,3,5,6},{}] gamma[{1,2},{5,6},{6,1,2,4,3,5}]+colorF[{1,2},{4,5,6},{3}] gamma[{1,2},{5,6},{6,1,3,2,4,5}]+colorF[{1,2},{5,6},{3,4}] gamma[{1,2},{5,6},{6,1,3,4,2,5}]+colorF[{1,2},{3,5,6},{4}] gamma[{1,2},{5,6},{6,1,4,2,3,5}]+colorF[{1,2},{5,6},{4,3}] gamma[{1,2},{5,6},{6,1,4,3,2,5}]+colorF[{1,2},{4,5,6,3},{}] gamma[{1,2},{5,6},{6,3,1,2,4,5}]+colorF[{1,2},{5,6,3},{4}] gamma[{1,2},{5,6},{6,3,1,4,2,5}]+colorF[{1,2},{5,6,3,4},{}] gamma[{1,2},{5,6},{6,3,4,1,2,5}]+colorF[{1,2},{3,5,6,4},{}] gamma[{1,2},{5,6},{6,4,1,2,3,5}]+colorF[{1,2},{5,6,4},{3}] gamma[{1,2},{5,6},{6,4,1,3,2,5}]+colorF[{1,2},{5,6,4,3},{}] gamma[{1,2},{5,6},{6,4,3,1,2,5}]+colorF[{2,1},{3,4,5,6},{}] gamma[{2,1},{5,6},{6,2,1,3,4,5}]+colorF[{2,1},{4,3,5,6},{}] gamma[{2,1},{5,6},{6,2,1,4,3,5}]+colorF[{2,1},{4,5,6},{3}] gamma[{2,1},{5,6},{6,2,3,1,4,5}]+colorF[{2,1},{5,6},{3,4}] gamma[{2,1},{5,6},{6,2,3,4,1,5}]+colorF[{2,1},{3,5,6},{4}] gamma[{2,1},{5,6},{6,2,4,1,3,5}]+colorF[{2,1},{5,6},{4,3}] gamma[{2,1},{5,6},{6,2,4,3,1,5}]+colorF[{2,1},{4,5,6,3},{}] gamma[{2,1},{5,6},{6,3,2,1,4,5}]+colorF[{2,1},{5,6,3},{4}] gamma[{2,1},{5,6},{6,3,2,4,1,5}]+colorF[{2,1},{5,6,3,4},{}] gamma[{2,1},{5,6},{6,3,4,2,1,5}]+colorF[{2,1},{3,5,6,4},{}] gamma[{2,1},{5,6},{6,4,2,1,3,5}]+colorF[{2,1},{5,6,4},{3}] gamma[{2,1},{5,6},{6,4,2,3,1,5}]+colorF[{2,1},{5,6,4,3},{}] gamma[{2,1},{5,6},{6,4,3,2,1,5}];

mhvLS[35]=colorF[{2,1},{4,5,6,3},{}] gamma[{2,1},{3,2},{2,1,4,5,6,3}]+colorF[{2,1},{4,6,5,3},{}] gamma[{2,1},{3,2},{2,1,4,6,5,3}]+colorF[{2,1},{5,4,6,3},{}] gamma[{2,1},{3,2},{2,1,5,4,6,3}]+colorF[{2,1},{5,6,4,3},{}] gamma[{2,1},{3,2},{2,1,5,6,4,3}]+colorF[{2,1},{6,4,5,3},{}] gamma[{2,1},{3,2},{2,1,6,4,5,3}]+colorF[{2,1},{6,5,4,3},{}] gamma[{2,1},{3,2},{2,1,6,5,4,3}]+colorF[{2,1},{5,6,3},{4}] gamma[{2,1},{3,2},{2,4,1,5,6,3}]+colorF[{2,1},{6,5,3},{4}] gamma[{2,1},{3,2},{2,4,1,6,5,3}]+colorF[{2,1},{6,3},{4,5}] gamma[{2,1},{3,2},{2,4,5,1,6,3}]+colorF[{2,1},{3},{4,5,6}] gamma[{2,1},{3,2},{2,4,5,6,1,3}]+colorF[{2,1},{5,3},{4,6}] gamma[{2,1},{3,2},{2,4,6,1,5,3}]+colorF[{2,1},{3},{4,6,5}] gamma[{2,1},{3,2},{2,4,6,5,1,3}]+colorF[{2,1},{4,6,3},{5}] gamma[{2,1},{3,2},{2,5,1,4,6,3}]+colorF[{2,1},{6,4,3},{5}] gamma[{2,1},{3,2},{2,5,1,6,4,3}]+colorF[{2,1},{6,3},{5,4}] gamma[{2,1},{3,2},{2,5,4,1,6,3}]+colorF[{2,1},{3},{5,4,6}] gamma[{2,1},{3,2},{2,5,4,6,1,3}]+colorF[{2,1},{4,3},{5,6}] gamma[{2,1},{3,2},{2,5,6,1,4,3}]+colorF[{2,1},{3},{5,6,4}] gamma[{2,1},{3,2},{2,5,6,4,1,3}]+colorF[{2,1},{4,5,3},{6}] gamma[{2,1},{3,2},{2,6,1,4,5,3}]+colorF[{2,1},{5,4,3},{6}] gamma[{2,1},{3,2},{2,6,1,5,4,3}]+colorF[{2,1},{5,3},{6,4}] gamma[{2,1},{3,2},{2,6,4,1,5,3}]+colorF[{2,1},{3},{6,4,5}] gamma[{2,1},{3,2},{2,6,4,5,1,3}]+colorF[{2,1},{4,3},{6,5}] gamma[{2,1},{3,2},{2,6,5,1,4,3}]+colorF[{2,1},{3},{6,5,4}] gamma[{2,1},{3,2},{2,6,5,4,1,3}];

mhvLS[36]=colorF[{1,2},{3,4,5,6},{}] gamma[{1,2},{2,3,4,5,6,1},{1,2}]+colorF[{1,2},{3,4,6,5},{}] gamma[{1,2},{2,3,4,6,5,1},{1,2}]+colorF[{1,2},{3,5,4,6},{}] gamma[{1,2},{2,3,5,4,6,1},{1,2}]+colorF[{1,2},{3,5,6,4},{}] gamma[{1,2},{2,3,5,6,4,1},{1,2}]+colorF[{1,2},{3,6,4,5},{}] gamma[{1,2},{2,3,6,4,5,1},{1,2}]+colorF[{1,2},{3,6,5,4},{}] gamma[{1,2},{2,3,6,5,4,1},{1,2}]+colorF[{1,2},{4,3,5,6},{}] gamma[{1,2},{2,4,3,5,6,1},{1,2}]+colorF[{1,2},{4,3,6,5},{}] gamma[{1,2},{2,4,3,6,5,1},{1,2}]+colorF[{1,2},{4,5,3,6},{}] gamma[{1,2},{2,4,5,3,6,1},{1,2}]+colorF[{1,2},{4,5,6,3},{}] gamma[{1,2},{2,4,5,6,3,1},{1,2}]+colorF[{1,2},{4,6,3,5},{}] gamma[{1,2},{2,4,6,3,5,1},{1,2}]+colorF[{1,2},{4,6,5,3},{}] gamma[{1,2},{2,4,6,5,3,1},{1,2}]+colorF[{1,2},{5,3,4,6},{}] gamma[{1,2},{2,5,3,4,6,1},{1,2}]+colorF[{1,2},{5,3,6,4},{}] gamma[{1,2},{2,5,3,6,4,1},{1,2}]+colorF[{1,2},{5,4,3,6},{}] gamma[{1,2},{2,5,4,3,6,1},{1,2}]+colorF[{1,2},{5,4,6,3},{}] gamma[{1,2},{2,5,4,6,3,1},{1,2}]+colorF[{1,2},{5,6,3,4},{}] gamma[{1,2},{2,5,6,3,4,1},{1,2}]+colorF[{1,2},{5,6,4,3},{}] gamma[{1,2},{2,5,6,4,3,1},{1,2}]+colorF[{1,2},{6,3,4,5},{}] gamma[{1,2},{2,6,3,4,5,1},{1,2}]+colorF[{1,2},{6,3,5,4},{}] gamma[{1,2},{2,6,3,5,4,1},{1,2}]+colorF[{1,2},{6,4,3,5},{}] gamma[{1,2},{2,6,4,3,5,1},{1,2}]+colorF[{1,2},{6,4,5,3},{}] gamma[{1,2},{2,6,4,5,3,1},{1,2}]+colorF[{1,2},{6,5,3,4},{}] gamma[{1,2},{2,6,5,3,4,1},{1,2}]+colorF[{1,2},{6,5,4,3},{}] gamma[{1,2},{2,6,5,4,3,1},{1,2}];

mhvLS[37]=colorF[{1},{6},{2,3,4,5}] gamma[{1,6},{6,1},{1,2,3,4,5,6}]+colorF[{1},{6},{2,3,5,4}] gamma[{1,6},{6,1},{1,2,3,5,4,6}]+colorF[{1},{6},{2,4,3,5}] gamma[{1,6},{6,1},{1,2,4,3,5,6}]+colorF[{1},{6},{2,4,5,3}] gamma[{1,6},{6,1},{1,2,4,5,3,6}]+colorF[{1},{6},{2,5,3,4}] gamma[{1,6},{6,1},{1,2,5,3,4,6}]+colorF[{1},{6},{2,5,4,3}] gamma[{1,6},{6,1},{1,2,5,4,3,6}]+colorF[{1},{6},{3,2,4,5}] gamma[{1,6},{6,1},{1,3,2,4,5,6}]+colorF[{1},{6},{3,2,5,4}] gamma[{1,6},{6,1},{1,3,2,5,4,6}]+colorF[{1},{6},{3,4,2,5}] gamma[{1,6},{6,1},{1,3,4,2,5,6}]+colorF[{1},{6},{3,4,5,2}] gamma[{1,6},{6,1},{1,3,4,5,2,6}]+colorF[{1},{6},{3,5,2,4}] gamma[{1,6},{6,1},{1,3,5,2,4,6}]+colorF[{1},{6},{3,5,4,2}] gamma[{1,6},{6,1},{1,3,5,4,2,6}]+colorF[{1},{6},{4,2,3,5}] gamma[{1,6},{6,1},{1,4,2,3,5,6}]+colorF[{1},{6},{4,2,5,3}] gamma[{1,6},{6,1},{1,4,2,5,3,6}]+colorF[{1},{6},{4,3,2,5}] gamma[{1,6},{6,1},{1,4,3,2,5,6}]+colorF[{1},{6},{4,3,5,2}] gamma[{1,6},{6,1},{1,4,3,5,2,6}]+colorF[{1},{6},{4,5,2,3}] gamma[{1,6},{6,1},{1,4,5,2,3,6}]+colorF[{1},{6},{4,5,3,2}] gamma[{1,6},{6,1},{1,4,5,3,2,6}]+colorF[{1},{6},{5,2,3,4}] gamma[{1,6},{6,1},{1,5,2,3,4,6}]+colorF[{1},{6},{5,2,4,3}] gamma[{1,6},{6,1},{1,5,2,4,3,6}]+colorF[{1},{6},{5,3,2,4}] gamma[{1,6},{6,1},{1,5,3,2,4,6}]+colorF[{1},{6},{5,3,4,2}] gamma[{1,6},{6,1},{1,5,3,4,2,6}]+colorF[{1},{6},{5,4,2,3}] gamma[{1,6},{6,1},{1,5,4,2,3,6}]+colorF[{1},{6},{5,4,3,2}] gamma[{1,6},{6,1},{1,5,4,3,2,6}];

mhvLS[38]=colorF[{1},{2},{3,4,5,6}] gamma[{1,6},{6,2},{2,1,3,4,5,6}]+colorF[{1},{2},{3,5,4,6}] gamma[{1,6},{6,2},{2,1,3,5,4,6}]+colorF[{1},{2},{4,3,5,6}] gamma[{1,6},{6,2},{2,1,4,3,5,6}]+colorF[{1},{2},{4,5,3,6}] gamma[{1,6},{6,2},{2,1,4,5,3,6}]+colorF[{1},{2},{5,3,4,6}] gamma[{1,6},{6,2},{2,1,5,3,4,6}]+colorF[{1},{2},{5,4,3,6}] gamma[{1,6},{6,2},{2,1,5,4,3,6}]+colorF[{1},{2,3},{4,5,6}] gamma[{1,6},{6,2},{2,3,1,4,5,6}]+colorF[{1},{2,3},{5,4,6}] gamma[{1,6},{6,2},{2,3,1,5,4,6}]+colorF[{1},{2,3,4},{5,6}] gamma[{1,6},{6,2},{2,3,4,1,5,6}]+colorF[{1},{2,3,4,5},{6}] gamma[{1,6},{6,2},{2,3,4,5,1,6}]+colorF[{1},{2,3,5},{4,6}] gamma[{1,6},{6,2},{2,3,5,1,4,6}]+colorF[{1},{2,3,5,4},{6}] gamma[{1,6},{6,2},{2,3,5,4,1,6}]+colorF[{1},{2,4},{3,5,6}] gamma[{1,6},{6,2},{2,4,1,3,5,6}]+colorF[{1},{2,4},{5,3,6}] gamma[{1,6},{6,2},{2,4,1,5,3,6}]+colorF[{1},{2,4,3},{5,6}] gamma[{1,6},{6,2},{2,4,3,1,5,6}]+colorF[{1},{2,4,3,5},{6}] gamma[{1,6},{6,2},{2,4,3,5,1,6}]+colorF[{1},{2,4,5},{3,6}] gamma[{1,6},{6,2},{2,4,5,1,3,6}]+colorF[{1},{2,4,5,3},{6}] gamma[{1,6},{6,2},{2,4,5,3,1,6}]+colorF[{1},{2,5},{3,4,6}] gamma[{1,6},{6,2},{2,5,1,3,4,6}]+colorF[{1},{2,5},{4,3,6}] gamma[{1,6},{6,2},{2,5,1,4,3,6}]+colorF[{1},{2,5,3},{4,6}] gamma[{1,6},{6,2},{2,5,3,1,4,6}]+colorF[{1},{2,5,3,4},{6}] gamma[{1,6},{6,2},{2,5,3,4,1,6}]+colorF[{1},{2,5,4},{3,6}] gamma[{1,6},{6,2},{2,5,4,1,3,6}]+colorF[{1},{2,5,4,3},{6}] gamma[{1,6},{6,2},{2,5,4,3,1,6}];




num[1,1]=br[b,p[1],p[3],c] br[f,p[4],p[6],g];

num[1,2]=br[b,p[1],p[3],c] br[f,g,p[6],p[4]];

num[2,1]=1/8 (8 br[e,f,p[5],d] br[p[1],b,c,p[3]]-4 br[f,e,d,c,p[2],p[5]] sq[a]+4 br[f,e,d,c,p[1,2],p[5]] sq[b]+4 br[f,e,p[2,3],p[5]] sq[a] sq[c]-4 br[f,e,p[1,2,3],p[5]] sq[b] sq[c]+4 br[p[1],b,c,g,f,p[4]] sq[d]-2 br[f,e,p[1,2],p[5]] sq[b] sq[d]-2 br[p[4],f,g,p[1,2]] sq[b] sq[d]-4 br[p[4],f,g,p[1]] sq[c] sq[d]-4 br[c,d,p[5],p[2]] sq[a] sq[e]+2 br[p[5],p[2,3]] sq[a] sq[c] sq[e]+4 br[b,a,p[5],p[2]] sq[d] sq[e]-2 br[p[5],p[1,2]] sq[b] sq[d] sq[e]-4 br[c,d,p[4,5],p[2]] sq[a] sq[f]-2 br[p[6],p[4,5]] sq[b] sq[c] sq[f]-4 s[4,5] sq[b] sq[c] sq[f]-6 br[p[1],b,c,p[4,5]] sq[d] sq[f]+3 br[p[1,2],p[4,5]] sq[b] sq[d] sq[f]+2 br[p[1],p[4,5]] sq[c] sq[d] sq[f]+2 (2 br[c,d,p[4],p[2]] sq[a]-sq[b] (2 br[c,d,p[4],p[1,2]]+br[p[4],p[5,6]] sq[c])+2 br[p[1],b,c,p[4]] sq[d]) sq[g]);

num[2,2]=1/4 (4 br[d,e,f,p[5]] br[p[1],b,c,p[3]]+2 br[p[5],f,e,d,b,p[1]] sq[c]+2 br[p[5],f,e,p[2,3]] sq[a] sq[c]-2 br[p[5],f,e,p[1,2,3]] sq[b] sq[c]-2 br[p[1],b,c,e,f,p[5]] sq[d]-br[f,g,p[1,2],p[4]] sq[b] sq[d]-4 br[p[3],c,a,p[5]] sq[b] sq[e]+2 br[p[1],b,d,p[5]] sq[c] sq[e]+br[p[5],p[2,3]] sq[a] sq[c] sq[e]+br[p[5],p[1,2,3]] sq[b] sq[c] sq[e]-2 br[p[5],p[1,2]] sq[b] sq[d] sq[e]+4 br[c,d,p[4,5],p[1,2]] sq[b] sq[f]+2 br[p[1],b,d,p[4,5]] sq[c] sq[f]+2 s[4,5] sq[b] sq[c] sq[f]+2 s[4,5,6] sq[b] sq[c] sq[f]-br[p[1],b,c,p[4,5]] sq[d] sq[f]-br[p[1,2],p[4,5]] sq[b] sq[d] sq[f]-(2 br[p[1],b,d,p[4]]+br[p[4],p[5,6]] sq[b]) sq[c] sq[g]);

num[2,4]=1/8 (8 br[b,c,p[3],p[1]] br[f,p[5],d,e]-4 br[e,d,c,p[2],p[5],f] sq[a]+4 br[e,d,c,p[1,2],p[5],f] sq[b]+4 br[e,p[2,3],p[5],f] sq[a] sq[c]-4 br[e,p[1,2,3],p[5],f] sq[b] sq[c]+4 br[b,c,g,f,p[4],p[1]] sq[d]-2 br[e,p[1,2],p[5],f] sq[b] sq[d]-2 br[f,g,p[1,2],p[4]] sq[b] sq[d]-4 br[f,g,p[1],p[4]] sq[c] sq[d]-4 br[d,p[5],p[2],c] sq[a] sq[e]+2 br[p[5],p[2,3]] sq[a] sq[c] sq[e]+4 br[a,p[5],p[2],b] sq[d] sq[e]-2 br[p[5],p[1,2]] sq[b] sq[d] sq[e]-4 br[d,p[4,5],p[2],c] sq[a] sq[f]-2 br[p[6],p[4,5]] sq[b] sq[c] sq[f]-4 s[4,5] sq[b] sq[c] sq[f]-6 br[b,c,p[4,5],p[1]] sq[d] sq[f]+3 br[p[1,2],p[4,5]] sq[b] sq[d] sq[f]+2 br[p[1],p[4,5]] sq[c] sq[d] sq[f]+2 (2 br[d,p[4],p[2],c] sq[a]-sq[b] (2 br[d,p[4],p[1,2],c]+br[p[4],p[5,6]] sq[c])+2 br[b,c,p[4],p[1]] sq[d]) sq[g]);

num[3,1]=1/8 (-8 br[p[1],b,c,p[3]] br[p[4],f,g,a]+4 br[p[1],b,c,p[3],p[4],f,g,a]+4 br[p[4],f,g,p[2,3]] sq[a] sq[c]+4 br[p[4],f,g,p[1,2]] sq[b] sq[d]-2 br[c,d,p[5,6],p[2]] sq[a] sq[e]-4 br[p[3],c,a,p[5,6]] sq[b] sq[e]+8 br[p[1],b,d,p[5,6]] sq[c] sq[e]+7 br[p[2,3],p[5,6]] sq[a] sq[c] sq[e]+2 br[p[4],p[5,6]] sq[b] sq[c] sq[e]+4 s[5,6] sq[b] sq[c] sq[e]+6 br[p[1],p[2,3]] sq[a] sq[c] sq[f]+4 s[2,3] sq[a] sq[c] sq[f]+2 br[p[3],p[1,2]] sq[b] sq[d] sq[f]+4 s[1,2] sq[b] sq[d] sq[f]-2 (-2 br[c,d,p[4],p[2]] sq[a]-4 br[p[1],b,c,p[4]] sq[d]+sq[b] (2 br[c,d,p[4],p[1,2]]+br[p[4],p[5,6]] sq[c]+br[p[4],p[1,2]] sq[d])) sq[g]);

num[3,2]=1/4 (-2 br[d,e,f,p[5,6],p[1],b] sq[c]+2 (br[b,a,g,f,p[4],p[2]]-br[f,g,p[2],p[4]] sq[a]-br[f,g,p[1,2],p[4]] sq[b]) sq[d]-2 br[b,p[5,6],p[3],c] sq[a] sq[e]+2 br[b,a,p[5,6],p[2,3]] sq[c] sq[e]+2 br[d,p[5,6],p[1],b] sq[c] sq[e]+2 br[p[4],p[5,6]] sq[b] sq[c] sq[e]+2 s[5,6] sq[b] sq[c] sq[e]-2 br[b,a,p[5,6],p[2]] sq[d] sq[e]-br[p[2],p[5,6]] sq[a] sq[d] sq[e]-4 br[c,p[3],p[1],b] (br[f,p[5,6],d,e]+s[5,6] sq[e])-2 br[b,a,p[4,5,6],p[2]] sq[d] sq[f]+br[p[2],p[4,5,6]] sq[a] sq[d] sq[f]-2 br[p[3],p[1,2]] sq[b] sq[d] sq[f]-2 s[1,2] sq[b] sq[d] sq[f]-2 s[1,2,3] sq[b] sq[d] sq[f]+(2 br[d,p[4],p[1],b]+br[p[4],p[5,6]] sq[b]) sq[c] sq[g]);

num[3,3]=1/4 (-2 br[b,d,e,f,p[5,6],p[1]] sq[c]+2 (br[p[2],b,a,g,f,p[4]]-br[p[4],f,g,p[2]] sq[a]-br[p[4],f,g,p[1,2]] sq[b]) sq[d]-2 br[c,b,p[5,6],p[3]] sq[a] sq[e]+2 br[b,d,p[5,6],p[1]] sq[c] sq[e]+2 br[p[2,3],b,a,p[5,6]] sq[c] sq[e]+2 br[p[4],p[5,6]] sq[b] sq[c] sq[e]+2 s[5,6] sq[b] sq[c] sq[e]-2 br[p[2],b,a,p[5,6]] sq[d] sq[e]-br[p[2],p[5,6]] sq[a] sq[d] sq[e]-4 br[b,c,p[3],p[1]] (br[e,f,p[5,6],d]+s[5,6] sq[e])-2 br[p[2],b,a,p[4,5,6]] sq[d] sq[f]+br[p[2],p[4,5,6]] sq[a] sq[d] sq[f]-2 br[p[3],p[1,2]] sq[b] sq[d] sq[f]-2 s[1,2] sq[b] sq[d] sq[f]-2 s[1,2,3] sq[b] sq[d] sq[f]+(2 br[b,d,p[4],p[1]]+br[p[4],p[5,6]] sq[b]) sq[c] sq[g]);

num[4,1]=1/4 (-4 br[b,p[1],p[3,4],c] br[f,p[5],a,g]-2 br[f,e,d,c,p[2],p[6]] sq[a]+4 br[g,a,c,p[3,4],p[5],f] sq[b]-2 br[g,p[3,4],p[5],f] sq[a] sq[b]+2 br[f,e,p[2,3,4],p[6]] sq[a] sq[c]+4 br[g,p[5,6],p[5],f] sq[b] sq[c]+4 br[g,p[1,2],p[5],f] sq[b] sq[d]+4 br[b,p[6],p[3,4],c] sq[a] sq[e]+2 br[c,d,p[6],p[2]] sq[a] sq[e]-br[p[6],p[3,4]] sq[a] sq[b] sq[e]-3 br[p[6],p[2,3,4]] sq[a] sq[c] sq[e]+2 br[c,d,p[5,6],p[2]] sq[a] sq[f]-2 br[p[1],p[5,6]] sq[a] sq[c] sq[f]+2 s[5,6] sq[a] sq[c] sq[f]+2 s[1,5,6] sq[a] sq[c] sq[f]-4 s[5,6] sq[b] sq[c] sq[f]-2 br[p[1,2],p[5,6]] sq[b] sq[d] sq[f]+(2 br[c,d,p[5],p[2]] sq[a]+(-4 br[d,p[5],p[1],b]+3 br[p[5],p[1,6]] sq[a]-2 s[5,6] sq[b]) sq[c]) sq[g]);

num[4,2]=1/4 (-4 br[c,p[3,4],p[1],b] br[f,p[6],d,e]+2 br[p[1,2],p[3,4]] (-br[a,p[5],f,g]+br[e,d,p[6],f]) sq[b]+4 br[a,c,p[3,4],p[5],f,g] sq[b]+2 br[e,p[3,4],p[6],f] sq[a] sq[b]-2 br[p[3,4],p[5],f,g] sq[a] sq[b]-2 br[f,g,a,b,p[2,3,4],p[5]] sq[c]-2 br[e,p[2,3,4],p[6],f] sq[a] sq[c]+4 br[p[5,6],p[5],f,g] sq[b] sq[c]+2 br[f,g,a,b,p[2],p[5]] sq[d]-2 br[f,g,p[2],p[5]] sq[a] sq[d]-2 br[f,g,p[1,2],p[5]] sq[b] sq[d]+4 br[p[1,2],p[5],f,g] sq[b] sq[d]+2 br[b,a,p[6],p[2,3,4]] sq[c] sq[e]-br[p[6],p[2,3,4]] sq[a] sq[c] sq[e]+s[5,6] sq[b] sq[c] sq[e]-2 br[b,a,p[6],p[2]] sq[d] sq[e]-2 br[p[3,4],p[5,6]] sq[a] sq[b] sq[f]-br[p[1],p[5,6]] sq[a] sq[c] sq[f]-2 s[5,6] sq[a] sq[c] sq[f]-2 s[1,5,6] sq[a] sq[c] sq[f]-4 s[5,6] sq[b] sq[c] sq[f]-2 br[b,a,p[5,6],p[2]] sq[d] sq[f]+br[p[2],p[5,6]] sq[a] sq[d] sq[f]+(2 br[b,a,p[5],p[2]]-br[p[5],p[1,2]] sq[b]) sq[d] sq[g]);

num[4,3]=1/4 (-4 br[b,c,p[3,4],p[1]] br[e,f,p[6],d]+2 br[p[1,2],p[3,4]] (br[f,e,d,p[6]]-br[g,a,p[5],f]) sq[b]+4 br[g,a,c,p[3,4],p[5],f] sq[b]+2 br[f,e,p[3,4],p[6]] sq[a] sq[b]-2 br[g,p[3,4],p[5],f] sq[a] sq[b]-2 br[p[5],f,g,a,b,p[2,3,4]] sq[c]-2 br[f,e,p[2,3,4],p[6]] sq[a] sq[c]+4 br[g,p[5,6],p[5],f] sq[b] sq[c]+2 br[p[5],f,g,a,b,p[2]] sq[d]-2 br[p[5],f,g,p[2]] sq[a] sq[d]+4 br[g,p[1,2],p[5],f] sq[b] sq[d]-2 br[p[5],f,g,p[1,2]] sq[b] sq[d]+2 br[p[2,3,4],b,a,p[6]] sq[c] sq[e]-br[p[6],p[2,3,4]] sq[a] sq[c] sq[e]+s[5,6] sq[b] sq[c] sq[e]-2 br[p[2],b,a,p[6]] sq[d] sq[e]-2 br[p[3,4],p[5,6]] sq[a] sq[b] sq[f]-br[p[1],p[5,6]] sq[a] sq[c] sq[f]-2 s[5,6] sq[a] sq[c] sq[f]-2 s[1,5,6] sq[a] sq[c] sq[f]-4 s[5,6] sq[b] sq[c] sq[f]-2 br[p[2],b,a,p[5,6]] sq[d] sq[f]+br[p[2],p[5,6]] sq[a] sq[d] sq[f]+(2 br[p[2],b,a,p[5]]-br[p[5],p[1,2]] sq[b]) sq[d] sq[g]);

num[4,4]=1/4 (-4 br[c,b,p[1],p[3,4]] br[g,f,p[5],a]-2 br[p[6],f,e,d,c,p[2]] sq[a]+4 br[f,g,a,c,p[3,4],p[5]] sq[b]-2 br[f,g,p[3,4],p[5]] sq[a] sq[b]+2 br[p[6],f,e,p[2,3,4]] sq[a] sq[c]+4 br[f,g,p[5,6],p[5]] sq[b] sq[c]+4 br[f,g,p[1,2],p[5]] sq[b] sq[d]+4 br[c,b,p[6],p[3,4]] sq[a] sq[e]+2 br[p[2],c,d,p[6]] sq[a] sq[e]-br[p[6],p[3,4]] sq[a] sq[b] sq[e]-3 br[p[6],p[2,3,4]] sq[a] sq[c] sq[e]+2 br[p[2],c,d,p[5,6]] sq[a] sq[f]-2 br[p[1],p[5,6]] sq[a] sq[c] sq[f]+2 s[5,6] sq[a] sq[c] sq[f]+2 s[1,5,6] sq[a] sq[c] sq[f]-4 s[5,6] sq[b] sq[c] sq[f]-2 br[p[1,2],p[5,6]] sq[b] sq[d] sq[f]+(2 br[p[2],c,d,p[5]] sq[a]+(-4 br[b,d,p[5],p[1]]+3 br[p[5],p[1,6]] sq[a]-2 s[5,6] sq[b]) sq[c]) sq[g]);

num[5,1]=1/8 (8 br[e,f,p[6],d] br[p[1],b,c,p[4]]-4 br[f,e,d,c,p[2,3],p[6]] sq[a]+4 br[f,e,d,c,p[1,2,3],p[6]] sq[b]+sq[d] (4 br[p[5],f,g,p[1,2,3]] sq[b]+(br[p[2,3],p[5,6]] sq[a]-6 br[p[4],p[5,6]] sq[b]+8 s[4,5,6] sq[b]) sq[f])+2 sq[a] (2 br[f,e,p[2,3,4],p[6]] sq[c]+br[f,e,p[2,3],p[6]] sq[d]+(br[p[1],p[5,6]]+2 s[5,6]) sq[c] sq[f])+2 (2 br[c,d,p[5],p[2,3]] sq[a]-2 br[c,d,p[5],p[1,2,3]] sq[b]+(-4 br[p[1],b,d,p[5]]+3 br[p[5],p[1,6]] sq[a]-3 s[5,6] sq[b]) sq[c]+(4 br[p[1],b,c,p[5]]+br[p[5],p[2,3]] sq[a]-br[p[5],p[1,2,3]] sq[b]) sq[d]) sq[g]);

num[6,1]=br[c,p[3],p[1],b] br[g,p[6],p[4,5],f]-1/2 br[h,p[6],p[4,5],p[2],c,d] sq[a]+1/2 br[g,p[6],p[4,5],p[2],b,a] sq[d]+br[d,p[3],p[1],a] s[4,5] sq[g];

num[6,2]=-br[p[1],b,c,p[3]] (br[a,g,h,d]-sq[d] sq[g]-sq[a] sq[h]);

num[6,4]=br[b,c,p[3],p[1]] br[f,g,p[6],p[4,5]]-1/2 br[d,h,p[6],p[4,5],p[2],c] sq[a]+1/2 br[a,g,p[6],p[4,5],p[2],b] sq[d]+br[a,d,p[3],p[1]] s[4,5] sq[g];

num[7,1]=br[c,p[3],p[1],b] br[e,p[4],p[6],h];

num[7,2]=-br[b,p[1],p[3],c] br[e,h,p[6],p[4]];

num[7,3]=-br[e,p[4],p[6],h] br[p[1],p[3],c,b];

num[8,1]=1/2 br[e,p[5],p[6],h] (2 br[c,p[3,4],p[1],b]-br[p[1,2],p[3,4]] sq[b]);

num[8,2]=1/2 br[p[5],p[6],h,e] (-2 br[c,p[3,4],p[1],b]+br[p[1,2],p[3,4]] sq[b]);

num[8,3]=1/2 br[e,p[5],p[6],h] (-2 br[b,c,p[3,4],p[1]]+br[p[1,2],p[3,4]] sq[b]);

num[8,4]=1/2 br[e,h,p[6],p[5]] (2 br[b,c,p[3,4],p[1]]-br[p[1,2],p[3,4]] sq[b]);

num[9,1]=br[c,p[4],p[1],b] br[e,p[5],p[6],h];

num[9,2]=br[b,p[1],p[4],c] br[e,h,p[6],p[5]];

num[10,1]=-br[c,h,g,f,e,p[3],p[1],b];

num[10,2]=1/4 Sqrt[br[p[3,4],p[5,6]]^2-4 s[3,4] s[5,6]] (-2 br[e,p[4],p[1],b,c,d]+br[e,f,p[1,2],p[3]] sq[b]-br[e,f,p[5,6],p[3]] sq[b]-2 br[p[4],e,d,h] sq[b]+br[p[4],e,d,p[1,2]] sq[b]-br[p[4],e,d,p[5,6]] sq[b]+(br[b,a,p[3,4],p[2]]-br[b,a,p[5,6],p[2]]-2 br[p[1],b,c,d]+br[p[1],b,c,p[3,4]]-br[p[1],b,c,p[5,6]]) sq[e]-br[-f-p[1,2],p[5,6]] sq[b] sq[e]+br[a-p[3,4],p[3,4]] sq[b] sq[e]+br[p[3,4],a-p[5,6]] sq[b] sq[e]-br[-f-p[5,6],p[5,6]] sq[b] sq[e]+2 s[1,2] sq[b] sq[e]+2 s[3,4] sq[b] sq[e]-4 s[5,6] sq[b] sq[e]-2 sq[a] sq[b] sq[e]-sq[a] sq[c] sq[e]+4 sq[b] sq[c] sq[e]+sq[b] sq[d] sq[f]+2 sq[b] sq[e] sq[g]-4 sq[b] sq[e] sq[h]);

num[10,4]=1/8 (2 br[g,p[2],b,a,f,e,p[3],h]-2 br[g,p[3],e,f,a,b,p[2],h]-2 br[p[1],b,c,d,e,p[4],g,h]+2 br[p[4],e,d,c,b,p[1],g,h]-br[p[4],e,d,p[5,6]] s[5,6] sq[b]-br[p[1],b,c,p[3,4]] s[5,6] sq[e]+br[p[1],b,c,p[5,6]] s[5,6] sq[e]+2 br[a-p[3,4],p[3,4]] s[5,6] sq[b] sq[e]+2 br[p[3,4],a-p[5,6]] s[5,6] sq[b] sq[e]+s[1,2] s[5,6] sq[b] sq[e]-s[3,4] s[5,6] sq[b] sq[e]+4 s[5,6] sq[b] sq[d] sq[e]-4 s[5,6] sq[b] sq[e] sq[f]+4 br[p[4],e,d,p[1]] sq[c] sq[g]-4 br[p[1],b,c,p[4]] sq[d] sq[g]+2 br[p[4],p[1,2]] sq[b] sq[d] sq[g]-2 br[p[1],b,c,p[3,4]] sq[e] sq[g]+br[p[1,2],p[5,6]] sq[b] sq[e] sq[g]-br[p[3,4],p[5,6]] sq[b] sq[e] sq[g]+2 s[5,6] sq[b] sq[e] sq[g]-2 br[p[1],p[3,4]] sq[c] sq[e] sq[g]+4 br[p[1],b,c,p[3]] sq[f] sq[g]+br[p[4],e,d,p[1,2]] sq[b] (s[5,6]+2 sq[g])-(2 br[e,f,p[1,2],p[3]] sq[b]-4 br[e,f,p[1],p[3]] sq[c]+4 br[b,a,p[4],p[2]] sq[d]+(-2 br[b,a,p[3,4],p[2]]+2 br[p[2],p[3,4]] sq[a]+(br[p[1,2],p[5,6]]-br[p[3,4],p[5,6]]+2 s[5,6]) sq[b]) sq[e]+4 br[p[1],b,c,p[3]] sq[f]-2 br[p[3],p[1,2]] sq[b] sq[f]) sq[h]+4 br[p[4],e,d,p[2]] sq[a] (-sq[g]+sq[h]));

num[11,1]=br[p[1],b,c,h,g,p[4],e,d]+1/4 (-2 br[p[1],b,c,h,g,p[3,4]] sq[e]+(2 br[p[1],b,c,f,e,p[3]]-2 br[e,d,p[2],p[4]] sq[a]-2 br[p[3],e,f,p[1]] sq[c]+2 br[b,a,p[4],p[2]] sq[d]+(-br[p[1],b,c,p[3,4]]+br[p[2],p[3,4]] sq[a]+br[p[1],p[3,4]] sq[c]) sq[e]+2 br[p[1],b,c,p[3]] sq[f]-sq[b] (br[p[3],e,f,p[1,2]]+br[p[4],p[1,2]] sq[d]+br[p[3],p[1,2]] sq[f])) sq[h]);

num[11,2]=1/4 (2 br[p[1],b,c,h,g,p[3],e,f]-2 br[p[4],e,d,h,g,p[2],b,a]-2 br[d,p[2],p[4],e] sq[a] sq[g]+(2 br[d,p[1],p[4],e] sq[c]-2 br[c,p[4],p[1],b] sq[d]+br[p[4],p[1,2]] sq[b] sq[d]-(2 br[c,p[3,4],p[1],b]+br[p[1],p[3,4]] sq[c]) sq[e]+2 br[c,p[3],p[1],b] sq[f]) sq[g]+(br[b,a,p[3,4],p[2]]-br[p[1,2],p[3,4]] sq[b]) sq[e] sq[h]+br[d,p[1,2],p[4],e] sq[b] (2 sq[g]+sq[h]));

num[11,3]=br[e,d,h,g,a,b,p[2],p[4]]+1/4 (-2 br[e,d,h,g,p[1,2],p[4]] sq[b]+(-2 br[e,d,a,b,p[2],p[4]]-2 br[e,d,p[2],p[4]] sq[a]-2 br[p[3],e,f,p[1]] sq[c]+2 br[b,a,p[4],p[2]] sq[d]+(br[b,a,p[3,4],p[2]]+br[p[2],p[3,4]] sq[a]+br[p[1],p[3,4]] sq[c]) sq[e]+2 br[p[1],b,c,p[3]] sq[f]+sq[b] (br[e,d,p[1,2],p[4]]-br[p[4],p[1,2]] sq[d]-br[p[3],p[1,2]] sq[f])) sq[h]);

num[11,4]=1/4 (2 br[c,d,e,p[4],g,h,p[1],b]-2 br[d,c,b,p[1],g,h,p[4],e]-(-2 br[d,p[2],p[4],e] sq[a]+2 br[d,p[1],p[4],e] sq[c]-2 br[c,p[4],p[1],b] sq[d]+sq[b] (2 br[d,p[1,2],p[4],e]+br[p[4],p[1,2]] sq[d])-(2 br[c,p[3,4],p[1],b]+br[p[1],p[3,4]] sq[c]) sq[e]+2 br[c,p[3],p[1],b] sq[f]) sq[g]-(br[e,f,p[1,2],p[3]] sq[b]+(br[c,p[3,4],p[1],b]-br[p[1,2],p[3,4]] sq[b]) sq[e]) sq[h]);

num[11,7]=1/4 (2 br[b,c,h,g,p[3],e,f,p[1]]-2 br[e,d,h,g,p[2],b,a,p[4]]-2 br[e,d,p[2],p[4]] sq[a] sq[g]+(2 br[e,d,p[1],p[4]] sq[c]-2 br[b,c,p[4],p[1]] sq[d]+br[p[4],p[1,2]] sq[b] sq[d]-(2 br[b,c,p[3,4],p[1]]+br[p[1],p[3,4]] sq[c]) sq[e]+2 br[b,c,p[3],p[1]] sq[f]) sq[g]+(br[a,p[3,4],p[2],b]-br[p[1,2],p[3,4]] sq[b]) sq[e] sq[h]+br[e,d,p[1,2],p[4]] sq[b] (2 sq[g]+sq[h]));

num[12,1]=1/2 (-2 br[c,h,g,f,e,p[3],p[1],b]+(2 br[f,p[1,2],p[3],e] sq[b]+sq[c] (-2 br[p[1],p[4,5],e,d]+br[p[1],p[4,5]] sq[d]+br[p[1],p[3,4,5]] sq[e])+sq[b] (br[p[1,2],p[4,5]] sq[d]+(br[p[6],p[1,2]]+2 s[1,2]) sq[e])) sq[g]+(2 br[c,p[3],p[1],b]-br[p[3],p[1,2]] sq[b]) sq[f] sq[h]);

num[12,3]=br[p[3],d,h,g,a,b,p[2],p[4,5]]+1/4 sq[d] (2 br[b,a,g,h,p[4,5],p[2]]+(-2 (br[b,a,p[4,5],p[2]]+br[p[1],b,c,p[4,5]])+br[p[1,2],p[4,5]] sq[b]) sq[g]);

num[12,4]=1/8 (-4 br[c,d,e,p[4,5],g,h,p[1],b]+4 br[d,c,b,p[1],g,h,p[4,5],e]+4 br[b,a,g,h,p[4,5],p[2]] sq[d]-(4 br[d,p[2],p[4,5],e] sq[a]+(4 br[b,a,p[4,5],p[2]]+2 br[c,p[4,5],p[1],b]-2 br[p[2],p[4,5]] sq[a]-3 br[p[1,2],p[4,5]] sq[b]) sq[d]+4 br[c,p[3,4,5],p[1],b] sq[e]+2 (br[p[2],p[1,6]] sq[a]+(br[p[6],p[1,2]]+2 s[1,2]) sq[b]) sq[e]-4 br[c,p[3],p[1],b] sq[f]) sq[g]+2 (2 br[e,f,p[1],p[3]] sq[c]-2 br[b,a,p[4,5],p[2]] sq[d]-sq[a] (2 br[e,f,p[2],p[3]]+br[p[2],p[4,5]] sq[d])+(br[p[2],p[3,4,5]] sq[a]-2 br[p[6],p[1,2]] sq[b]+br[p[1],p[2,6]] sq[c]) sq[e]) sq[h]);

num[12,5]=1/8 (-4 br[b,c,d,e,p[4,5],g,h,p[1]]+4 br[e,d,c,b,p[1],g,h,p[4,5]]+4 br[p[2],b,a,g,h,p[4,5]] sq[d]-(4 br[e,d,p[2],p[4,5]] sq[a]+(2 br[b,c,p[4,5],p[1]]+4 br[p[2],b,a,p[4,5]]-2 br[p[2],p[4,5]] sq[a]-3 br[p[1,2],p[4,5]] sq[b]) sq[d]+4 br[b,c,p[3,4,5],p[1]] sq[e]+2 (br[p[2],p[1,6]] sq[a]+(br[p[6],p[1,2]]+2 s[1,2]) sq[b]) sq[e]-4 br[b,c,p[3],p[1]] sq[f]) sq[g]+2 (2 br[p[3],e,f,p[1]] sq[c]-2 br[p[2],b,a,p[4,5]] sq[d]-sq[a] (2 br[p[3],e,f,p[2]]+br[p[2],p[4,5]] sq[d])+(br[p[2],p[3,4,5]] sq[a]-2 br[p[6],p[1,2]] sq[b]+br[p[1],p[2,6]] sq[c]) sq[e]) sq[h]);

num[12,6]=br[d,h,g,a,b,p[2],p[4,5],p[3]]+1/4 sq[d] (2 br[a,g,h,p[4,5],p[2],b]+(-2 (br[a,p[4,5],p[2],b]+br[b,c,p[4,5],p[1]])+br[p[1,2],p[4,5]] sq[b]) sq[g]);

num[12,7]=1/8 (4 br[a,p[4,5],e,d,h,g,p[2],b]-4 br[f,p[1],b,c,h,g,p[3],e]-4 br[p[3],e,f,p[1,2],g,h] sq[b]-2 br[h,g,p[1,2],p[4,5]] sq[b] sq[d]-2 br[h,g,p[4,5],p[1,2]] sq[b] sq[d]-4 br[b,c,h,g,p[3,4,5],p[1]] sq[e]+4 br[e,d,p[2],p[4,5]] sq[a] sq[g]+2 br[b,c,p[4,5],p[1]] sq[d] sq[g]-2 br[p[2],p[4,5]] sq[a] sq[d] sq[g]-br[p[1,2],p[4,5]] sq[b] sq[d] sq[g]+4 br[b,c,p[3,4,5],p[1]] sq[e] sq[g]+2 br[p[2],p[1,6]] sq[a] sq[e] sq[g]+2 br[p[6],p[1,2]] sq[b] sq[e] sq[g]+4 s[1,2] sq[b] sq[e] sq[g]-4 s[1,2,6] sq[b] sq[e] sq[g]-4 br[b,c,p[3],p[1]] sq[f] sq[g]+2 (2 br[p[3],e,f,p[2]] sq[a]+4 br[p[3],e,f,p[1,2]] sq[b]-2 br[p[3],e,f,p[1]] sq[c]+2 br[p[2],b,a,p[4,5]] sq[d]+br[p[2],p[4,5]] sq[a] sq[d]+br[p[1,2],p[4,5]] sq[b] sq[d]-(4 br[p[2],b,a,p[3,4,5]]+br[p[2],p[3,4,5]] sq[a]-4 (br[p[6],p[1,2]]+s[1,2]) sq[b]+6 s[1,2,6] sq[b]+br[p[1],p[2,6]] sq[c]) sq[e]) sq[h]);

num[13,1]=s[1,2] (br[f,p[5,6],p[3],e]-1/2 br[p[3,4],p[5,6]] sq[e]);

num[13,2]=s[1,2] (br[e,f,p[5,6],p[3]]-1/2 br[p[3,4],p[5,6]] sq[e]);

num[14,1]=br[e,p[3],p[6],f] s[1,2];

num[15,1]=br[e,p[4],p[6],f] s[1,2];

num[15,2]=br[e,f,p[6],p[4]] s[1,2];

num[17,1]=1/4 (2 br[b,c,d,e,p[4],p[1]]+4 br[e,d,c,p[4]] s[1,2]+2 br[e,d,p[2],p[4]] sq[a]-2 br[e,d,p[1,2],p[4]] sq[b]-2 br[e,d,p[1],p[4]] sq[c]+2 br[b,c,p[4],p[1]] sq[d]-br[p[4],p[1,2]] sq[b] sq[d]+2 br[b,c,p[3,4],p[1]] sq[e]-br[p[1],p[3,4]] sq[c] sq[e]-2 br[b,c,p[3],p[1]] sq[f]);

num[17,5]=1/4 (2 br[c,d,e,p[4],p[1],b]+4 br[d,c,p[4],e] s[1,2]+2 br[d,p[2],p[4],e] sq[a]-2 br[d,p[1,2],p[4],e] sq[b]-2 br[d,p[1],p[4],e] sq[c]+2 br[c,p[4],p[1],b] sq[d]-br[p[4],p[1,2]] sq[b] sq[d]+2 br[c,p[3,4],p[1],b] sq[e]-br[p[1],p[3,4]] sq[c] sq[e]-2 br[c,p[3],p[1],b] sq[f]);

num[18,1]=1/8 (4 br[b,c,d,e,p[4,5],p[1]]+8 br[e,d,c,p[4,5]] s[1,2]+4 br[e,d,p[2],p[4,5]] sq[a]-(-2 br[b,c,p[4,5],p[1]]-4 br[p[1],b,c,p[4,5]]+4 br[p[2,3],p[4,5]] s[1,2]-2 br[p[2],p[4,5]] sq[a]+5 br[p[1,2],p[4,5]] sq[b]+4 br[p[1],p[4,5]] sq[c]) sq[d]+4 br[b,c,p[3,4,5],p[1]] sq[e]+2 (br[p[2],p[1,6]] sq[a]+(br[p[6],p[1,2]]+2 s[1,2]) sq[b]-2 br[p[1],p[3,4,5]] sq[c]) sq[e]-4 br[b,c,p[3],p[1]] sq[f]);

num[18,5]=1/8 (4 br[c,d,e,p[4,5],p[1],b]+8 br[d,c,p[4,5],e] s[1,2]+4 br[d,p[2],p[4,5],e] sq[a]-(-4 br[b,c,p[4,5],p[1]]-2 br[c,p[4,5],p[1],b]+4 br[p[2,3],p[4,5]] s[1,2]-2 br[p[2],p[4,5]] sq[a]+5 br[p[1,2],p[4,5]] sq[b]+4 br[p[1],p[4,5]] sq[c]) sq[d]+4 br[c,p[3,4,5],p[1],b] sq[e]+2 (br[p[2],p[1,6]] sq[a]+(br[p[6],p[1,2]]+2 s[1,2]) sq[b]-2 br[p[1],p[3,4,5]] sq[c]) sq[e]-4 br[c,p[3],p[1],b] sq[f]);

num[19,1]=1/4 (2 br[b,c,d,e,p[4,5,6],p[1]]+4 br[e,d,c,p[4,5,6]] s[1,2]+2 br[e,d,p[2],p[4,5,6]] sq[a]+(-2 br[a,p[4,5,6],p[2],b]+4 s[1,2] s[1,2,3]+br[p[2],p[4,5,6]] sq[a]+br[p[3],p[1,2]] sq[b]) sq[d]+s[1,2] (sq[a]+4 sq[c]) sq[e]-2 br[b,c,p[3],p[1]] sq[f]);

num[19,2]=-br[p[1],b,c,f,e,p[3]]+1/4 br[p[3],p[1,2]] sq[b] sq[d]+1/2 sq[c] (2 br[p[3],e,f,p[1]]-br[p[1],p[2,3]] sq[d]+s[1,2] sq[e]);

num[19,5]=1/4 (2 br[p[1],b,c,d,e,p[4,5,6]]+4 br[p[4,5,6],e,d,c] s[1,2]+2 br[p[4,5,6],e,d,p[2]] sq[a]+(-2 br[b,a,p[4,5,6],p[2]]+4 s[1,2] s[1,2,3]+br[p[2],p[4,5,6]] sq[a]+br[p[3],p[1,2]] sq[b]) sq[d]+s[1,2] (sq[a]+4 sq[c]) sq[e]-2 br[p[1],b,c,p[3]] sq[f]);

num[19,6]=1/4 (-4 br[b,c,f,e,p[3],p[1]]+br[p[3],p[1,2]] sq[b] sq[d]+2 sq[c] (2 br[e,f,p[1],p[3]]-br[p[1],p[2,3]] sq[d]+s[1,2] sq[e]));

num[20,5]=1/4 (2 br[c,d,e,p[5],p[1],b]+4 br[d,c,p[5],e] s[1,2]+2 br[d,p[2],p[5],e] sq[a]-4 br[a,p[5],p[2],b] sq[d]-2 sq[b] (br[d,p[1,2],p[5],e]-br[p[5],p[1,2]] sq[d])+(2 br[c,p[3,4,5],p[1],b]+br[p[2],p[1,6]] sq[a]) sq[e]-2 br[c,p[3,4],p[1],b] sq[f]+sq[c] (2 br[p[1],p[3,4],e,f]-3 br[p[1],p[3,4,5]] sq[e]+br[p[1],p[3,4]] sq[f]));

num[21,1]=1/2 (-2 br[c,d,e,p[5,6]] s[1,2]-(2 s[1,2] s[5,6]+br[p[2],p[5,6]] sq[a]+br[p[1,2],p[5,6]] sq[b]) sq[d]-2 s[1,2] sq[c] sq[e]-br[p[1,2],p[3,4]] sq[b] sq[f]-br[p[1],p[3,4]] sq[c] sq[f]+2 (br[b,a,p[5,6],p[2]] sq[d]+br[p[1],b,c,p[3,4]] sq[f])-br[p[3,4],p[5,6]] s[1,2] sq[g]);

num[21,2]=1/2 (2 br[e,d,p[2],p[5,6]] sq[a]+br[p[3,4],p[5,6]] (br[b,a,f,p[2]]-br[c,d,p[1],b]-br[d,p[2]] sq[a]+s[1,2] sq[b]+br[f,p[1]] sq[c])-br[p[2],p[5,6]] sq[a] sq[d]-br[p[1,2],p[5,6]] sq[b] sq[d]+2 s[5,6] sq[b] sq[d]+s[1,2] sq[a] sq[e]-(br[p[1,2],p[3,4]]+2 s[3,4]) sq[b] sq[f]-sq[c] (2 br[p[3,4],p[5,6],f,p[1]]-s[1,2] sq[e]-br[p[1],p[3,4]] sq[f])+2 (br[c,d,e,p[5,6],p[1],b]-br[p[1],b,c,f,e,p[3,4]]+br[b,a,p[5,6],p[2]] sq[d]+br[p[1],b,c,p[3,4]] sq[f]));

num[22,1]=1/4 (-2 br[p[4],e,f,a,b,p[2]]+2 br[p[4],e,f,c,b,p[1]]+4 br[a-p[6],f,e,p[4]] s[1,2]-2 (br[e,d,p[2],p[5]] sq[a]+br[p[4],e,f,p[1]] sq[c]-br[b,a,p[5],p[2]] sq[d])+3 br[p[2],p[4,5]] sq[a] sq[e]+(br[b,c,p[4,5],p[1]]+br[p[1],b,c,p[4,5]]+2 br[p[4,5],p[1,6]] s[1,2]-br[p[1],p[4,5]] sq[c]) sq[e]+2 br[p[1],b,c,p[4]] sq[f]-sq[b] (br[p[5],p[1,2]] sq[d]+br[p[4,5],p[1,2]] sq[e]+br[p[4],p[1,2]] sq[f]));

num[23,2]=1/4 (-4 br[c,f,e,p[4],p[1],b]-4 br[f,p[2,3],p[4],e] sq[a]-(4 br[c,p[5,6],p[1],b]+4 br[p[2,3],p[5,6]] sq[a]+3 br[p[4],p[5,6]] sq[b]+4 s[5,6] sq[b]) sq[d]-(3 br[p[1],p[2,3]]+4 s[2,3]) sq[a] sq[e]);

num[24,2]=1/4 (-4 br[e,d,a,b,p[2,3],p[6]]-(br[p[1],p[2,3]]+4 s[2,3]) sq[a] sq[e]-(2 br[p[2,3],p[4,5]] sq[a]+br[p[6],p[4,5]] sq[b]) sq[f]);

num[25,1]=br[d,p[4]] br[c,p[3],p[1],b]-br[c,d,p[4],p[2]] sq[a]+br[d,p[4],p[1],b] sq[c]+sq[b] (br[c,d,p[4],p[1,2]]+br[p[4],p[5,6]] sq[c])-br[c,p[4],p[1],b] sq[d];

num[25,2]=br[d,p[4]] br[b,c,p[3],p[1]]-br[d,p[4],p[2],c] sq[a]+br[b,d,p[4],p[1]] sq[c]+sq[b] (br[d,p[4],p[1,2],c]+br[p[4],p[5,6]] sq[c])-br[b,c,p[4],p[1]] sq[d];

num[27,1]=1/4 (4 br[c,p[3],p[1],b] s[4,5,6]-br[p[1],p[2,3]] sq[a] sq[c]-br[p[3],p[1,2]] sq[b] sq[d]);

num[27,2]=1/4 (4 br[b,c,p[3],p[1]] s[4,5,6]-br[p[1],p[2,3]] sq[a] sq[c]-br[p[3],p[1,2]] sq[b] sq[d]);

num[29,1]=1/2 (-2 br[c,d,p[5],p[2]] sq[a]-br[d,p[5]] (-2 br[p[1],b,c,p[3,4]]+br[p[1,2],p[3,4]] sq[b])+(2 br[p[1],b,d,p[5]]-2 br[p[5],p[1,6]] sq[a]+s[5,6] sq[b]) sq[c]+2 br[b,a,p[5],p[2]] sq[d]-br[p[5],p[1,2]] sq[b] sq[d]);

num[29,2]=1/2 (-2 br[d,p[5],p[2],c] sq[a]-br[d,p[5]] (-2 br[b,c,p[3,4],p[1]]+br[p[1,2],p[3,4]] sq[b])+(2 br[b,d,p[5],p[1]]-2 br[p[5],p[1,6]] sq[a]+s[5,6] sq[b]) sq[c]+2 br[a,p[5],p[2],b] sq[d]-br[p[5],p[1,2]] sq[b] sq[d]);

num[30,1]=1/4 (4 br[d,p[5,6]] br[c,p[3,4],p[1],b]-4 br[c,d,p[5,6],p[2]] sq[a]-sq[a] (2 br[p[3,4],p[5,6]] sq[b]+(br[p[1],p[5,6]]+4 s[5,6]) sq[c])+4 br[b,a,p[5,6],p[2]] sq[d]-2 br[p[1,2],p[5,6]] sq[b] sq[d]+2 br[p[1,2],p[3,4]] sq[b] (s[5,6]-sq[a]+sq[d]));

num[30,2]=1/4 (4 br[d,p[5,6]] br[p[3,4],p[1],b,c]-4 br[d,p[5,6],p[2],c] sq[a]-sq[a] (2 br[p[3,4],p[5,6]] sq[b]+(br[p[1],p[5,6]]+4 s[5,6]) sq[c])+4 br[a,p[5,6],p[2],b] sq[d]-2 br[p[1,2],p[5,6]] sq[b] sq[d]+2 br[p[1,2],p[3,4]] sq[b] (s[5,6]-sq[a]+sq[d]));

num[31,1]=br[c,d,p[6],p[2]] sq[a]+1/2 br[p[6],p[3,4]] sq[a] sq[b]-br[a,p[6]] (br[p[1],b,c,p[3,4]]-1/2 br[p[1,2],p[3,4]] sq[b])+br[b,a,p[6],p[2,3,4]] sq[c]-br[p[6],p[2,3,4]] sq[a] sq[c]+1/2 s[5,6] sq[b] sq[c]-br[b,a,p[6],p[2]] sq[d];

num[31,2]=1/2 (2 br[p[2],c,d,p[6]] sq[a]+br[p[6],p[3,4]] sq[a] sq[b]+br[a,p[6]] (-2 br[b,c,p[3,4],p[1]]+br[p[1,2],p[3,4]] sq[b])+2 br[p[2,3,4],b,a,p[6]] sq[c]-2 br[p[6],p[2,3,4]] sq[a] sq[c]+s[5,6] sq[b] sq[c]-2 br[p[2],b,a,p[6]] sq[d]);

num[32,1]=br[d,p[5]] br[c,p[4],p[1],b]-br[p[5],p[2,3],c,d] sq[a]+br[p[5],p[1,2,3],c,d] sq[b]+(br[d,p[5],p[1],b]-br[p[5],p[1,6]] sq[a]+s[5,6] sq[b]) sq[c]-br[c,p[5],p[1],b] sq[d];

num[33,1]=1/4 (4 br[b,p[1],p[4],c] s[5,6]+br[p[1],p[5,6]] sq[a] sq[c]+br[p[4],p[5,6]] sq[b] sq[d]);

num[34,1]=-s[1,2] (br[f,g,c,a]-sq[c] sq[f]-sq[a] sq[g]);

num[34,2]=-br[b,a,e,d,p[6],p[2]]-br[c,p[6],p[1],b] sq[e]+1/4 br[p[6],p[1,2]] sq[b] sq[f];

num[34,5]=-br[c,d,e,p[6],p[1],b]-br[b,a,p[6],p[2]] sq[d]+1/4 br[p[6],p[1,2]] sq[b] sq[g];

num[34,6]=s[1,2] (-br[a,e,d,c]+sq[a] sq[d]+sq[c] sq[e]);

num[34,7]=-br[a,e,d,p[6],p[2],b]-br[b,c,p[6],p[1]] sq[e]+1/4 br[p[6],p[1,2]] sq[b] sq[f];

num[35,6]=s[1,2] (-br[a,e,d,c]+sq[a] sq[d]+sq[c] sq[e]);

num[36,1]=1/2 (-br[p[1],b,c,g,f,p[3,4]]-sq[c] (br[p[1],f,g,p[3,4]]-br[p[1],p[3,4]] sq[f])+br[p[1],b,c,p[3,4]] sq[g]-s[1,2] (-2 br[d,g,p[6],p[3,4]]+br[p[2,6],p[3,4]] sq[g]));

num[36,2]=1/2 (2 br[b,a,e,d,p[6],p[2]]+br[c,g,f,p[3,4],p[1],b]+br[a,b,p[6],p[3,4]] sq[c]+2 br[c,p[6],p[1],b] sq[e]+sq[b] (-br[c,a,p[3,4],p[6]]+br[e,d,p[1,2],p[6]]+br[g,p[3,4],p[1,2],f]+br[p[6],p[1,2]] (s[3,4]-sq[d]-sq[e])-br[p[1,2],p[3,4]] sq[f])-br[c,p[3,4],p[1],b] sq[g]);

num[36,6]=1/2 (-br[b,c,g,f,p[3,4],p[1]]+2 br[p[3,4],d,g,p[6]] s[1,2]+sq[c] (-br[f,g,p[3,4],p[1]]+br[p[1],p[3,4]] sq[f])+(br[b,c,p[3,4],p[1]]-br[p[2,6],p[3,4]] s[1,2]) sq[g]);

num[36,7]=1/2 (br[b,c,g,f,p[3,4],p[1]]+2 br[p[2],b,a,e,d,p[6]]+br[p[3,4],a,b,p[6]] sq[c]+2 br[b,c,p[6],p[1]] sq[e]+sq[b] (br[f,g,p[3,4],p[1,2]]-br[p[6],c,a,p[3,4]]+br[p[6],e,d,p[1,2]]+br[p[6],p[1,2]] (s[3,4]-sq[d]-sq[e])-br[p[1,2],p[3,4]] sq[f])-br[b,c,p[3,4],p[1]] sq[g]);

num[37,1]=br[d,p[3],p[6],g] s[1,2];

num[37,2]=br[c,p[6],d,e,p[1],b]-1/2 br[p[6],p[1,2]] sq[b] sq[d]-br[c,p[6],p[1],b] sq[e];

num[37,3]=br[c,p[3],g,f,p[1],b]-br[c,p[3],p[1],b] sq[f]-1/2 br[p[3],p[1,2]] sq[b] sq[g];

num[37,6]=br[d,f,p[6],p[3]] s[1,2];

num[37,7]=br[b,c,p[6],d,e,p[1]]-1/2 br[p[6],p[1,2]] sq[b] sq[d]-br[b,c,p[6],p[1]] sq[e];

num[38,1]=br[d,p[4],p[6],g] s[1,2];

num[39,2]=-br[b,a,e,d,p[6],p[2,3]]+1/2 sq[a] (br[c+f,p[6]] br[p[2,3],p[4,5]]+br[p[6],p[2,3]] sq[d])-br[p[1],b,c,p[6]] sq[e]-1/4 br[p[6],p[4,5]] sq[b] (2 sq[e]+sq[f]);

num[39,5]=-br[p[1],b,c,d,e,p[6]]+br[p[1],b,c,p[6]] sq[d]+1/2 br[p[6],p[2,3]] sq[a] sq[d]-br[p[6],p[1,2,3]] sq[b] sq[d]-1/4 br[p[6],p[4,5]] sq[b] (2 sq[d]+sq[g]);

num[39,7]=1/4 (-4 br[p[2,3],b,a,e,d,p[6]]+2 sq[a] (br[c+f,p[6]] br[p[2,3],p[4,5]]+br[p[6],p[2,3]] sq[d])-4 br[b,c,p[6],p[1]] sq[e]-br[p[6],p[4,5]] sq[b] (2 sq[e]+sq[f]));

num[40,3]=1/2 (2 br[p[1],b,c,p[4],g,f]-2 br[p[1],b,c,p[4]] sq[f]-br[p[4],p[5,6]] sq[b] sq[f]+br[p[4],p[2,3]] sq[a] sq[g]-br[p[4],p[1,2,3]] sq[b] sq[g]);

num[41,5]=1/2 (-2 br[p[1],b,c,d,e,p[6]]+br[p[6],d,e,p[2,3]] sq[a]-2 br[b,a,p[6],p[2,3]] sq[d]-br[p[6],p[2,3]] sq[a] sq[e]-sq[b] (2 br[p[6],d,e,p[1,2,3]]+br[p[6],p[4,5]] sq[d]-br[p[6],p[1,2,3]] (2 sq[d]+sq[e])));

num[41,10]=1/2 (-2 br[b,c,d,e,p[6],p[1]]+br[d,e,p[2,3],p[6]] sq[a]-2 br[p[2,3],b,a,p[6]] sq[d]-br[p[6],p[2,3]] sq[a] sq[e]+sq[b] (-2 br[d,e,p[1,2,3],p[6]]-br[p[6],p[4,5]] sq[d]+br[p[6],p[1,2,3]] (2 sq[d]+sq[e])));

num[42,2]=-br[b,a,e,d,p[6],p[2,3,4]]+1/2 (br[p[6],p[2,3,4]] sq[a] sq[d]-(2 br[p[1],b,c,p[6]]-br[p[6],p[1,5]] sq[a]+s[5,6] sq[b]) sq[e]);

num[42,3]=-br[b,a,f,g,p[5],p[2,3,4]]+1/2 (-((2 br[p[1],b,c,p[5]]-br[p[5],p[1,6]] sq[a]+s[5,6] sq[b]) sq[f])+br[p[5],p[2,3,4]] sq[a] sq[g]);

num[42,4]=-br[c,g,f,p[5],p[1],b]-1/2 (2 br[b,a,p[5],p[2,3,4]]-br[p[5],p[2,3,4]] sq[a]+s[5,6] sq[b]) sq[g];

num[42,5]=-br[c,d,e,p[6],p[1],b]-1/2 (2 br[b,a,p[6],p[2,3,4]]-br[p[6],p[2,3,4]] sq[a]+s[5,6] sq[b]) sq[d];

num[42,7]=1/2 (-2 br[p[2,3,4],b,a,e,d,p[6]]+br[p[6],p[2,3,4]] sq[a] sq[d]+(-2 br[b,c,p[6],p[1]]+br[p[6],p[1,5]] sq[a]-s[5,6] sq[b]) sq[e]);

num[42,10]=-br[b,c,d,e,p[6],p[1]]-1/2 (2 br[a,p[6],p[2,3,4],b]-br[p[6],p[2,3,4]] sq[a]+s[5,6] sq[b]) sq[d];

num[43,2]=1/2 (-2 br[b,a,e,d,p[6],p[3,4]]+br[p[6],p[3,4]] sq[a] sq[d]+(2 br[c,p[5],p[1,2],b]+s[5,6] sq[b]-br[p[5],p[1,2]] sq[c]) sq[f]+br[p[1,2],p[3,4]] (br[g,p[6],p[5],d]+br[c,p[6]] sq[e]+br[c,p[5]] sq[f]));

num[43,7]=1/2 (-2 br[p[3,4],b,a,e,d,p[6]]+br[p[6],p[3,4]] sq[a] sq[d]+(2 br[b,c,p[5],p[1,2]]+s[5,6] sq[b]-br[p[5],p[1,2]] sq[c]) sq[f]+br[p[1,2],p[3,4]] (br[d,g,p[6],p[5]]+br[c,p[6]] sq[e]+br[c,p[5]] sq[f]));

num[44,1]=1/2 (2 br[b,c,p[3],p[1]]+2 br[c,p[3],p[1],b]+2 br[c,p[3]] s[1,2]+s[2,3] sq[a]-s[1,3] sq[c]);

num[47,1]=s[1,2] (br[c,p[1,2]]-2 sq[c]);

num[61,2]=-br[c,d,p[6],p[1]]+1/2 s[1,6] (2 sq[a]+sq[c]+sq[d]+2 sq[f]);

num[66,2]=br[e,f,p[1],p[2]]-1/2 s[1,2] (sq[e]+sq[f]);

num[73,1]=s[1,2] s[5,6];



(*integrand topology data\[LongDash]a subset of the complete basis, only those need for amplitudes*)

edgeList[1]={{v[4],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[7],g},{v[7],v[4],h},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3],v[3],p[3]},{p[4],v[5],p[4]},{p[5],v[6],p[5]},{p[6],v[7],p[6]}};

edgeList[2]={{v[7],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[7],g},{v[7],v[4],h},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3],v[3],p[3]},{p[4],v[5],p[4]},{p[5],v[6],p[5]},{p[6],v[7],p[6]}};

edgeList[3]={{v[7],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[7],g},{v[7],v[4],h},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3],v[3],p[3]},{p[4],v[5],p[4]},{p[5,6],v[6],p[5,6]}};

edgeList[4]={{v[7],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[7],g},{v[7],v[4],h},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3,4],v[3],p[3,4]},{p[5],v[5],p[5]},{p[6],v[6],p[6]}};

edgeList[5]={{v[7],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[7],g},{v[7],v[4],h},{p[1],v[1],p[1]},{p[2,3],v[2],p[2,3]},{p[4],v[3],p[4]},{p[5],v[5],p[5]},{p[6],v[6],p[6]}};

edgeList[6]={{v[6],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[7],g},{v[7],v[4],h},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3],v[3],p[3]},{p[4,5],v[5],p[4,5]},{p[6],v[7],p[6]}};

edgeList[7]={{v[6],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[7],g},{v[7],v[4],h},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3],v[3],p[3]},{p[4],v[5],p[4]},{p[5],v[6],p[5]},{p[6],v[7],p[6]}};

edgeList[8]={{v[6],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[7],g},{v[7],v[4],h},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3,4],v[3],p[3,4]},{p[5],v[5],p[5]},{p[6],v[7],p[6]}};

edgeList[9]={{v[6],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[7],g},{v[7],v[4],h},{p[1],v[1],p[1]},{p[2,3],v[2],p[2,3]},{p[4],v[3],p[4]},{p[5],v[5],p[5]},{p[6],v[7],p[6]}};

edgeList[10]={{v[6],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[7],g},{v[7],v[3],h},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3],v[4],p[3]},{p[4],v[5],p[4]},{p[5,6],v[7],p[5,6]}};

edgeList[11]={{v[6],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[7],g},{v[7],v[3],h},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3],v[4],p[3]},{p[4],v[5],p[4]},{p[5],v[6],p[5]},{p[6],v[7],p[6]}};

edgeList[12]={{v[6],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[7],g},{v[7],v[3],h},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3],v[4],p[3]},{p[4,5],v[5],p[4,5]},{p[6],v[7],p[6]}};

edgeList[13]={{v[3],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[3],g},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3],v[4],p[3]},{p[4],v[5],p[4]},{p[5,6],v[6],p[5,6]}};

edgeList[14]={{v[3],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[3],g},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3],v[4],p[3]},{p[4,5],v[5],p[4,5]},{p[6],v[6],p[6]}};

edgeList[15]={{v[3],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[3],g},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3],v[3],p[3]},{p[4],v[4],p[4]},{p[5],v[5],p[5]},{p[6],v[6],p[6]}};

edgeList[17]={{v[6],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[3],g},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3],v[4],p[3]},{p[4],v[5],p[4]},{p[5,6],v[6],p[5,6]}};

edgeList[18]={{v[6],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[3],g},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3],v[4],p[3]},{p[4,5],v[5],p[4,5]},{p[6],v[6],p[6]}};

edgeList[19]={{v[6],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[3],g},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3],v[4],p[3]},{p[4,5,6],v[5],p[4,5,6]}};

edgeList[20]={{v[6],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[3],g},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3,4],v[4],p[3,4]},{p[5],v[5],p[5]},{p[6],v[6],p[6]}};

edgeList[21]={{v[6],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[3],g},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3,4],v[4],p[3,4]},{p[5,6],v[5],p[5,6]}};

edgeList[22]={{v[6],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[3],g},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3],v[3],p[3]},{p[4],v[4],p[4]},{p[5],v[5],p[5]},{p[6],v[6],p[6]}};

edgeList[23]={{v[6],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[3],g},{p[1],v[1],p[1]},{p[2,3],v[2],p[2,3]},{p[4],v[4],p[4]},{p[5,6],v[5],p[5,6]}};

edgeList[24]={{v[6],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[3],g},{p[1],v[1],p[1]},{p[2,3],v[2],p[2,3]},{p[4,5],v[4],p[4,5]},{p[6],v[5],p[6]}};

edgeList[25]={{v[6],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[4],g},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3],v[3],p[3]},{p[4],v[5],p[4]},{p[5,6],v[6],p[5,6]}};

edgeList[27]={{v[6],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[4],g},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3],v[3],p[3]},{p[4,5,6],v[5],p[4,5,6]}};

edgeList[29]={{v[6],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[4],g},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3,4],v[3],p[3,4]},{p[5],v[5],p[5]},{p[6],v[6],p[6]}};

edgeList[30]={{v[6],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[4],g},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3,4],v[3],p[3,4]},{p[5,6],v[5],p[5,6]}};

edgeList[31]={{v[6],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[4],g},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3,4],v[3],p[3,4]},{p[5],v[4],p[5]},{p[6],v[5],p[6]}};

edgeList[32]={{v[6],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[4],g},{p[1],v[1],p[1]},{p[2,3],v[2],p[2,3]},{p[4],v[3],p[4]},{p[5],v[5],p[5]},{p[6],v[6],p[6]}};

edgeList[33]={{v[6],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[4],g},{p[1],v[1],p[1]},{p[2,3],v[2],p[2,3]},{p[4],v[3],p[4]},{p[5,6],v[5],p[5,6]}};

edgeList[34]={{v[5],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[3],g},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3,4,5],v[4],p[3,4,5]},{p[6],v[6],p[6]}};

edgeList[35]={{v[5],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[3],g},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3,4],v[4],p[3,4]},{p[5,6],v[6],p[5,6]}};

edgeList[36]={{v[5],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[3],g},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3,4],v[4],p[3,4]},{p[5],v[5],p[5]},{p[6],v[6],p[6]}};

edgeList[37]={{v[5],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[3],g},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3],v[4],p[3]},{p[4,5],v[5],p[4,5]},{p[6],v[6],p[6]}};

edgeList[38]={{v[5],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[3],g},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3],v[3],p[3]},{p[4],v[4],p[4]},{p[5],v[5],p[5]},{p[6],v[6],p[6]}};

edgeList[39]={{v[5],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[3],g},{p[1],v[1],p[1]},{p[2,3],v[2],p[2,3]},{p[4,5],v[4],p[4,5]},{p[6],v[6],p[6]}};

edgeList[40]={{v[5],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[3],g},{p[1],v[1],p[1]},{p[2,3],v[2],p[2,3]},{p[4],v[4],p[4]},{p[5],v[5],p[5]},{p[6],v[6],p[6]}};

edgeList[41]={{v[5],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[3],g},{p[1],v[1],p[1]},{p[2,3],v[2],p[2,3]},{p[4],v[3],p[4]},{p[5],v[4],p[5]},{p[6],v[6],p[6]}};

edgeList[42]={{v[5],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[3],g},{p[1],v[1],p[1]},{p[2,3,4],v[2],p[2,3,4]},{p[5],v[4],p[5]},{p[6],v[6],p[6]}};

edgeList[43]={{v[5],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[6],f},{v[6],v[3],g},{p[1,2],v[1],p[1,2]},{p[3,4],v[2],p[3,4]},{p[5],v[4],p[5]},{p[6],v[6],p[6]}};

edgeList[44]={{v[5],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[3],f},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3],v[4],p[3]},{p[4,5,6],v[5],p[4,5,6]}};

edgeList[47]={{v[5],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[3],f},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3,4,5,6],v[4],p[3,4,5,6]}};

edgeList[61]={{v[4],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[2],f},{p[1],v[1],p[1]},{p[2,3,4,5],v[3],p[2,3,4,5]},{p[6],v[5],p[6]}};

edgeList[66]={{v[4],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[2],f},{p[1],v[1],p[1]},{p[2],v[3],p[2]},{p[3,4,5],v[4],p[3,4,5]},{p[6],v[5],p[6]}};

edgeList[73]={{v[3],v[1],a},{v[1],v[2],b},{v[2],v[3],c},{v[3],v[4],d},{v[4],v[5],e},{v[5],v[3],f},{p[1],v[1],p[1]},{p[2],v[2],p[2]},{p[3,4],v[3],p[3,4]},{p[5],v[4],p[5]},{p[6],v[5],p[6]}};


propRules[1]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[1]+p[1,2,3],e->ell[2],f->ell[2]+p[4],g->ell[2]+p[4,5],h->ell[2]+p[4,5,6]};

propRules[2]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[1]+p[1,2,3],e->ell[2],f->ell[2]+p[4],g->ell[2]+p[4,5],h->ell[2,1]+p[4,5,6]};

propRules[3]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[1]+p[1,2,3],e->ell[2],f->ell[2]+p[4],g->ell[2]+p[4,5,6],h->ell[2,1]+p[4,5,6]};

propRules[4]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[1]+p[1,2,3,4],e->ell[2],f->ell[2]+p[5],g->ell[2]+p[5,6],h->ell[2,1]+p[5,6]};

propRules[5]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2,3],d->ell[1]+p[1,2,3,4],e->ell[2],f->ell[2]+p[5],g->ell[2]+p[5,6],h->ell[2,1]+p[5,6]};

propRules[6]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[1]+p[1,2,3],e->ell[2],f->ell[2]+p[4,5],g->ell[2,1]+p[4,5],h->ell[2,1]+p[4,5,6]};

propRules[7]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[1]+p[1,2,3],e->ell[2],f->ell[2]+p[4],g->ell[2,1]+p[4,5],h->ell[2,1]+p[4,5,6]};

propRules[8]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[1]+p[1,2,3,4],e->ell[2],f->ell[2]+p[5],g->ell[2,1]+p[5],h->ell[2,1]+p[5,6]};

propRules[9]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2,3],d->ell[1]+p[1,2,3,4],e->ell[2],f->ell[2]+p[5],g->ell[2,1]+p[5],h->ell[2,1]+p[5,6]};

propRules[10]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[2],e->ell[2]+p[3],f->ell[2]+p[3,4],g->ell[2,1]+p[3,4],h->ell[2,1]-p[1,2]};

propRules[11]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[2],e->ell[2]+p[3],f->ell[2]+p[3,4],g->ell[2,1]+p[3,4,5],h->ell[2,1]-p[1,2]};

propRules[12]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[2],e->ell[2]+p[3],f->ell[2]+p[3,4,5],g->ell[2,1]+p[3,4,5],h->ell[2,1]-p[1,2]};

propRules[13]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[2],e->ell[2]+p[3],f->ell[2]+p[3,4],g->ell[2]+p[3,4,5,6]};

propRules[14]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[2],e->ell[2]+p[3],f->ell[2]+p[3,4,5],g->ell[2]+p[3,4,5,6]};

propRules[15]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[2],e->ell[2]+p[4],f->ell[2]+p[4,5],g->ell[2]+p[4,5,6]};

propRules[17]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[2],e->ell[2]+p[3],f->ell[2]+p[3,4],g->ell[2,1]+p[3,4,5,6]};

propRules[18]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[2],e->ell[2]+p[3],f->ell[2]+p[3,4,5],g->ell[2,1]+p[3,4,5,6]};

propRules[19]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[2],e->ell[2]+p[3],f->ell[2]+p[3,4,5,6],g->ell[2,1]+p[3,4,5,6]};

propRules[20]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[2],e->ell[2]+p[3,4],f->ell[2]+p[3,4,5],g->ell[2,1]+p[3,4,5,6]};

propRules[21]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[2],e->ell[2]+p[3,4],f->ell[2]+p[3,4,5,6],g->ell[2,1]+p[3,4,5,6]};

propRules[22]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[2],e->ell[2]+p[4],f->ell[2]+p[4,5],g->ell[2,1]+p[4,5,6]};

propRules[23]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2,3],d->ell[2],e->ell[2]+p[4],f->ell[2]+p[4,5,6],g->ell[2,1]+p[4,5,6]};

propRules[24]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2,3],d->ell[2],e->ell[2]+p[4,5],f->ell[2]+p[4,5,6],g->ell[2,1]+p[4,5,6]};

propRules[25]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[1]+p[1,2,3],e->ell[2],f->ell[2]+p[4],g->ell[2,1]+p[4,5,6]};

propRules[27]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[1]+p[1,2,3],e->ell[2],f->ell[2]+p[4,5,6],g->ell[2,1]+p[4,5,6]};

propRules[29]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[1]+p[1,2,3,4],e->ell[2],f->ell[2]+p[5],g->ell[2,1]+p[5,6]};

propRules[30]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[1]+p[1,2,3,4],e->ell[2],f->ell[2]+p[5,6],g->ell[2,1]+p[5,6]};

propRules[31]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[1]+p[1,2,3,4],e->ell[2],f->ell[2]+p[6],g->ell[2,1]+p[6]};

propRules[32]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2,3],d->ell[1]+p[1,2,3,4],e->ell[2],f->ell[2]+p[5],g->ell[2,1]+p[5,6]};

propRules[33]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2,3],d->ell[1]+p[1,2,3,4],e->ell[2],f->ell[2]+p[5,6],g->ell[2,1]+p[5,6]};

propRules[34]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[2],e->ell[2]+p[3,4,5],f->ell[2,1]+p[3,4,5],g->ell[2,1]+p[3,4,5,6]};

propRules[35]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[2],e->ell[2]+p[3,4],f->ell[2,1]+p[3,4],g->ell[2,1]+p[3,4,5,6]};

propRules[36]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[2],e->ell[2]+p[3,4],f->ell[2,1]+p[3,4,5],g->ell[2,1]+p[3,4,5,6]};

propRules[37]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[2],e->ell[2]+p[3],f->ell[2,1]+p[3,4,5],g->ell[2,1]+p[3,4,5,6]};

propRules[38]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[2],e->ell[2]+p[4],f->ell[2,1]+p[4,5],g->ell[2,1]+p[4,5,6]};

propRules[39]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2,3],d->ell[2],e->ell[2]+p[4,5],f->ell[2,1]+p[4,5],g->ell[2,1]+p[4,5,6]};

propRules[40]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2,3],d->ell[2],e->ell[2]+p[4],f->ell[2,1]+p[4,5],g->ell[2,1]+p[4,5,6]};

propRules[41]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2,3],d->ell[2],e->ell[2]+p[5],f->ell[2,1]+p[5],g->ell[2,1]+p[5,6]};

propRules[42]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2,3,4],d->ell[2],e->ell[2]+p[5],f->ell[2,1]+p[5],g->ell[2,1]+p[5,6]};

propRules[43]={a->ell[1],b->ell[1]+p[1,2],c->ell[1]+p[1,2,3,4],d->ell[2],e->ell[2]+p[5],f->ell[2,1]+p[5],g->ell[2,1]+p[5,6]};

propRules[44]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[2],e->ell[2]+p[3],f->ell[2,1]+p[3,4,5,6]};

propRules[47]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[2],e->ell[2]+p[3,4,5,6],f->ell[2,1]+p[3,4,5,6]};

propRules[61]={a->ell[1],b->ell[1]+p[1],c->ell[2],d->ell[2]+p[2,3,4,5],e->ell[2,1]+p[2,3,4,5],f->ell[2,1]-p[1]};

propRules[66]={a->ell[1],b->ell[1]+p[1],c->ell[2],d->ell[2]+p[2],e->ell[2,1]+p[2,3,4,5],f->ell[2,1]-p[1]};

propRules[73]={a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[2],e->ell[2]+p[5],f->ell[2]+p[5,6]};



(*LS graph data*)
mhvLScolours[1]={{w,b,w,b,w,b,w}};

mhvLScolours[2]={{w,b,w,b,w,b,w}};

mhvLScolours[3]={{w,b,w,w,b,w,b}};

mhvLScolours[4]={{w,b,w,b,w,b,w}};

mhvLScolours[5]={{w,b,w,b,w,b,w}};

mhvLScolours[6]={{w,b,w,b,w,b,w}};

mhvLScolours[7]={{w,b,w,w,b,w,b}};

mhvLScolours[8]={{w,b,w,w,b,w,b}};

mhvLScolours[9]={{w,b,w,w,b,w,b}};

mhvLScolours[10]={{w,b,w,w,b,w,b}};

mhvLScolours[11]={{b,w,b,w,b,w,w}};

mhvLScolours[12]={{w,b,w,b,w,b,w}};

mhvLScolours[13]={{c,c,b,w,b,w},{s[1,2]}};

mhvLScolours[14]={{c,c,b,w,b,w},{s[1,2]}};

mhvLScolours[15]={{w,b,w,c,c,b},{s[4,5]}};

mhvLScolours[16]={{w,b,w,c,c,b},{s[4,5]}};

mhvLScolours[17]={{c,c,w,b,w,b},{s[1,2]}};

mhvLScolours[18]={{c,c,w,b,w,b},{s[1,2]}};

mhvLScolours[19]={{c,c,b,w,b,w},{s[1,2]}};

mhvLScolours[20]={{c,c,b,w,b,w},{s[1,2]}};

mhvLScolours[21]={{c,c,b,w,b,w},{s[1,2]}};

mhvLScolours[22]={{w,b,w,c,b,c},{s[6,4]}};

mhvLScolours[23]={{w,b,w,c,b,c},{s[6,4]}};

mhvLScolours[24]={{c,c,w,b,w,b},{s[1,2]}};

mhvLScolours[25]={{c,c,w,b,w,b},{s[1,2]}};

mhvLScolours[26]={{w,b,c,w,b,c},{s[6,3]}};

mhvLScolours[27]={{w,b,c,w,b,c},{s[6,3]}};

mhvLScolours[28]={{w,b,w,c,c,b},{s[4,5]}};

mhvLScolours[29]={{w,b,w,b,c,c},{s[5,6]}};

mhvLScolours[30]={{w,b,w,b,c,c},{s[5,6]}};

mhvLScolours[31]={{w,b,c,c,b,w},{s[3,4]}};

mhvLScolours[32]={{w,b,c,c,b,w},{s[3,4]}};

mhvLScolours[33]={{w,b,c,c,b,w},{s[3,4]}};

mhvLScolours[34]={{c,c,b,c,c},{s[1,2],s[4,5]}};

mhvLScolours[35]={{c,c,c,c,b},{s[1,2],s[3,4]}};

mhvLScolours[36]={{c,c,c,b,c},{s[1,2],s[5,3]}};

mhvLScolours[37]={{c,c,b,c,c},{s[1,2],s[4,5]}};

mhvLScolours[38]={{c,c,c,b,c},{s[1,2],s[2,3],s[5,2]}};


nmhvLScolours[1]={{w,b,w,b,b,w,b}};

nmhvLScolours[2]={{w,b,w,b,w,b,b}};

nmhvLScolours[3]={{b,w,b,w,b,w,b}};

nmhvLScolours[4]={{w,b,w,w,b,b,b}};

nmhvLScolours[5]={{b,w,b,b,w,b,w}};

nmhvLScolours[6]={{w,b,b,b,w,b,w}};

nmhvLScolours[7]={{w,b,b,w,b,w,b}};

nmhvLScolours[8]={{b,w,b,b,w,b,w}};

nmhvLScolours[9]={{b,w,b,w,b,w,b}};

nmhvLScolours[10]={{w,b,w,w,b,b,b}};

nmhvLScolours[11]={{b,w,b,b,w,b,w}};

nmhvLScolours[12]={{w,b,w,b,b,b,w}};

nmhvLScolours[13]={{b,w,b,w,b,w,b}};

nmhvLScolours[14]={{w,b,b,b,w,b,w}};

nmhvLScolours[15]={{w,b,b,w,b,w,b}};

nmhvLScolours[16]={{b,w,b,b,w,b,w}};

nmhvLScolours[17]={{b,w,b,w,b,w,b}};

nmhvLScolours[18]={{w,b,w,b,w,b,b},even};

nmhvLScolours[19]={{w,b,w,b,w,b,b},odd};

nmhvLScolours[20]={{w,b,w,w,b,b,b}};

nmhvLScolours[21]={{w,b,b,w,b,b,w}};

nmhvLScolours[22]={{w,b,w,b,w,b,b}};

nmhvLScolours[23]={{b,w,b,w,b,b,w}};

nmhvLScolours[24]={{w,b,w,b,b,b,w}};

nmhvLScolours[25]={{w,b,b,w,b,b,w}};

nmhvLScolours[26]={{b,w,w,b,b,w,b}};

nmhvLScolours[27]={{b,w,b,w,b,w,b}};

nmhvLScolours[28]={{c,c,b,w,b,b},{s[1,2]}};

nmhvLScolours[29]={{c,c,b,b,w,b},{s[1,2]}};

nmhvLScolours[30]={{c,c,r,w,b,w},{s[1,2]}};

nmhvLScolours[31]={{c,c,b,b,w,b},{s[1,2]}};

nmhvLScolours[32]={{c,c,w,b,w,r},{s[1,2]}};

nmhvLScolours[33]={{c,c,b,w,b,b},{s[1,2]}};

nmhvLScolours[34]={{c,c,w,b,b,b},{s[1,2]}};

nmhvLScolours[35]={{c,c,b,w,b,b},{s[1,2]}};

nmhvLScolours[36]={{c,c,w,b,b,b},{s[1,2]}};

nmhvLScolours[37]={{c,c,b,w,r,w},{s[1,2]}};

nmhvLScolours[38]={{w,b,c,w,r,c},{s[6,3]}};

nmhvLScolours[39]={{b,w,c,b,b,c},{s[6,3]}};

nmhvLScolours[40]={{c,c,w,b,b,b},{s[1,2]}};

nmhvLScolours[41]={{w,b,c,b,b,c},{s[6,3]}};

nmhvLScolours[42]={{c,c,b,w,b,b},{s[1,2]}};

nmhvLScolours[43]={{w,b,c,b,b,c},{s[6,3]}};

nmhvLScolours[44]={{w,b,w,c,c,r},{s[4,5]}};

nmhvLScolours[45]={{b,w,b,c,c,b},{s[4,5]}};

nmhvLScolours[46]={{w,b,w,c,r,c},{s[6,4]}};

nmhvLScolours[47]={{b,w,b,c,b,c},{s[6,4]}};

nmhvLScolours[48]={{w,b,b,c,c,b},{s[4,5]}};

nmhvLScolours[49]={{b,w,b,c,c,b},{s[4,5]}};

nmhvLScolours[50]={{w,b,b,c,b,c},{s[6,4]}};

nmhvLScolours[51]={{b,w,b,c,b,c},{s[6,4]}};

nmhvLScolours[52]={{w,b,b,b,c,c},{s[5,6]}};

nmhvLScolours[53]={{b,w,b,b,c,c},{s[5,6]}};

nmhvLScolours[54]={{c,c,w,r,w,b},{s[1,2]}};

nmhvLScolours[55]={{c,c,b,b,b,w},{s[1,2]}};

nmhvLScolours[56]={{w,b,c,b,b,c},{s[6,3]}};

nmhvLScolours[57]={{b,w,c,r,w,c},{s[6,3]}};

nmhvLScolours[58]={{c,c,w,b,b,b},{s[1,2]}};

nmhvLScolours[59]={{c,c,b,b,b,w},{s[1,2]}};

nmhvLScolours[60]={{w,b,c,b,b,c},{s[6,3]}};

nmhvLScolours[61]={{b,w,c,b,b,c},{s[6,3]}};

nmhvLScolours[62]={{c,c,b,w,r,w},{s[1,2]}};

nmhvLScolours[63]={{c,c,w,b,b,b},{s[1,2]}};

nmhvLScolours[64]={{w,b,c,w,r,c},{s[6,3]}};

nmhvLScolours[65]={{b,w,c,b,b,c},{s[6,3]}};

nmhvLScolours[66]={{w,b,b,b,c,c},{s[5,6]}};

nmhvLScolours[67]={{b,b,b,w,c,c},{s[5,6]}};

nmhvLScolours[68]={{w,b,c,b,b,c},{s[6,3]}};

nmhvLScolours[69]={{b,b,c,b,w,c},{s[6,3]}};

nmhvLScolours[70]={{b,b,c,w,b,c},{s[6,3]}};

nmhvLScolours[71]={{b,b,c,b,w,c},{s[6,3]}};

nmhvLScolours[72]={{w,r,c,w,b,c},{s[6,3]}};

nmhvLScolours[73]={{w,r,w,b,c,c},{s[5,6]}};

nmhvLScolours[74]={{b,b,c,b,w,c},{s[6,3]}};

nmhvLScolours[75]={{b,b,b,w,c,c},{s[5,6]}};

nmhvLScolours[76]={{c,c,r,c,c},{s[1,2],s[4,5]}};

nmhvLScolours[77]={{c,c,c,c,r},{s[1,2],s[3,4]}};

nmhvLScolours[78]={{c,c,c,r,c},{s[1,2],s[5,3]}};

nmhvLScolours[79]={{c,c,r,c,c},{s[1,2],s[4,5]}};

nmhvLScolours[80]={{c,c,c,r,c},{s[1,2],s[2,3],s[5,2]}};


==> anc/6pt_amplitudes_tools.m <==
(* ::Package:: *)

(*******************************************************************************************************)
(*******************************************************************************************************)
(*
   Ancillary CODEBASE for working with the six-point (M)MHV color-dressed amplitude integrands in sYM
    "The Two-Loop, Color-Dressed, Six-Point NMHV Amplitude Integrand"
       by Jacob Bourjaily, Cameron Langer, and Yaqi Zheng
               [arXiv:2112.nnnnn].                                                                
       Some of these tools are built upon those of 
            [arXiv:1909.09131] and [arXiv:1911.09106]
      (which include different representations of the MHV amplitude)                            
*)
(*******************************************************************************************************)
(*******************************************************************************************************)


(*Load all plain-text data defining the integrand basis*)
SetDirectory[NotebookDirectory[]];
If[FileExistsQ["6pt_amplitudes_data.m"],(Get["6pt_amplitudes_data.m"])];


(*"nicely" format expressions involving brackets (angle, square, trace, etc.), mandelstams, etc. *)
nice[exprn_]:=Block[{integerPaddingRule={(integerSequence:_Integer..)/;(Length[{integerSequence}]>1):>(integerSequence/.{q_Integer:>If[q>9,Row[List[Spacer[2],ToString[q],Spacer[2]]],ToString[q]]})},zeraRule={Zeta[x_]:>Row[{"\[Zeta](",x,")"}]},loopLineRule=Join[{ell[x_]:>Subscript["\[ScriptL]",x],ell[x_,y_]:>Row[{Subscript["\[ScriptL]",x],"-",Subscript["\[ScriptL]",y]}]},(RuleDelayed[h_[x___,#1,#2,y___],h[x,Row[{"(",#3,")"}],y]]&@@@(Join@@@Transpose[{({{Symbol["A"],Symbol["B"]},{Symbol["C"],Symbol["D"]},{Symbol["X1"],Symbol["X2"]}}),{{Subscript["\[ScriptL]",1],""},{Subscript["\[ScriptL]",2],""},{"X",""}}}]))],loopVariableNameRule=(Rule@@@Transpose[Join@@@{({Symbol["A"<>ToString[#]],Symbol["B"<>ToString[#]]}&/@Range[6]),{{"A","B"},{"C","D"},{"E","F"},{"G","H"},{"J","K"},{"L","M"}}}]),capRule={cap[x_,y_,z___]:>Row[Flatten[List[If[Length[x]>1,{"(",x,")"},x],"\[Intersection]",If[Length[y]>1,{"(",y,")"},y]]]]},bracketRule={br[x___]:>Row[{"\[LeftDoubleBracket]",Row@Riffle[{x},","],"\[RightDoubleBracket]"}],s[x___]:>Subscript["s",Row[{x}]],sq[x_]:>Row[{"(",x,Superscript[")",2]}],ab[x1_,x2_]:>Row[{"\[LeftAngleBracket]",x1,x2,"\[RightAngleBracket]"}],sb[x1_,x2_]:>Row[{"[",x1,x2,"]"}],asb[x_,y__,z_]:>Row[Flatten[{"\[LeftAngleBracket]",x,"|(",Row@Riffle[{y},")|("],")|",z,"]"}]],sab[x_,y__,z_]:>Row[Flatten[{"[",x,"|(",Row@Riffle[{y},")|("],")|",z,"\[RightAngleBracket]"}]],ab[x_,y__,z_]:>Row[Flatten[{"\[LeftAngleBracket]",x,"|(",Row@Riffle[{y},")|("],")|",z,"\[RightAngleBracket]"}]],sb[x_,y__,z_]:>Row[Flatten[{"[",x,"|(",Row@Riffle[{y},")|("],")|",z,"]"}]],m[x__]:>Row[{"(",x,")"}]},(*ruleRule=({ruleList:{_Rule..}:>MatrixForm[{ruleList/. {(q_->r_):>Column[{q,"\[DownArrow]",r},Alignment->Center]}}]})*)subscriptRule={p[x__]:>Subscript[p,Row[{x}]],head_[q_Integer]:>Subscript[head,q]},ruleRule=({ruleList:{_Rule..}:>Block[{ruleRows=({ruleList/. {(q_->r_):>Row[{q,"\[Rule]",r},Alignment->Center]}})},(Grid[((#)/.({}->"")),ItemStyle->{FontSize->1.4($DefaultFont)[[2]]},ItemSize->Full,Alignment->Left])&@Transpose@Partition[Flatten[ruleRows,1],Ceiling[Length[Flatten[ruleRows,1]]/Which[Length[Flatten[ruleRows,1]]<10,1,Length[Flatten[ruleRows,1]]<20,2,True,3]],Ceiling[Length[Flatten[ruleRows,1]]/Which[Length[Flatten[ruleRows,1]]<10,1,Length[Flatten[ruleRows,1]]<20,2,True,3]],1,{{}}]]}),matrixRule={Grid[q_?MatrixQ,y___]:>Grid[q,y],q_?MatrixQ:>MatrixForm[q]}},Fold[Replace[#1,#2,{0,\[Infinity]}]&,exprn,{integerPaddingRule,zeraRule,loopLineRule,loopLineRule,loopVariableNameRule,capRule,bracketRule,subscriptRule,ruleRule}]/.matrixRule];

randomElement[list_]:=list[[RandomInteger[{1,Length[list]}]]];

stylizeLSformula[exprn_]:=((exprn/.{mhvF->mhvLS,nmhvF->nmhvLS})/.{colorF->drawColorF}/.{f[no__][perm__]:>Style[(Row[{Subsuperscript["f",Row@{no},""],Row[Join[{"["},{perm},{"]"}]]}]),FontFamily->"Times",FontSize->16],fc[no__][perm__]:>Style[(Row[{Subsuperscript["f",Row@{no},"c"],Row[Join[{"["},{perm},{"]"}]]}]),FontFamily->"Times",FontSize->16],gamma[a_,b_,c_]:>Style[(Row[{"\[CapitalGamma]",Row[Join[{"[("},a,{")("},b,{")("},c,{")]"}]]}]),FontFamily->"Times",FontSize->16]});




{Ls,Lbs}={{{19086,1920},{23408,3010},{13650,1870},{6507,1422},{720,600},{0,40}},{{-(136123/1894285500),-(48619/3788571000)},{1642/952254125,477/3809016500},{3306/857844245,281/857844245},{1345/183952134,445/367904268},{469/274320,35/109728},{-(52141/2290320),-(3881/916128)}}};
pList=Outer[Times,##]&@@@Transpose[{Ls,Lbs}];

randomKinematics[n_:6]:=(Zs=Nest[Function[{mat},Block[{hatted=Append[Append[Total[mat[[#;;-1]]],1]&/@Range[2,Length[mat]],Append[PadRight[{},Length[mat[[1]]]],1]],newRow=RandomInteger[{1,10},{Length[mat]}]},newRow*hatted]],RandomInteger[{1,10},{n+6,1}],3];Zs=Zs[[5;;-3]];Ls=Zs[[All,1;;2]];ab[x__]:=ab[x]=Det[Ls[[{x}]]];Lbs=((Normal[SparseArray[Thread[Rule[#,(ab@@@Partition[RotateLeft[#],2,1,1])/(ab@@#[[1;;2]]*ab@@#[[2;;3]])]],n]]&/@(RotateRight@Partition[Range[n],3,1,1])) . Zs[[1;;-1,3;;4]]);pList=Outer[Times,##]&@@@Transpose[{Ls,Lbs}];ClearAll[ab];);

evaluate[exprn0_]:=Block[{exprn},ClearAll[p,ell,br,sq,s,f,ab,sb,sab,asb,\[Lambda]];exprn=ReleaseHold[exprn0];br[args__]:=Block[{eps=Array[Signature[{##}]&,{2,2}],xList=({args}/.{ell[r_,s_]:>ellX[r]-ellX[s],ell[x_]:>ellX[x],p[x___]:>Total[pList[[{x}]]]})},Tr[Dot@@(Join@@({#1 . eps,Transpose[eps . #2]}&@@@Partition[xList,2]))]];s[x__Integer]:=Det[Total[pList[[Flatten[List@@@{x}]]]]];ab[a_Integer,B__,c_Integer]/;EvenQ[Length[{B}]]:=Module[{spacer},(Dot@@(Riffle[{Ls[[a]],Sequence@@(Join@@Transpose[({#1,Transpose/@#2}&@@(Transpose[(Partition[{B},2]/.{ell[r_,s_]:>ellX[r]-ellX[s],ell[x_]:>ellX[x],p[x___]:>Total[pList[[{x}]]]})]))]),Ls[[c]]},spacer]/.{spacer->{{0,1},{-1,0}}}))];asb[a_Integer,B__,c_Integer]/;OddQ[Length[{B}]]:=Module[{spacer},(Dot@@(Riffle[{Ls[[a]],Sequence@@((Join@@Transpose[({#1,Transpose/@#2}&@@(Transpose[(Partition[Append[{B},{{0,0},{0,0}}],2]/.{ell[r_,s_]:>ellX[r]-ellX[s],ell[x_]:>ellX[x],p[x___]:>Total[pList[[{x}]]]})]))])[[1;;-2]]),Lbs[[c]]},spacer]/.{spacer->{{0,1},{-1,0}}}))];ab[x1_Integer,x2_Integer]:=ab[x1,x2]=Det[Ls[[{x1,x2}]]];sb[a_Integer,B__,c_Integer]/;EvenQ[Length[{B}]]:=Module[{spacer},(Dot@@(Riffle[{Lbs[[a]],Sequence@@(Join@@Transpose[({Transpose/@#1,#2}&@@(Transpose[(Partition[{B},2]/.{ell[r_,s_]:>ellX[r]-ellX[s],ell[x_]:>ellX[x],p[x___]:>Total[pList[[{x}]]]})]))]),Lbs[[c]]},spacer]/.{spacer->{{0,1},{-1,0}}}))];sab[a_Integer,B__,c_Integer]/;OddQ[Length[{B}]]:=Module[{spacer},(Dot@@(Riffle[{Lbs[[a]],Sequence@@((Join@@Transpose[({Transpose/@#1,#2}&@@(Transpose[(Partition[Append[{B},{{0,0},{0,0}}],2]/.{ell[x_]:>ellX[x],p[x___]:>Total[pList[[{x}]]]})]))])[[1;;-2]]),Ls[[c]]},spacer]/.{spacer->{{0,1},{-1,0}}}))];sb[x1_Integer,x2_Integer]:=sb[x1,x2]=Det[Lbs[[{x1,x2}]]];sq[x_]:=sq[x]=(Det[(x/.{ell[r_,s_]:>ellX[r]-ellX[s],ell[r_]:>ellX[r],p[w___]:>Total[pList[[{w}]]]})]);\[Lambda][x__]:=Ls[[x]];exprn=(exprn/.{ell[r_,s_]:>ellX[r]-ellX[s]})/.{ell[r_]:>ellX[r],p[w___]:>Total[pList[[{w}]]]};ClearAll[br,sq,p,ell,s,f,ab,sb,sab,asb,\[Lambda]];exprn];SetAttributes[evaluate,HoldFirst];
(*     A 2x2 matrix for each internal loop momentum *)
ellX[loop_]:={{x[loop,1],x[loop,2]},{x[loop,3],x[loop,4]}};

referencePoint=Thread[Rule[Variables[{ellX/@Range[2]}],{242,57,147,281,160,34,135,204}]];
randomPoint=Thread[Rule[Variables[{ellX/@Range[2]}],RandomInteger[{1,500},{8}]]];



(*color traces from colorFs*)
dialsToTraces[dialList_]:=Module[{nc},Block[{fList=(Select[(dialList/.{q_Integer:>Abs[q]}),Length[#]==3&]),nF,power,terms,n,groups},nF=Length[fList];n=Length[Select[DeleteDuplicates[Flatten[fList]],Count[fList,#,{2}]==1&]];power=(Length[fList]-(n-2))/2;terms=Function[{signs},(Times@@signs)Times@@((If[#1===1,tr@@#2,tr@@#2[[{2,1,3}]]]&@@@Transpose[{signs,fList}]))]/@Tuples[{1,-1},{nF}];terms=DeleteCases[(terms//.{tr[x___,a_,y___]tr[z___,a_,w___]:>tr[y,x,w,z],tr[x___,a_,y___]  tr[x___,a_,y___]:>tr[y,x,y,x],tr[x___,a_,y___, a_,z___]:>tr[x, z]  tr[y],tr[x___, a_]^2:>tr[x,x],tr[a_,a_]:>nc^2,tr[]->nc,tr[a_]:>0}),0];terms=(terms/.{tr[x__]:>tr@@(Sort[Partition[{x},Length[{x}],1,1]][[1]])});groups=Position[terms,Power[nc,#],{2}][[All,1]]&/@Reverse[Range[power]];groups=Append[groups,Complement[Range[Length[terms]],Flatten[groups]]];terms=(terms/.{nc->1});Total/@(terms[[#]]&/@groups)]];
colorDials[abc__Integer]:=If[Length[{abc}]==3,Block[{ABC={abc}},Set[colorDials[abc],Block[{threads=List[If[ABC[[1]]===0,{{a[1],a[1]}},Partition[Riffle[a/@Range[ABC[[1]]+1],p/@Range[ABC[[1]]]],3,2]],If[ABC[[2]]===0,{{b[1],b[1]}},Partition[Riffle[b/@(Range[ABC[[2]]+1]),p/@(Range[ABC[[2]]]+ABC[[1]])],3,2]],If[ABC[[3]]===0,{{c[1],c[1]}},Partition[Riffle[c/@(Range[ABC[[3]]+1]),p/@(Range[ABC[[3]]]+Total@ABC[[1;;2]])],3,2]]]},DeleteCases[Join[Join@@threads,{{threads[[1,1,1]],threads[[2,-1,-1]],threads[[3,1,1]]},{threads[[2,1,1]],threads[[1,-1,-1]],threads[[3,-1,-1]]}}],{x_,y_}]]]],colorDials[Sequence@@PadRight[{abc},3]]];
colorTr[abc__Integer]:=If[Length[{abc}]==3,Block[{ABC=PadRight[{abc},3]},Set[colorTr[abc],Expand[dialsToTraces[colorDials[abc]]]]],colorTr[Sequence@@PadRight[{abc},3]]];colorTr[abc__List]:=If[Length[{abc}]==3,Block[{ABC={abc},basicTrace,totalN=Total[(Length/@{abc})]},basicTrace=colorTr@@(Length/@ABC);(basicTrace/.Thread[Rule[p/@Range[totalN],Flatten[ABC]]])/.{tr[x__]:>tr@@(Sort[Partition[{x},Length[{x}],1,1]][[1]])}],colorTr[Sequence@@((PadRight[{abc},3]/.{0->{}}))]];

partitions[n_,k_]:=Join@@(Function[{part},DeleteDuplicates[Join@@(Permutations/@(Join@@((Fold[Function[{group,len},((Join@@(Function[{term},Append[term,#]&/@Subsets[Complement[Range[n],Flatten[term]],{len}]]/@#)&/@group))],{{{{}}}},part][[All,All,2;;-1]]))))]]/@((PadRight[#,k,0]&/@IntegerPartitions[n,k])));
shuffle[p_Integer,q_Integer]:=If[Min[{p,q}]==0,{Range[Max[{p,q}]]},If[q==1,(Insert[Range[p],p+1,#]&/@Range[p+1]),Block[{lower=shuffle[p,q-1]},Reverse[Join@@Function[{pList},(Insert[pList,p+q,#]&/@Range[Ordering[pList][[-1]]+1,p+q])]/@lower]]]];shuffle[a_List,b_List]:=Block[{seeds=(shuffle@@(Length/@{a,b}))},seeds/.Thread[Rule[Range[Length[seeds[[1]]]],Join[a,b]]]];

toTraces[exprn_]:=(exprn/.{colorF[x__]:>colorTr[x]});

drawColorF[A_:{},B_:{},C_:{}]:=Block[{lens=Length/@{A,B,C},angles,rays,labels},angles=List[3\[Pi]/2-# \[Pi]/(lens[[1]]+1)&/@Range[lens[[1]]],\[Pi]/2-# \[Pi]/(lens[[2]]+1)&/@Range[lens[[2]]],-1+# 2/(lens[[3]]+1)&/@Range[lens[[3]]]];rays=Join[Line[{{Cos[#],Sin[#]},1.2{Cos[#],Sin[#]}}]&/@Join@@(angles[[1;;2]]),Line[{{0,#},{-0.2,#}}]&/@angles[[3]]];labels=Join[(Text[Style[#1,FontFamily->"Times",FontSize->10],1.45{Cos[#2],Sin[#2]}]&@@@Transpose[{Join[A,B],Join@@angles[[1;;2]]}]),(Text[Style[#1,FontFamily->"Times",FontSize->10],{-0.4,#2}]&@@@Transpose[{C,angles[[3]]}])];Graphics[Join[{Darker[Red],AbsoluteThickness[1],Circle[{0,0},1],Line[{{0,1},{0,-1}}]},rays,labels],ImageSize->{80,70}]];



(*permuted integrand numerators*)
num[x_,y_,perm_:Range[6]]:=Block[{rules=Thread[Rule[Range[6],perm]],seed=(num[x,y])},seed/.{p[q___]:>p@@Sort[({q}/.rules)],s[q___Integer]:>s@@(Sort[{q}/.rules])}];

(*from numerator data to explicit integrands*)
integrand[x_,y_,perm_:Range[6]]:=Block[{rules=Thread[Rule[Range[6],perm]],seed=(num[x,y]/(Times@@(sq/@propRules[x][[All,1]])))},seed/.{p[q___]:>p@@Sort[({q}/.rules)],s[q___Integer]:>s@@(Sort[{q}/.rules])}];
integrandRouted[x_,y_,perm_:Range[6]]:=Block[{seed=integrand[x,y,perm],routing=propRules[x]},routing=(routing/.{p[q___]:>p@@Sort[({q}/.Thread[Rule[Range[6],perm]])]});seed/.routing];


(*primary seeds for MHV and NMHV superfunctions*)
orderedMHVfunction[mhvDialLists__List]/;(And@@((Head[#]===Integer)&/@Flatten[{mhvDialLists}])):=Block[{n=Max[Flatten[{mhvDialLists}]],bare,jacMat},If[Not[(n-2)===Total[(Length[#]-2)&/@{mhvDialLists}]],Print[" Not a well-formed dial list of MHV vertices for an MHV leading singularity."];,(bare=Times@@(Power[Times@@(ab@@@Partition[#,2,1,1]),-1]&/@{mhvDialLists});jacMat=Join@@((Normal[SparseArray[#,n]]&/@#&/@(Function[{part},Function[{triple},(#1->ab[#2,#3]/(ab@@triple[[{1,2}]]))&@@@Partition[triple,3,1,1]]/@(Partition[List@@part,3,1,1])]/@Select[{mhvDialLists},Length[#]>=3&]))[[All,1;;-3]]);Power[-1,0*Count[{mhvDialLists},{q_Integer,r_Integer}]]((If[Length[jacMat]==0,1,Power[Det[jacMat[[All,3;;-1]]](Times@@(ab@@@({mhvDialLists}[[All,1;;2]])))/ab[1,2],2]])*bare))]]

rootSuperFcns=ReplacePart[#,{2,1}->-#[[2,1]]]&@({1/Sqrt[br[p[1,2],p[3,4]]^2-4 br[p[1],p[2]] br[p[3],p[4]]] ((s[1,2,3] (\[Tau] asb[3,p[4,6],5]+ab[4,6] sb[1,2]))/((-\[Tau] asb[3,p[5,6],4]+ab[5,6] sb[1,2]) (-asb[6,p[1,2],3]+\[Tau] ab[1,2] sb[4,5]) (-asb[4,p[2,3],1]+\[Tau] ab[2,3] sb[5,6]) ((\[Tau] asb[3,p[5,6],4]-ab[5,6] sb[1,2]) (-asb[4,p[1,2],3]+\[Tau] ab[1,2] sb[5,6]) (asb[4,p[1,3],2]+\[Tau] ab[1,3] sb[5,6])+s[1,2,3] ((\[Tau] asb[3,p[4,6],5]+ab[4,6] sb[1,2]) (\[Tau] asb[1,p[4,5],6]-ab[4,5] sb[2,3])+\[Tau] s[1,2,3] (asb[4,p[1,3],2]+\[Tau] ab[1,3] sb[5,6]))))),Append[Array[\[Lambda][#2,#1]&,{2,6}],{sb[2,3],sb[3,1],sb[1,2],\[Tau] sb[5,6],\[Tau] sb[6,4],\[Tau] sb[4,5]}]}/.{{\[Tau]->Total[(1/(2ab[1,2] asb[3,p[5,6],4] sb[5,6]) {br[p[3],p[5,6],p[4],p[1,2]]-s[1,2,3]^2+s[1,2]s[5,6],-s[1,2,3] Sqrt[br[p[1,2],p[3,4]]^2-4 br[p[1],p[2]] br[p[3],p[4]]]})]},{\[Tau]->Total[(1/(2ab[1,2] asb[3,p[5,6],4] sb[5,6]) {br[p[3],p[5,6],p[4],p[1,2]]-s[1,2,3]^2+s[1,2]s[5,6],s[1,2,3]Sqrt[br[p[1,2],p[3,4]]^2-4 br[p[1],p[2]] br[p[3],p[4]]]})]}});
refBosonicParts={1/(ab[1,2] ab[2,3] asb[1,p[5,6],4] asb[3,p[4,5],6] s[4,5,6] sb[4,5] sb[5,6]),sb[6,4]/(ab[1,3] asb[1,p[5,6],4] asb[2,p[4,5],6] asb[2,p[5,6],4] asb[3,p[4,5],6] sb[4,5] sb[5,6]),asb[1,p[4,5],6]/(ab[1,2] ab[1,3] asb[1,p[5,6],4] asb[2,p[4,5],6] asb[3,p[4,5],6] s[4,5,6] sb[4,5] sb[5,6]),(ab[1,3] sb[6,4])/(ab[1,2] ab[2,3] asb[1,p[4,5],6] asb[1,p[5,6],4] asb[3,p[4,5],6] asb[3,p[5,6],4] sb[4,5] sb[5,6]),(ab[1,2] sb[6,4])/(ab[1,3] asb[1,p[5,6],4] asb[2,p[4,5],6] asb[2,p[5,6],4] sb[5,6] (-ab[1,2] asb[3,p[4,5],6] sb[4,5]+ab[2,3] asb[1,p[5,6],4] sb[5,6])),(ab[1,3]^2 s[4,5,6])/(ab[1,2] ab[2,3] asb[1,p[4,5],6] asb[1,p[4,6],5] asb[1,p[5,6],4] asb[3,p[4,5],6] asb[3,p[4,6],5] asb[3,p[5,6],4]),asb[1,p[4,5],6]^2/(ab[1,2] ab[1,3] asb[1,p[4,6],5] asb[1,p[5,6],4] asb[2,p[4,5],6] asb[3,p[4,5],6] s[4,5,6] sb[5,6] sb[6,4])};
refSuperForms=Join[({#,Append[Array[\[Lambda][#2,#1]&,{2,6}],Normal[SparseArray[#1->sb[#2,#3]&@@@Partition[{4,5,6},3,1,1],6]]]}&/@refBosonicParts),rootSuperFcns];
refSuperFormsC=({#,Append[Array[\[Lambda][#2,#1]&,{2,6}],Normal[SparseArray[#1->sb[#2,#3]&@@@Partition[Complement[Range[6],{4,5,6}],3,1,1],6]]]}&/@((refBosonicParts/.{ab[x__]:>sb[x],sb[x__]:>ab[x],\[Lambda][x__]:>\[Lambda]b[x],\[Lambda]b[x__]:>\[Lambda][x],s[x__]:>s[x],asb[x_,y_,z_]:>asb[z,y,x]})));


(*extracting superfunctions from abstract forms*)
toSuperFunctions[exprn_]:=Block[{expanded=(If[Head[#]===List,Total[#],#]&@((exprn/.{nmhvF->nmhvLS,mhvF->mhvLS})/.{f[0][legs__]:>(({f[1][1,2,3,4,5,6],f[1][3,4,5,6,1,2],f[1][5,6,1,2,3,4]}/.{f[1][q__]:>f[1][Sequence@@({q}/.Thread[Rule[Range[6],{legs}]])]}))})),superSeeds,coeffList},superSeeds=DeleteDuplicates[Cases[expanded,f[x__][y___]|fc[x__][y___]|gamma[q___],{0,\[Infinity]}]];coeffList=Coefficient[expanded,#]&/@superSeeds;superSeeds=(superSeeds/.{f[8,1][legs__]:>Block[{seed=refSuperForms[[8]],rule=Thread[Rule[{2,3,4,1,5,6},{legs}]]},seed=(seed/.{asb[x__]:>asb@@({x}/.Join[rule,{p[q__]:>p@@({q}/.rule)}]),p[x___]:>p@@({x}/.rule),ab[x__]:>ab@@({x}/.rule),sb[x__]:>sb@@({x}/.rule),s[x__]:>s@@({x}/.rule),\[Lambda][x_,y_]:>\[Lambda][(x/.rule),y],\[Lambda]b[x_,y_]:>\[Lambda]b[(x/.rule),y]});{seed[[1]],seed[[2,All,{2,3,4,1,5,6}[[Ordering@{legs}]]]]}],f[8,2][legs__]:>Block[{seed=refSuperForms[[9]],rule=Thread[Rule[{2,3,4,1,5,6},{legs}]]},seed=(seed/.{asb[x__]:>asb@@({x}/.Join[rule,{p[q__]:>p@@({q}/.rule)}]),p[x___]:>p@@({x}/.rule),ab[x__]:>ab@@({x}/.rule),sb[x__]:>sb@@({x}/.rule),s[x__]:>s@@({x}/.rule),\[Lambda][x_,y_]:>\[Lambda][(x/.rule),y],\[Lambda]b[x_,y_]:>\[Lambda]b[(x/.rule),y]});{seed[[1]],seed[[2,All,{2,3,4,1,5,6}[[Ordering@{legs}]]]]}],f[no_][legs__]/;no<8:>Block[{seed=refSuperForms[[no]],rule=Thread[Rule[Range[6],{legs}]]},seed=(seed/.{asb[x__]:>asb@@({x}/.Join[rule,{p[q__]:>p@@({q}/.rule)}]),p[x___]:>p@@({x}/.rule),ab[x__]:>ab@@({x}/.rule),sb[x__]:>sb@@({x}/.rule),s[x__]:>s@@({x}/.rule),\[Lambda][x_,y_]:>\[Lambda][(x/.rule),y],\[Lambda]b[x_,y_]:>\[Lambda]b[(x/.rule),y]});{seed[[1]],seed[[2,All,Ordering[{legs}]]]}],fc[no_][legs__]/;no<8:>Block[{seed=refSuperFormsC[[no]],rule=Thread[Rule[Range[6],{legs}]]},seed=(seed/.{asb[x__]:>asb@@({x}/.Join[rule,{p[q__]:>p@@({q}/.rule)}]),p[x___]:>p@@({x}/.rule),ab[x__]:>ab@@({x}/.rule),sb[x__]:>sb@@({x}/.rule),s[x__]:>s@@({x}/.rule),\[Lambda][x_,y_]:>\[Lambda][(x/.rule),y],\[Lambda]b[x_,y_]:>\[Lambda]b[(x/.rule),y]});{seed[[1]],seed[[2,All,Ordering[{legs}]]]}],gamma[q__]:>{orderedMHVfunction[q],Transpose[Array[\[Lambda],{Max[Flatten[{q}]],2}]]}});{#1[[1]]#2,#1[[2]]}&@@@Transpose[{superSeeds,coeffList}]];

componentFunction[rChargeList__][exprn_]:=Block[{chargeList=({rChargeList}/.{p/2->{4},m/2->{1,2,3},p->{},m->Range[4]}),minorList,superFcn},minorList=Position[chargeList,#][[All,1]]&/@Range[4];If[Length[DeleteDuplicates[Length/@minorList]]!=1,Print["List of R-charges is ill-formed"],(superFcn=If[Count[exprn,f[x__][y___]|fc[x__][y__]|gamma[x___],{0,\[Infinity]}]>0,toSuperFunctions[exprn],exprn];If[Length[minorList[[1]]]!=Length[superFcn[[1,2]]],Print["The list of R-charges is inconsistent with MHV degree"],Total[(#1*Product[Det[#2[[All,minor]]],{minor,minorList}]&@@@superFcn)]])]];
evaluateComponentFunction[rChargeList__][exprn_]:=Block[{chargeList=({rChargeList}/.{p/2->{4},m/2->{1,2,3},p->{},m->Range[4]}),minorList,superFcn},minorList=Position[chargeList,#][[All,1]]&/@Range[4];If[Length[DeleteDuplicates[Length/@minorList]]!=1,Print["List of R-charges is ill-formed"],(superFcn=evaluate[toSuperFunctions[exprn]];If[Length[minorList[[1]]]!=Length[superFcn[[1,2]]],Print["The list of R-charges is inconsistent with MHV degree"],Total[(#1*Product[Det[#2[[All,minor]]],{minor,minorList}]&@@@superFcn)]])]];


nmhvLS[no_Integer,extLabels_List]:=Block[{rule=Thread[Rule[Range[6],extLabels]]},(((nmhvLS[no]/.{f[i__][x___]:>f[i][Sequence@@({x}/.rule)],fc[i__][x___]:>fc[i][Sequence@@({x}/.rule)],colorF[x___]:>colorF@@({x}/.rule)})))];
mhvLS[no_Integer,extLabels_List]:=Block[{rule=Thread[Rule[Range[6],extLabels]]},(((mhvLS[no]/.{gamma[x___]:>gamma@@({x}/.rule),colorF[x___]:>colorF@@({x}/.rule)})))];



(*coordinates and miscellaneous data for graph drawing in Mathematica*)
graphTypeList={{4,0,4},{4,1,3},{4,2,2},{3,2,3},{3,0,4},{3,1,3},{4,1,2},{3,2,2},{3,1,2},{2,2,2},{3,0,3},{2,1,2}};
scalarTypeNos={{1},{2,3,4,5},{6,7,8,9},{10,11,12},{13,14,15,16},{17,18,19,20,21,22,23,24},{25,26,27,28,29,30,31,32,33},{34,35,36,37,38,39,40,41,42,43},{44,45,46,47,48,49,50,51,52,53,54,55,56,57,58,59,60},{61,62,63,64,65,66,67,68,69},{70,71,72,73,74},{75,76,77,78,79,80,81,82,83,84,85,86,87}};
Function[{x,y},Set[graphType[#],x]&/@y]@@@Transpose[{graphTypeList,scalarTypeNos}];
Set[graphDrawingData[#1],#2]&@@@Transpose[{graphTypeList,{{{{-1,-1},{-2,0},{-1,1},{0,0},{1,1},{2,0},{1,-1}},{{-1,-(7/4)},{-(11/4),0},{-1,7/4},{0,3/4},{1,7/4},{11/4,0},{1,-(7/4)}},{{1/Sqrt[2],-(1/Sqrt[2])},{-(1/Sqrt[2]),-(1/Sqrt[2])},{-(1/Sqrt[2]),1/Sqrt[2]},{1/Sqrt[2],1/Sqrt[2]},{-(1/Sqrt[2]),1/Sqrt[2]},{1/Sqrt[2],1/Sqrt[2]},{1/Sqrt[2],-(1/Sqrt[2])},{-(1/Sqrt[2]),-(1/Sqrt[2])}},{{7,1,2,3},{4,5,6,7},{7,1,2,3,7,4,5,6}}},{{{1/4 (1-Sqrt[5]),-(1/2) Sqrt[1/2 (5+Sqrt[5])]},{-1,0},{1/4 (1-Sqrt[5]),Sqrt[5/8+Sqrt[5]/8]},{1/4 (1+Sqrt[5]),Sqrt[5/8-Sqrt[5]/8]},{1/4 (1+Sqrt[5]+2 Sqrt[10-2 Sqrt[5]]),Sqrt[5/8-Sqrt[5]/8]},{1/4 (1+Sqrt[5]+2 Sqrt[10-2 Sqrt[5]]),Root[5 - 20 #^2 + 16 #^4& , 2, 0]},{1/4 (1+Sqrt[5]),Root[5 - 20 #^2 + 16 #^4& , 2, 0]}},{{-(7/16) (-1+Sqrt[5]),-(7/8) Sqrt[1/2 (5+Sqrt[5])]},{-(7/4),0},{-(7/16) (-1+Sqrt[5]),7/8 Sqrt[1/2 (5+Sqrt[5])]},{1/4 (1+Sqrt[5]+3 Sin[\[Pi]/9]),1/4 (Sqrt[10-2 Sqrt[5]]+3 Cos[\[Pi]/9])},{1/8 (2+3 Sqrt[2]+2 Sqrt[5]+4 Sqrt[10-2 Sqrt[5]]),(3+2 Sqrt[5-Sqrt[5]])/(4 Sqrt[2])},{1/8 (2+3 Sqrt[2]+2 Sqrt[5]+4 Sqrt[10-2 Sqrt[5]]),-((3+2 Sqrt[5-Sqrt[5]])/(4 Sqrt[2]))},{1/4 (1+Sqrt[5]+3 Sin[\[Pi]/9]),1/4 (-Sqrt[10-2 Sqrt[5]]-3 Cos[\[Pi]/9])}},{{1/4 (-1+Sqrt[5]),1/4 (1-Sqrt[2 (5+Sqrt[5])])},{1/4 (-1-Sqrt[5]),Root[5 - 20 #^2 + 16 #^4& , 2, 0]},{1/4 (-1-Sqrt[5]),Root[5 - 20 #^2 + 16 #^4& , 3, 0]},{1/4 (-1+Sqrt[5]),1/4 (-2+Sqrt[2 (5+Sqrt[5])])},{0,1/2},{1,0},{0,-(1/2)},{-(3/2),0}},{{7,1,2,3,4},{4,5,6,7},{7,1,2,3,4,5,6}}},{{{1/4 (1-Sqrt[5]),-(1/2) Sqrt[1/2 (5+Sqrt[5])]},{-1,0},{1/4 (1-Sqrt[5]),Sqrt[5/8+Sqrt[5]/8]},{1/4 (1+Sqrt[5]),Sqrt[5/8-Sqrt[5]/8]},{1/4 (1+Sqrt[5]+Sqrt[10-2 Sqrt[5]]),0},{1/4 (1+Sqrt[5]),Root[5 - 20 #^2 + 16 #^4& , 2, 0]},{1/4 (1+Sqrt[5]-Sqrt[10-2 Sqrt[5]]),0}},{{-(7/16) (-1+Sqrt[5]),-(7/8) Sqrt[1/2 (5+Sqrt[5])]},{-(7/4),0},{-(7/16) (-1+Sqrt[5]),7/8 Sqrt[1/2 (5+Sqrt[5])]},{1/4 (1+Sqrt[5]+3 Sin[(7 \[Pi])/40]),1/4 (Sqrt[10-2 Sqrt[5]]+3 Cos[(7 \[Pi])/40])},{1.9593022466674206`,0.`},{1/4 (1+Sqrt[5]+3 Sin[(7 \[Pi])/40]),1/4 (-Sqrt[10-2 Sqrt[5]]-3 Cos[(7 \[Pi])/40])},{-0.3412682579175257`,0.`}},{{1/4 (-1+Sqrt[5]),1/4 (1-Sqrt[2 (5+Sqrt[5])])},{1/4 (-1-Sqrt[5]),Root[5 - 20 #^2 + 16 #^4& , 2, 0]},{1/4 (-1-Sqrt[5]),Root[5 - 20 #^2 + 16 #^4& , 3, 0]},{1/4 (-1+Sqrt[5]),1/4 (-2+Sqrt[2 (5+Sqrt[5])])},{1/Sqrt[2],-(1/4)+1/Sqrt[2]},{1/Sqrt[2],-(1/Sqrt[2])},{-(1/4)-1/Sqrt[2],1/4-1/Sqrt[2]},{-(1/2)-1/Sqrt[2],-(1/2)+1/Sqrt[2]}},{{6,1,2,3,4,7},{4,5,6,7},{6,1,2,3,4,5}}},{{{-2,-1},{-2,1},{0,1},{2,1},{2,-1},{0,-1},{0,0}},{{-2-3/(4 Sqrt[2]),-1-3/(4 Sqrt[2])},{-2-3/(4 Sqrt[2]),1+3/(4 Sqrt[2])},{0,7/4},{2+3/(4 Sqrt[2]),1+3/(4 Sqrt[2])},{2+3/(4 Sqrt[2]),-1-3/(4 Sqrt[2])},{0,-(7/4)},{-(3/4),0}},{{0,-(3/4)},{-(3/2),0},{0,1/2},{0,1/2},{1,0},{0,-(3/4)},{-(3/2),0},{-(3/2),0}},{{6,1,2,3,7},{7,3,4,5,6},{6,1,2,3,4,5}}},{{{-1,-1},{-1,1},{0,0},{1,1},{2,0},{1,-1}},{{-1-3/(4 Sqrt[2]),-1-3/(4 Sqrt[2])},{-1-3/(4 Sqrt[2]),1+3/(4 Sqrt[2])},{0,3/4},{1,7/4},{11/4,0},{1,-(7/4)}},{{1/Sqrt[2],-(1/Sqrt[2])},{-(3/2),0},{1/Sqrt[2],1/Sqrt[2]},{-(1/Sqrt[2]),1/Sqrt[2]},{1/Sqrt[2],1/Sqrt[2]},{1/Sqrt[2],-(1/Sqrt[2])},{-(1/Sqrt[2]),-(1/Sqrt[2])}},{{3,1,2},{3,4,5,6},{3,1,2,3,4,5,6}}},{{{-2,-1},{-2,1},{0,1},{2,1},{2,-1},{0,-1}},{{-2-3/(4 Sqrt[2]),-1-3/(4 Sqrt[2])},{-2-3/(4 Sqrt[2]),1+3/(4 Sqrt[2])},{0,7/4},{2+3/(4 Sqrt[2]),1+3/(4 Sqrt[2])},{2+3/(4 Sqrt[2]),-1-3/(4 Sqrt[2])},{0,-(7/4)}},{{0,-(3/4)},{-(3/2),0},{0,1/2},{0,1/2},{1,0},{0,-(3/4)},{-(3/2),0}},{{6,1,2,3},{3,4,5,6},{6,1,2,3,4,5}}},{{{1/4 (1-Sqrt[5]),-(1/2) Sqrt[1/2 (5+Sqrt[5])]},{-1,0},{1/4 (1-Sqrt[5]),Sqrt[5/8+Sqrt[5]/8]},{1/4 (1+Sqrt[5]),Sqrt[5/8-Sqrt[5]/8]},{1/4 (1+Sqrt[5]+Sqrt[10-2 Sqrt[5]]),0},{1/4 (1+Sqrt[5]),Root[5 - 20 #^2 + 16 #^4& , 2, 0]}},{{-(7/16) (-1+Sqrt[5]),-(7/8) Sqrt[1/2 (5+Sqrt[5])]},{-(7/4),0},{-(7/16) (-1+Sqrt[5]),7/8 Sqrt[1/2 (5+Sqrt[5])]},{1/4 (1+Sqrt[5]+3 Sin[(7 \[Pi])/40]),1/4 (Sqrt[10-2 Sqrt[5]]+3 Cos[(7 \[Pi])/40])},{1.9593022466674206`,0.`},{1/4 (1+Sqrt[5]+3 Sin[(7 \[Pi])/40]),1/4 (-Sqrt[10-2 Sqrt[5]]-3 Cos[(7 \[Pi])/40])}},{{1/4 (-1+Sqrt[5]),1/4 (1-Sqrt[2 (5+Sqrt[5])])},{1/4 (-1-Sqrt[5]),Root[5 - 20 #^2 + 16 #^4& , 2, 0]},{1/4 (-1-Sqrt[5]),Root[5 - 20 #^2 + 16 #^4& , 3, 0]},{1/4 (-1+Sqrt[5]),1/4 (-2+Sqrt[2 (5+Sqrt[5])])},{1/Sqrt[2],1/Sqrt[2]},{1/Sqrt[2],-(1/Sqrt[2])},{-(3/2),0}},{{6,1,2,3,4},{4,5,6},{6,1,2,3,4,5}}},{{{-2.5`,-1},{-2.5`,1},{0,1},{1/Sqrt[2],0},{0,-1},{-(1/Sqrt[2]),0}},{{-3.0303300858899105`,-1-3/(4 Sqrt[2])},{-3.0303300858899105`,1+3/(4 Sqrt[2])},{3/4 Sin[(7 \[Pi])/40],1+3/4 Cos[(7 \[Pi])/40]},{3/4+1/Sqrt[2],0},{0.2939054426527212`,-1.4796100924491769`},{-(3/4)-1/Sqrt[2],0}},{{0,-(3/4)},{-(3/2),0},{0,1/2},{Sqrt[2/3],-(1/2)+1/Sqrt[3]},{-(1/4)+Sqrt[2/3],-(1/Sqrt[3])},{1/6 (-3-2 Sqrt[6]),-(1/Sqrt[3])},{1/6 (-3-2 Sqrt[6]),-(1/2)+1/Sqrt[3]}},{{5,1,2,3,6},{6,3,4,5},{5,1,2,3,4}}},{{{-2,-1},{-2,1},{0,1},{1/Sqrt[2],0},{0,-1}},{{-2-3/(4 Sqrt[2]),-1-3/(4 Sqrt[2])},{-2-3/(4 Sqrt[2]),1+3/(4 Sqrt[2])},{3/8,1+(3 Sqrt[3])/8},{3/4+1/Sqrt[2],0},{3/(4 Sqrt[2]),-1-3/(4 Sqrt[2])}},{{0,-(3/4)},{-(3/2),0},{0,1/2},{Sqrt[2/3],-(1/4)+1/Sqrt[3]},{-(1/4)+Sqrt[2/3],-(1/4)-1/Sqrt[3]},{-(3/2),0}},{{5,1,2,3},{3,4,5},{5,1,2,3,4}}},{{{-Sqrt[2],0},{0,1},{Sqrt[2],0},{0,-1},{0,0}},{{-(3/4)-Sqrt[2],0},{0,7/4},{3/4+Sqrt[2],0},{0,-(7/4)},{-0.5625`,0.`}},{{-(1/Sqrt[3]),1/4-Sqrt[2/3]},{-(1/Sqrt[3]),-(1/4)+Sqrt[2/3]},{1/Sqrt[3],-(1/4)+Sqrt[2/3]},{1/Sqrt[3],1/4-Sqrt[2/3]},{-(3/2),0},{-(3/2),-(1/4)}},{{4,1,2,5},{5,2,3,4},{4,1,2,3}}},{{{-1,-1},{-1,1},{0,0},{1,1},{1,-1}},{{-1-3/(4 Sqrt[2]),-1-3/(4 Sqrt[2])},{-1-3/(4 Sqrt[2]),1+3/(4 Sqrt[2])},{0,3/4},{1+3/(4 Sqrt[2]),1+3/(4 Sqrt[2])},{1+3/(4 Sqrt[2]),-1-3/(4 Sqrt[2])}},{{1/Sqrt[2],-(1/Sqrt[2])},{-(3/2),0},{1/Sqrt[2],-(1/4)+1/Sqrt[2]},{-(1/Sqrt[2]),-(1/4)+1/Sqrt[2]},{1,0},{-(1/4)-1/Sqrt[2],-(1/Sqrt[2])}},{{3,1,2},{3,4,5},{3,1,2,3,4,5}}},{{{-Sqrt[2],0},{0,1},{Sqrt[2],0},{0,-1}},{{-(3/4)-Sqrt[2],0},{0,7/4},{3/4+Sqrt[2],0},{0,-(7/4)}},{{-(1/Sqrt[3]),-Sqrt[(2/3)]},{-(1/Sqrt[3]),Sqrt[2/3]},{1/Sqrt[3],Sqrt[2/3]},{1/Sqrt[3],-Sqrt[(2/3)]},{-(3/2),0}},{{4,1,2},{2,3,4},{4,1,2,3}}}}}];


drawScalarGraph[graphNo_Integer,perm_:Range[6]]:=Block[{edgeData=(edgeList[graphNo]/.{p[x___]:>p@@({x}/.Thread[Rule[Range[6],perm]])}),type=graphType[graphNo],vertCoords,pCoords,solidEdges,allVerts,extVerts,edgePlaces,infCycles},{vertCoords,pCoords,edgePlaces,infCycles}=graphDrawingData[type];solidEdges=DirectedEdge@@@(edgeData[[All,1;;2]]);allVerts=DeleteDuplicates[Flatten[edgeData[[All,1;;2]]]];pCoords=pCoords[[edgeData[[Total[type]+1;;-1,2]][[All,1]]]];extVerts=edgeData[[Total[type]+1;;-1,-1]];Graph[solidEdges,EdgeShapeFunction->(Rule[#,GraphElementData[{"Arrow","ArrowSize"->.05}]]&/@solidEdges),EdgeStyle->Join[(#->{CapForm["Round"],Black,Thick}&/@solidEdges)],VertexCoordinates->Thread[Rule[Join[v/@Range[Total[type]-1],extVerts],Join[vertCoords,pCoords]]],VertexLabels->Join[#->Style[If[Length[List@@#]>1,Row@Flatten[List["[",Riffle[(List@@#),","],"]"]],Row[{"",#[[1]],""}]],FontSize->12]&/@(extVerts)],VertexSize->Join[(#->{"Scaled",0.024}&/@Cases[allVerts,v[x_],{0,\[Infinity]}]),(#->{"Scaled",0.0}&/@Cases[allVerts,p[x__],{0,\[Infinity]}])],VertexStyle->Directive[Black],EdgeLabels->Join[Reverse@Thread[Rule[solidEdges[[1;;Total[type]]],Placed[#1,{1/2,-#2+{0,.6}}]&@@@Transpose[{Join[{a,b,c,d,e,f,g,h}[[1;;Total[type]]]],edgePlaces}]]]],ImageSize->{200,170},GraphLayout->"SpringElectricalEmbedding"]];

drawLSGraph[topNo_Integer,data_,perm_:Range[6]]:=Block[{edgeData=(edgeList[topNo]/.{p[x___]:>p@@({x}/.Thread[Rule[Range[6],perm]])}),type=graphType[topNo],vertCoords,compDraw,pCoords,rawEdges,extra={},allVerts,extVerts,edgePlaces,colorList,edges,otherDecoration,soft,infDraw,infCycles,vertNames},colorList=data[[1]];{vertCoords,pCoords,edgePlaces,infCycles}=graphDrawingData[type];vertNames=Join[v/@Range[Length[vertCoords]]];rawEdges=DirectedEdge@@@(edgeData[[All,1;;2]]);pCoords=pCoords[[edgeData[[Total[type]+1;;-1,2]][[All,1]]]];extVerts=edgeData[[Total[type]+1;;-1,-1]];infDraw={};colorList=Block[{sList=Cases[data,s[x__]:>{x},{0,\[Infinity]}]},Which[Length[sList]==0,data[[1]],Length[sList]>0,ReplacePart[data[[1]],#->s&/@DeleteDuplicates[Flatten[sList]]]]];otherDecoration=(If[Length[#]==1,#[[1]],{}]&@DeleteDuplicates[Cases[data,odd|even|dp|pl|mi,{1,\[Infinity]}]]/.{odd->{Text[Style["(odd)",Black,FontFamily->"Times",FontSize->12],{0,-7/4}]},even->{Text[Style["(even)",Black,FontFamily->"Times",FontSize->12],{0,-7/4}]},dp->{Text[Style["(double pole)",Black,FontFamily->"Times",FontSize->12],{0,-7/4}]},pl->{Text[Style["(+)",Black,FontFamily->"Times",FontSize->12],{0,-7/4}]},mi->{Text[Style["(-)",Black,FontFamily->"Times",FontSize->12],{0,-7/4}]}});compDraw=Graphics[Join[Disk[#,0.06]&/@vertCoords[[Flatten[Position[colorList,c]]]],otherDecoration]];edges=Block[{sList=Cases[data,s[x__]:>{x},{0,\[Infinity]}],eph=Select[edgeList[topNo][[All,1;;2]],DeleteDuplicates[Head/@#]==={v}&],softEdges},softEdges=Select[eph,Function[{x},Max[Length[Intersection[x[[All,1]],#]]&/@sList]==2][#]&];{Complement[eph,softEdges][[All,All,1]],softEdges[[All,All,1]]}];soft=DirectedEdge[v[#1],v[#2]]&@@@edges[[2]];Show[infDraw,Graph[rawEdges,EdgeStyle->(If[MemberQ[soft,#],(#->{CapForm["Round"],Black,Thick,Dashed}),((#->{CapForm["Round"],Black,Thick}))]&/@rawEdges),EdgeShapeFunction->(Rule[#,GraphElementData[{"Arrow","ArrowSize"->.0}]]&/@rawEdges),VertexCoordinates->Thread[Rule[Join[v/@Range[Total[type]-1],extVerts],Join[vertCoords,pCoords]]],VertexLabels->Join[#->Style[If[Length[List@@#]>1,Row@Flatten[List["[",Riffle[(List@@#),","],"]"]],Row[{"",#[[1]],""}]],FontSize->12]&/@(extVerts)],VertexSize->Join[#->{"Scaled",0.08}&/@(vertNames[[Flatten[Position[colorList,b|w|r]]]]),#->{"Scaled",0.08}&/@(vertNames[[Flatten[Position[colorList,c]]]]),#->{"Scaled",0.0125}&/@(vertNames[[Flatten[Position[colorList,s]]]]),#->{"Scaled",0.0}&/@DeleteDuplicates[Cases[edgeData[[All,1;;2]],p[x__],{0,\[Infinity]}]]],VertexShape->Sort@Join[(#->Graphics3D[{GrayLevel[0.95],Specularity[0.3],Sphere[{0,0,0},1]},Boxed->False]&/@vertNames[[Flatten[Position[colorList,w]]]]),#->Graphics3D[{Specularity[0.1],RGBColor[0.6,0.6,0.7765],Sphere[{0,0,0},1]},Boxed->False]&/@vertNames[[Flatten[Position[colorList,b]]]],#->Graphics3D[{Specularity[0.1],RGBColor[0.6765,0.15,0.3],Sphere[{0,0,0},1]},Boxed->False]&/@vertNames[[Flatten[Position[colorList,r]]]],#->Graphics3D[{Black,Sphere[{0,0,0},1]},Boxed->False]&/@vertNames[[Flatten[Position[colorList,k]]]],#->Graphics3D[{Black,Sphere[{0,0,0},1]},Boxed->False]&/@vertNames[[Flatten[Position[colorList,s]]]],#->Graphics3D[{Opacity[0],RGBColor[0.6,0.6,0.7765],Sphere[{0,0,0},1]},Boxed->False]&/@vertNames[[Flatten[Position[colorList,c]]]]],ImageSize->{200,170},GraphLayout->"SpringElectricalEmbedding"],compDraw,ImageSize->{200,170}]];

drawTerm[exprn_]:=exprn/.{nmhvF[no_,perm_:Range[6]]:>drawLSGraph[nmhvIntegrandSeeds[[no]][[2,1]],nmhvLScolours[no],perm],mhvF[no_,perm_:Range[6]]:>drawLSGraph[mhvIntegrandSeeds[[no]][[2,1]],mhvLScolours[no],perm],int[no_,no2_,perm_:Range[6]]:>Column[{drawScalarGraph[no,perm],Style[(Row[{Subsuperscript["num",no,no2],Row[Join[{"["},perm,{"]"}]]}]),FontFamily->"Times",FontSize->14]},Alignment->Center,BaselinePosition->Scaled[0.55]]};



mhvLSsymmetryGroups={{{1,2,3,4,5,6},{1,2,3,6,5,4},{3,2,1,4,5,6},{3,2,1,6,5,4},{4,5,6,1,2,3},{4,5,6,3,2,1},{6,5,4,1,2,3},{6,5,4,3,2,1}},{{1,2,3,4,5,6},{1,3,2,4,5,6}},{{1,2,3,4,5,6}},{{1,2,3,4,5,6},{1,2,3,4,6,5}},{{1,2,3,4,5,6},{1,3,2,4,5,6},{1,2,3,4,6,5},{1,3,2,4,6,5},{4,2,3,1,5,6},{4,3,2,1,5,6},{4,2,3,1,6,5},{4,3,2,1,6,5}},{{1,2,3,4,5,6},{1,2,3,6,5,4}},{{1,2,3,4,5,6},{1,3,2,4,5,6},{1,2,3,4,6,5},{1,3,2,4,6,5},{4,2,3,1,5,6},{4,3,2,1,5,6},{4,2,3,1,6,5},{4,3,2,1,6,5}},{{1,2,3,4,5,6},{1,2,3,5,4,6},{3,2,1,4,5,6},{3,2,1,5,4,6}},{{1,2,3,4,5,6},{1,2,3,5,4,6}},{{1,2,3,4,5,6},{1,2,3,4,6,5},{3,4,1,2,5,6},{3,4,1,2,6,5}},{{1,2,3,4,5,6},{1,2,3,5,4,6}},{{1,2,3,4,5,6},{4,3,2,1,5,6}},{{1,2,3,4,5,6},{1,2,3,6,5,4},{2,1,3,4,5,6},{2,1,3,6,5,4}},{{1,2,3,4,5,6},{1,2,3,5,4,6},{1,2,6,4,5,3},{1,2,6,5,4,3},{2,1,3,4,5,6},{2,1,3,5,4,6},{2,1,6,4,5,3},{2,1,6,5,4,3}},{{1,2,3,4,5,6},{1,3,2,4,5,6}},{{1,2,3,4,5,6},{1,2,3,4,6,5}},{{1,2,3,4,5,6},{1,2,3,4,6,5}},{{1,2,3,4,5,6},{1,2,4,3,5,6}},{{1,2,3,4,5,6},{1,2,3,4,6,5},{1,2,3,5,4,6},{1,2,3,5,6,4},{1,2,3,6,4,5},{1,2,3,6,5,4}},{{1,2,3,4,5,6},{1,2,3,5,4,6},{1,2,6,4,5,3},{1,2,6,5,4,3}},{{1,2,3,4,5,6},{1,2,3,6,5,4},{2,1,5,4,3,6},{2,1,5,6,3,4}},{{1,2,3,4,5,6},{1,2,3,4,6,5},{1,3,2,4,5,6},{1,3,2,4,6,5},{4,2,3,1,5,6},{4,2,3,1,6,5},{4,3,2,1,5,6},{4,3,2,1,6,5}},{{1,2,3,4,5,6},{1,2,3,4,6,5},{1,2,3,5,4,6},{1,2,3,5,6,4},{1,2,3,6,4,5},{1,2,3,6,5,4},{3,2,1,4,5,6},{3,2,1,4,6,5},{3,2,1,5,4,6},{3,2,1,5,6,4},{3,2,1,6,4,5},{3,2,1,6,5,4}},{{1,2,3,4,5,6},{1,2,3,5,4,6},{1,2,4,3,5,6},{1,2,4,5,3,6},{1,2,5,3,4,6},{1,2,5,4,3,6},{2,1,3,4,5,6},{2,1,3,5,4,6},{2,1,4,3,5,6},{2,1,4,5,3,6},{2,1,5,3,4,6},{2,1,5,4,3,6}},{{1,2,3,4,5,6},{1,2,3,4,6,5},{1,2,4,3,5,6},{1,2,4,3,6,5},{1,2,5,6,3,4},{1,2,5,6,4,3},{1,2,6,5,3,4},{1,2,6,5,4,3},{2,1,3,4,5,6},{2,1,3,4,6,5},{2,1,4,3,5,6},{2,1,4,3,6,5},{2,1,5,6,3,4},{2,1,5,6,4,3},{2,1,6,5,3,4},{2,1,6,5,4,3}},{{1,2,3,4,5,6},{1,2,3,4,6,5},{1,2,3,5,4,6},{1,2,3,5,6,4},{1,2,3,6,4,5},{1,2,3,6,5,4}},{{1,2,3,4,5,6},{1,2,3,4,6,5},{1,3,2,4,5,6},{1,3,2,4,6,5},{4,5,6,1,2,3},{4,5,6,1,3,2},{4,6,5,1,2,3},{4,6,5,1,3,2}},{{1,2,3,4,5,6},{1,2,4,3,5,6},{1,3,2,4,5,6},{1,3,4,2,5,6},{1,4,2,3,5,6},{1,4,3,2,5,6}},{{1,2,3,4,5,6},{1,2,3,5,4,6},{1,3,2,4,5,6},{1,3,2,5,4,6}},{{1,2,3,4,5,6},{1,2,3,5,4,6},{1,2,4,3,5,6},{1,2,4,5,3,6},{1,2,5,3,4,6},{1,2,5,4,3,6}},{{1,2,3,4,5,6},{1,2,4,3,5,6},{1,3,2,4,5,6},{1,3,4,2,5,6},{1,4,2,3,5,6},{1,4,3,2,5,6}},{{1,2,3,4,5,6},{1,3,2,4,5,6}},{{1,2,3,4,5,6},{1,2,3,5,4,6}},{{1,2,3,4,5,6},{1,2,4,3,5,6},{1,2,3,4,6,5},{1,2,4,3,6,5},{2,1,3,4,5,6},{2,1,4,3,5,6},{2,1,3,4,6,5},{2,1,4,3,6,5},{5,6,3,4,1,2},{5,6,4,3,1,2},{5,6,3,4,2,1},{5,6,4,3,2,1},{6,5,3,4,1,2},{6,5,4,3,1,2},{6,5,3,4,2,1},{6,5,4,3,2,1}},{{1,2,3,4,5,6},{1,2,3,4,6,5},{1,2,3,5,4,6},{1,2,3,5,6,4},{1,2,3,6,4,5},{1,2,3,6,5,4}},{{1,2,3,4,5,6},{1,2,3,4,6,5},{1,2,3,5,4,6},{1,2,3,5,6,4},{1,2,3,6,4,5},{1,2,3,6,5,4},{1,2,4,3,5,6},{1,2,4,3,6,5},{1,2,4,5,3,6},{1,2,4,5,6,3},{1,2,4,6,3,5},{1,2,4,6,5,3},{1,2,5,3,4,6},{1,2,5,3,6,4},{1,2,5,4,3,6},{1,2,5,4,6,3},{1,2,5,6,3,4},{1,2,5,6,4,3},{1,2,6,3,4,5},{1,2,6,3,5,4},{1,2,6,4,3,5},{1,2,6,4,5,3},{1,2,6,5,3,4},{1,2,6,5,4,3},{2,1,3,4,5,6},{2,1,3,4,6,5},{2,1,3,5,4,6},{2,1,3,5,6,4},{2,1,3,6,4,5},{2,1,3,6,5,4},{2,1,4,3,5,6},{2,1,4,3,6,5},{2,1,4,5,3,6},{2,1,4,5,6,3},{2,1,4,6,3,5},{2,1,4,6,5,3},{2,1,5,3,4,6},{2,1,5,3,6,4},{2,1,5,4,3,6},{2,1,5,4,6,3},{2,1,5,6,3,4},{2,1,5,6,4,3},{2,1,6,3,4,5},{2,1,6,3,5,4},{2,1,6,4,3,5},{2,1,6,4,5,3},{2,1,6,5,3,4},{2,1,6,5,4,3}},{{1,2,3,4,5,6},{1,2,3,5,4,6},{1,2,4,3,5,6},{1,2,4,5,3,6},{1,2,5,3,4,6},{1,2,5,4,3,6},{1,3,2,4,5,6},{1,3,2,5,4,6},{1,3,4,2,5,6},{1,3,4,5,2,6},{1,3,5,2,4,6},{1,3,5,4,2,6},{1,4,2,3,5,6},{1,4,2,5,3,6},{1,4,3,2,5,6},{1,4,3,5,2,6},{1,4,5,2,3,6},{1,4,5,3,2,6},{1,5,2,3,4,6},{1,5,2,4,3,6},{1,5,3,2,4,6},{1,5,3,4,2,6},{1,5,4,2,3,6},{1,5,4,3,2,6},{6,2,3,4,5,1},{6,2,3,5,4,1},{6,2,4,3,5,1},{6,2,4,5,3,1},{6,2,5,3,4,1},{6,2,5,4,3,1},{6,3,2,4,5,1},{6,3,2,5,4,1},{6,3,4,2,5,1},{6,3,4,5,2,1},{6,3,5,2,4,1},{6,3,5,4,2,1},{6,4,2,3,5,1},{6,4,2,5,3,1},{6,4,3,2,5,1},{6,4,3,5,2,1},{6,4,5,2,3,1},{6,4,5,3,2,1},{6,5,2,3,4,1},{6,5,2,4,3,1},{6,5,3,2,4,1},{6,5,3,4,2,1},{6,5,4,2,3,1},{6,5,4,3,2,1}},{{1,2,3,4,5,6},{1,2,3,5,4,6},{1,2,4,3,5,6},{1,2,4,5,3,6},{1,2,5,3,4,6},{1,2,5,4,3,6},{6,2,3,4,5,1},{6,2,3,5,4,1},{6,2,4,3,5,1},{6,2,4,5,3,1},{6,2,5,3,4,1},{6,2,5,4,3,1}}};
nmhvLSsymmetryGroups={{{1,2,3,4,5,6},{1,2,3,6,5,4},{3,2,1,4,5,6},{3,2,1,6,5,4}},{{1,2,3,4,5,6}},{{1,2,3,4,5,6}},{{1,2,3,4,5,6},{1,2,3,4,6,5}},{{1,2,3,4,5,6},{1,2,3,4,6,5}},{{1,2,3,4,5,6},{1,2,4,3,5,6}},{{1,2,3,4,5,6},{1,2,4,3,5,6}},{{1,2,3,4,5,6},{1,2,4,3,5,6}},{{1,2,3,4,5,6},{1,2,4,3,5,6}},{{1,2,3,4,5,6},{1,2,3,6,5,4}},{{1,2,3,4,5,6},{1,2,3,6,5,4}},{{1,2,3,4,5,6},{1,2,3,5,4,6},{3,2,1,4,5,6},{3,2,1,5,4,6}},{{1,2,3,4,5,6},{1,2,3,5,4,6},{3,2,1,4,5,6},{3,2,1,5,4,6}},{{1,2,3,4,5,6},{1,2,4,3,5,6},{1,2,3,4,6,5},{1,2,4,3,6,5}},{{1,2,3,4,5,6},{1,2,4,3,5,6},{1,2,3,4,6,5},{1,2,4,3,6,5}},{{1,2,3,4,5,6},{1,2,4,3,5,6},{1,2,3,4,6,5},{1,2,4,3,6,5}},{{1,2,3,4,5,6},{1,2,4,3,5,6},{1,2,3,4,6,5},{1,2,4,3,6,5}},{{1,2,3,4,5,6},{1,2,3,4,6,5},{4,3,2,1,5,6},{4,3,2,1,6,5}},{{1,2,3,4,5,6},{1,2,3,4,6,5},{4,3,2,1,5,6},{4,3,2,1,6,5}},{{1,2,3,4,5,6}},{{1,2,3,4,5,6}},{{1,2,3,4,5,6},{4,3,2,1,5,6}},{{1,2,3,4,5,6},{4,3,2,1,5,6}},{{1,2,3,4,5,6},{1,2,3,5,4,6}},{{1,2,3,4,5,6},{1,2,3,5,4,6}},{{1,2,3,4,5,6},{1,2,3,5,4,6}},{{1,2,3,4,5,6},{1,2,3,5,4,6}},{{1,2,3,4,5,6},{1,2,3,4,6,5},{2,1,3,4,5,6},{2,1,3,4,6,5}},{{1,2,3,4,5,6},{1,2,3,4,6,5},{2,1,3,4,5,6},{2,1,3,4,6,5}},{{1,2,3,4,5,6},{1,2,3,6,5,4},{2,1,3,4,5,6},{2,1,3,6,5,4}},{{1,2,3,4,5,6},{1,2,3,6,5,4},{2,1,3,4,5,6},{2,1,3,6,5,4}},{{1,2,3,4,5,6},{1,2,3,4,6,5}},{{1,2,3,4,5,6},{1,2,3,4,6,5}},{{1,2,3,4,5,6},{1,2,3,5,4,6}},{{1,2,3,4,5,6},{1,2,3,5,4,6}},{{1,2,3,4,5,6},{1,2,3,4,6,5},{1,2,3,5,4,6},{1,2,3,5,6,4},{1,2,3,6,4,5},{1,2,3,6,5,4}},{{1,2,3,4,5,6},{1,2,3,4,6,5},{1,2,3,5,4,6},{1,2,3,5,6,4},{1,2,3,6,4,5},{1,2,3,6,5,4}},{{1,2,3,4,5,6},{1,2,3,4,6,5},{1,2,3,5,4,6},{1,2,3,5,6,4},{1,2,3,6,4,5},{1,2,3,6,5,4}},{{1,2,3,4,5,6},{1,2,3,4,6,5},{1,2,3,5,4,6},{1,2,3,5,6,4},{1,2,3,6,4,5},{1,2,3,6,5,4}},{{1,2,3,4,5,6},{1,2,3,4,6,5},{1,2,4,3,5,6},{1,2,4,3,6,5}},{{1,2,3,4,5,6},{1,2,3,4,6,5},{1,2,4,3,5,6},{1,2,4,3,6,5}},{{1,2,3,4,5,6}},{{1,2,3,4,5,6},{1,2,3,5,4,6},{1,3,2,4,5,6},{1,3,2,5,4,6}},{{1,2,3,4,5,6},{1,2,3,4,6,5}},{{1,2,3,4,5,6},{1,2,3,4,6,5}},{{1,2,3,4,5,6},{1,2,3,4,6,5},{1,2,3,5,4,6},{1,2,3,5,6,4},{1,2,3,6,4,5},{1,2,3,6,5,4},{3,2,1,4,5,6},{3,2,1,4,6,5},{3,2,1,5,4,6},{3,2,1,5,6,4},{3,2,1,6,4,5},{3,2,1,6,5,4}},{{1,2,3,4,5,6},{1,2,3,4,6,5},{1,2,3,5,4,6},{1,2,3,5,6,4},{1,2,3,6,4,5},{1,2,3,6,5,4},{3,2,1,4,5,6},{3,2,1,4,6,5},{3,2,1,5,4,6},{3,2,1,5,6,4},{3,2,1,6,4,5},{3,2,1,6,5,4}},{{1,2,3,4,5,6},{1,2,4,3,5,6}},{{1,2,3,4,5,6},{1,2,4,3,5,6}},{{1,2,3,4,5,6},{1,2,3,4,6,5},{1,2,4,3,5,6},{1,2,4,3,6,5}},{{1,2,3,4,5,6},{1,2,3,4,6,5},{1,2,4,3,5,6},{1,2,4,3,6,5}},{{1,2,3,4,5,6},{1,2,4,3,5,6}},{{1,2,3,4,5,6},{1,2,4,3,5,6}},{{1,2,3,4,5,6},{1,2,3,5,4,6},{1,2,4,3,5,6},{1,2,4,5,3,6},{1,2,5,3,4,6},{1,2,5,4,3,6},{2,1,3,4,5,6},{2,1,3,5,4,6},{2,1,4,3,5,6},{2,1,4,5,3,6},{2,1,5,3,4,6},{2,1,5,4,3,6}},{{1,2,3,4,5,6},{1,2,3,5,4,6},{1,2,4,3,5,6},{1,2,4,5,3,6},{1,2,5,3,4,6},{1,2,5,4,3,6},{2,1,3,4,5,6},{2,1,3,5,4,6},{2,1,4,3,5,6},{2,1,4,5,3,6},{2,1,5,3,4,6},{2,1,5,4,3,6}},{{1,2,3,4,5,6},{1,2,3,5,4,6},{1,2,4,3,5,6},{1,2,4,5,3,6},{1,2,5,3,4,6},{1,2,5,4,3,6}},{{1,2,3,4,5,6},{1,2,3,5,4,6},{1,2,4,3,5,6},{1,2,4,5,3,6},{1,2,5,3,4,6},{1,2,5,4,3,6}},{{1,2,3,4,5,6},{1,2,4,3,5,6}},{{1,2,3,4,5,6},{1,2,4,3,5,6}},{{1,2,3,4,5,6},{1,2,4,3,5,6}},{{1,2,3,4,5,6},{1,2,4,3,5,6}},{{1,2,3,4,5,6},{1,2,3,5,4,6},{1,2,6,4,5,3},{1,2,6,5,4,3}},{{1,2,3,4,5,6},{1,2,3,5,4,6},{1,2,6,4,5,3},{1,2,6,5,4,3}},{{1,2,3,4,5,6},{1,2,3,5,4,6}},{{1,2,3,4,5,6},{1,2,3,5,4,6}},{{1,2,3,4,5,6},{1,3,2,4,5,6}},{{1,2,3,4,5,6},{1,3,2,4,5,6}},{{1,2,3,4,5,6},{1,2,3,5,4,6},{1,3,2,4,5,6},{1,3,2,5,4,6}},{{1,2,3,4,5,6},{1,2,3,5,4,6},{1,3,2,4,5,6},{1,3,2,5,4,6}},{{1,2,3,4,5,6},{1,2,4,3,5,6},{2,1,3,4,5,6},{2,1,4,3,5,6}},{{1,2,3,4,5,6},{1,2,4,3,5,6},{2,1,3,4,5,6},{2,1,4,3,5,6}},{{1,2,3,4,5,6},{1,2,4,3,5,6},{1,3,2,4,5,6},{1,3,4,2,5,6},{1,4,2,3,5,6},{1,4,3,2,5,6}},{{1,2,3,4,5,6},{1,2,4,3,5,6},{1,3,2,4,5,6},{1,3,4,2,5,6},{1,4,2,3,5,6},{1,4,3,2,5,6}},{{1,2,3,4,5,6},{1,2,4,3,5,6},{1,3,2,4,5,6},{1,3,4,2,5,6},{1,4,2,3,5,6},{1,4,3,2,5,6}},{{1,2,3,4,5,6},{1,2,4,3,5,6},{1,3,2,4,5,6},{1,3,4,2,5,6},{1,4,2,3,5,6},{1,4,3,2,5,6}},{{1,2,3,4,5,6},{1,2,4,3,5,6},{1,2,3,4,6,5},{1,2,4,3,6,5},{2,1,3,4,5,6},{2,1,4,3,5,6},{2,1,3,4,6,5},{2,1,4,3,6,5},{5,6,3,4,1,2},{5,6,4,3,1,2},{5,6,3,4,2,1},{5,6,4,3,2,1},{6,5,3,4,1,2},{6,5,4,3,1,2},{6,5,3,4,2,1},{6,5,4,3,2,1}},{{1,2,3,4,5,6},{1,2,3,4,6,5},{1,2,3,5,4,6},{1,2,3,5,6,4},{1,2,3,6,4,5},{1,2,3,6,5,4}},{{1,2,3,4,5,6},{1,2,3,4,6,5},{1,2,3,5,4,6},{1,2,3,5,6,4},{1,2,3,6,4,5},{1,2,3,6,5,4},{1,2,4,3,5,6},{1,2,4,3,6,5},{1,2,4,5,3,6},{1,2,4,5,6,3},{1,2,4,6,3,5},{1,2,4,6,5,3},{1,2,5,3,4,6},{1,2,5,3,6,4},{1,2,5,4,3,6},{1,2,5,4,6,3},{1,2,5,6,3,4},{1,2,5,6,4,3},{1,2,6,3,4,5},{1,2,6,3,5,4},{1,2,6,4,3,5},{1,2,6,4,5,3},{1,2,6,5,3,4},{1,2,6,5,4,3},{2,1,3,4,5,6},{2,1,3,4,6,5},{2,1,3,5,4,6},{2,1,3,5,6,4},{2,1,3,6,4,5},{2,1,3,6,5,4},{2,1,4,3,5,6},{2,1,4,3,6,5},{2,1,4,5,3,6},{2,1,4,5,6,3},{2,1,4,6,3,5},{2,1,4,6,5,3},{2,1,5,3,4,6},{2,1,5,3,6,4},{2,1,5,4,3,6},{2,1,5,4,6,3},{2,1,5,6,3,4},{2,1,5,6,4,3},{2,1,6,3,4,5},{2,1,6,3,5,4},{2,1,6,4,3,5},{2,1,6,4,5,3},{2,1,6,5,3,4},{2,1,6,5,4,3}},{{1,2,3,4,5,6},{1,2,3,5,4,6},{1,2,4,3,5,6},{1,2,4,5,3,6},{1,2,5,3,4,6},{1,2,5,4,3,6},{1,3,2,4,5,6},{1,3,2,5,4,6},{1,3,4,2,5,6},{1,3,4,5,2,6},{1,3,5,2,4,6},{1,3,5,4,2,6},{1,4,2,3,5,6},{1,4,2,5,3,6},{1,4,3,2,5,6},{1,4,3,5,2,6},{1,4,5,2,3,6},{1,4,5,3,2,6},{1,5,2,3,4,6},{1,5,2,4,3,6},{1,5,3,2,4,6},{1,5,3,4,2,6},{1,5,4,2,3,6},{1,5,4,3,2,6},{6,2,3,4,5,1},{6,2,3,5,4,1},{6,2,4,3,5,1},{6,2,4,5,3,1},{6,2,5,3,4,1},{6,2,5,4,3,1},{6,3,2,4,5,1},{6,3,2,5,4,1},{6,3,4,2,5,1},{6,3,4,5,2,1},{6,3,5,2,4,1},{6,3,5,4,2,1},{6,4,2,3,5,1},{6,4,2,5,3,1},{6,4,3,2,5,1},{6,4,3,5,2,1},{6,4,5,2,3,1},{6,4,5,3,2,1},{6,5,2,3,4,1},{6,5,2,4,3,1},{6,5,3,2,4,1},{6,5,3,4,2,1},{6,5,4,2,3,1},{6,5,4,3,2,1}},{{1,2,3,4,5,6},{1,2,3,5,4,6},{1,2,4,3,5,6},{1,2,4,5,3,6},{1,2,5,3,4,6},{1,2,5,4,3,6},{2,1,3,4,5,6},{2,1,3,5,4,6},{2,1,4,3,5,6},{2,1,4,5,3,6},{2,1,5,3,4,6},{2,1,5,4,3,6}}};



fullMHVamplitudeTerms:=fullMHVamplitudeTerms=DeleteDuplicates[((term@@@Tuples[{Range[Length[mhvIntegrandSeeds]],Permutations[Range[6]]}]))/.{term[no_,x_]:>term[no,Sort[(x[[#]]&/@(mhvLSsymmetryGroups[[no]]))][[1]]]}]/.term[no_,perm_]:>(mhvIntegrandSeeds[[no]]/.{mhvF[x_]:>(mhvF[x,perm]),int[x_,y_]:>(int[x,y,perm])});
fullNMHVamplitudeTerms:=fullNMHVamplitudeTerms=DeleteDuplicates[((term@@@Tuples[{Range[Length[nmhvIntegrandSeeds]],Permutations[Range[6]]}]))/.{term[no_,x_]:>term[no,Sort[(x[[#]]&/@(nmhvLSsymmetryGroups[[no]]))][[1]]]}]/.term[no_,perm_]:>(nmhvIntegrandSeeds[[no]]/.{nmhvF[x_]:>(nmhvF[x,perm]),int[x_,y_]:>(int[x,y,perm])});



planarMHVamplitudeIntegrandTerms={int[1,1,{1,2,3,4,5,6}],int[1,1,{1,6,5,4,3,2}],int[1,1,{2,1,6,5,4,3}],int[5,1,{1,2,3,4,5,6}],int[5,1,{1,6,5,4,3,2}],int[5,1,{2,1,6,5,4,3}],int[5,1,{2,3,4,5,6,1}],int[5,1,{3,2,1,6,5,4}],int[5,1,{3,4,5,6,1,2}],int[5,1,{4,3,2,1,6,5}],int[5,1,{4,5,6,1,2,3}],int[5,1,{5,6,1,2,3,4}],int[5,1,{5,4,3,2,1,6}],int[5,1,{6,1,2,3,4,5}],int[5,1,{6,5,4,3,2,1}],int[2,2,{1,2,3,4,5,6}],int[2,2,{1,6,5,4,3,2}],int[2,2,{2,1,6,5,4,3}],int[2,2,{2,3,4,5,6,1}],int[2,2,{3,2,1,6,5,4}],int[2,2,{3,4,5,6,1,2}],int[2,2,{4,3,2,1,6,5}],int[2,2,{4,5,6,1,2,3}],int[2,2,{5,4,3,2,1,6}],int[2,2,{5,6,1,2,3,4}],int[2,2,{6,1,2,3,4,5}],int[2,2,{6,5,4,3,2,1}],int[3,1,{1,2,3,4,5,6}],int[3,1,{1,6,5,4,3,2}],int[3,1,{2,1,6,5,4,3}],int[3,1,{2,3,4,5,6,1}],int[3,1,{3,2,1,6,5,4}],int[3,1,{3,4,5,6,1,2}],int[3,1,{4,3,2,1,6,5}],int[3,1,{4,5,6,1,2,3}],int[3,1,{5,4,3,2,1,6}],int[3,1,{5,6,1,2,3,4}],int[3,1,{6,1,2,3,4,5}],int[3,1,{6,5,4,3,2,1}],int[15,1,{1,2,3,4,5,6}],int[15,1,{2,1,6,5,4,3}],int[15,1,{6,1,2,3,4,5}],int[15,1,{1,6,5,4,3,2}],int[15,1,{3,2,1,6,5,4}],int[15,1,{2,3,4,5,6,1}],int[15,1,{4,3,2,1,6,5}],int[15,1,{3,4,5,6,1,2}],int[15,1,{5,4,3,2,1,6}],int[15,1,{4,5,6,1,2,3}],int[15,1,{5,6,1,2,3,4}],int[15,1,{6,5,4,3,2,1}],int[14,1,{1,2,3,4,5,6}],int[14,1,{1,6,5,4,3,2}],int[14,1,{2,3,4,5,6,1}],int[14,1,{3,4,5,6,1,2}],int[14,1,{4,5,6,1,2,3}],int[14,1,{5,6,1,2,3,4}],int[32,1,{1,2,3,4,5,6}],int[32,1,{1,6,5,4,3,2}],int[32,1,{2,1,6,5,4,3}],int[32,1,{2,3,4,5,6,1}],int[32,1,{3,2,1,6,5,4}],int[32,1,{3,4,5,6,1,2}],int[32,1,{4,3,2,1,6,5}],int[32,1,{4,5,6,1,2,3}],int[32,1,{5,6,1,2,3,4}],int[32,1,{5,4,3,2,1,6}],int[32,1,{6,1,2,3,4,5}],int[32,1,{6,5,4,3,2,1}],int[25,1,{1,2,3,4,5,6}],int[25,1,{1,6,5,4,3,2}],int[25,1,{2,1,6,5,4,3}],int[25,1,{2,3,4,5,6,1}],int[25,1,{3,2,1,6,5,4}],int[25,1,{3,4,5,6,1,2}],int[25,1,{4,3,2,1,6,5}],int[25,1,{4,5,6,1,2,3}],int[25,1,{5,4,3,2,1,6}],int[25,1,{5,6,1,2,3,4}],int[25,1,{6,1,2,3,4,5}],int[25,1,{6,5,4,3,2,1}],int[17,5,{1,2,3,4,5,6}],int[17,5,{1,6,5,4,3,2}],int[17,5,{2,1,6,5,4,3}],int[17,5,{2,3,4,5,6,1}],int[17,5,{3,2,1,6,5,4}],int[17,5,{3,4,5,6,1,2}],int[17,5,{4,3,2,1,6,5}],int[17,5,{4,5,6,1,2,3}],int[17,5,{5,4,3,2,1,6}],int[17,5,{5,6,1,2,3,4}],int[17,5,{6,1,2,3,4,5}],int[17,5,{6,5,4,3,2,1}],int[20,5,{1,2,3,4,5,6}],int[20,5,{1,6,5,4,3,2}],int[20,5,{2,1,6,5,4,3}],int[20,5,{2,3,4,5,6,1}],int[20,5,{3,2,1,6,5,4}],int[20,5,{3,4,5,6,1,2}],int[20,5,{4,3,2,1,6,5}],int[20,5,{4,5,6,1,2,3}],int[20,5,{5,4,3,2,1,6}],int[20,5,{5,6,1,2,3,4}],int[20,5,{6,1,2,3,4,5}],int[20,5,{6,5,4,3,2,1}],int[19,1,{1,2,3,4,5,6}],int[19,1,{1,6,5,4,3,2}],int[19,1,{2,1,6,5,4,3}],int[19,1,{2,3,4,5,6,1}],int[19,1,{3,2,1,6,5,4}],int[19,1,{3,4,5,6,1,2}],int[19,1,{4,3,2,1,6,5}],int[19,1,{4,5,6,1,2,3}],int[19,1,{5,4,3,2,1,6}],int[19,1,{5,6,1,2,3,4}],int[19,1,{6,1,2,3,4,5}],int[19,1,{6,5,4,3,2,1}],int[33,1,{1,2,3,4,5,6}],int[33,1,{1,6,5,4,3,2}],int[33,1,{2,1,6,5,4,3}],int[33,1,{2,3,4,5,6,1}],int[33,1,{3,2,1,6,5,4}],int[33,1,{3,4,5,6,1,2}],int[27,1,{1,2,3,4,5,6}],int[27,1,{1,6,5,4,3,2}],int[27,1,{2,1,6,5,4,3}],int[27,1,{2,3,4,5,6,1}],int[27,1,{3,4,5,6,1,2}],int[27,1,{4,5,6,1,2,3}],int[19,2,{1,2,3,4,5,6}],int[19,2,{1,6,5,4,3,2}],int[19,2,{2,1,6,5,4,3}],int[19,2,{2,3,4,5,6,1}],int[19,2,{3,2,1,6,5,4}],int[19,2,{3,4,5,6,1,2}],int[19,2,{4,3,2,1,6,5}],int[19,2,{4,5,6,1,2,3}],int[19,2,{5,4,3,2,1,6}],int[19,2,{5,6,1,2,3,4}],int[19,2,{6,1,2,3,4,5}],int[19,2,{6,5,4,3,2,1}],int[23,2,{1,2,3,4,5,6}],int[23,2,{1,6,5,4,3,2}],int[23,2,{2,1,6,5,4,3}],int[23,2,{2,3,4,5,6,1}],int[23,2,{3,2,1,6,5,4}],int[23,2,{3,4,5,6,1,2}],int[73,1,{1,2,3,4,5,6}],int[73,1,{1,2,3,6,4,5}],int[73,1,{2,1,6,5,4,3}],int[73,1,{5,4,3,2,1,6}],int[73,1,{6,1,2,5,3,4}],int[73,1,{1,6,5,4,3,2}],int[73,1,{2,3,4,1,5,6}],int[73,1,{3,2,1,6,5,4}],int[73,1,{4,3,2,1,6,5}],int[44,1,{1,2,3,4,5,6}],int[44,1,{1,6,5,4,3,2}],int[44,1,{2,1,6,5,4,3}],int[44,1,{2,3,4,5,6,1}],int[44,1,{3,2,1,6,5,4}],int[44,1,{3,4,5,6,1,2}],int[44,1,{4,3,2,1,6,5}],int[44,1,{4,5,6,1,2,3}],int[44,1,{5,4,3,2,1,6}],int[44,1,{5,6,1,2,3,4}],int[44,1,{6,1,2,3,4,5}],int[44,1,{6,5,4,3,2,1}],int[47,1,{1,2,3,4,5,6}],int[47,1,{1,6,5,4,3,2}],int[47,1,{2,3,4,5,6,1}],int[47,1,{3,4,5,6,1,2}],int[47,1,{4,5,6,1,2,3}],int[47,1,{5,6,1,2,3,4}]};
planarMHVamplitudeIntegrandDualPropRules={{a->-ell[1],b->-ell[1]+p[1],c->-ell[1]+p[1,2],d->-ell[1]+p[1,2,3],e->-ell[2]+p[1,2,3],f->-ell[2]-p[5,6],g->-ell[2]-p[6],h->-ell[2]},{a->ell[1]-p[1],b->ell[1],c->ell[1]+p[6],d->ell[1]+p[5,6],e->ell[2]+p[5,6],f->ell[2]-p[1,2,3],g->ell[2]-p[1,2],h->ell[2]-p[1]},{a->ell[1]-p[1,2],b->ell[1]-p[1],c->ell[1],d->ell[1]+p[6],e->ell[2]+p[6],f->ell[2]+p[5,6],g->ell[2]-p[1,2,3],h->ell[2]-p[1,2]},{a->-ell[1],b->-ell[1]+p[1],c->-ell[1]+p[1,2,3],d->-ell[1]-p[5,6],e->-ell[2]-p[5,6],f->-ell[2]-p[6],g->-ell[2],h->-ell[2,1]},{a->ell[1]-p[1],b->ell[1],c->ell[1]+p[5,6],d->ell[1]-p[1,2,3],e->ell[2]-p[1,2,3],f->ell[2]-p[1,2],g->ell[2]-p[1],h->ell[2,1]},{a->ell[1]-p[1,2],b->ell[1]-p[1],c->ell[1]+p[6],d->ell[1]+p[5,6],e->ell[2]+p[5,6],f->ell[2]-p[1,2,3],g->ell[2]-p[1,2],h->ell[2,1]},{a->-ell[1]+p[1],b->-ell[1]+p[1,2],c->-ell[1]-p[5,6],d->-ell[1]-p[6],e->-ell[2]-p[6],f->-ell[2],g->-ell[2]+p[1],h->-ell[2,1]},{a->ell[1]-p[1,2,3],b->ell[1]-p[1,2],c->ell[1],d->ell[1]+p[6],e->ell[2]+p[6],f->ell[2]+p[5,6],g->ell[2]-p[1,2,3],h->ell[2,1]},{a->-ell[1]+p[1,2],b->-ell[1]+p[1,2,3],c->-ell[1]-p[6],d->-ell[1],e->-ell[2],f->-ell[2]+p[1],g->-ell[2]+p[1,2],h->-ell[2,1]},{a->ell[1]+p[5,6],b->ell[1]-p[1,2,3],c->ell[1]-p[1],d->ell[1],e->ell[2],f->ell[2]+p[6],g->ell[2]+p[5,6],h->ell[2,1]},{a->-ell[1]+p[1,2,3],b->-ell[1]-p[5,6],c->-ell[1],d->-ell[1]+p[1],e->-ell[2]+p[1],f->-ell[2]+p[1,2],g->-ell[2]+p[1,2,3],h->-ell[2,1]},{a->-ell[1]-p[5,6],b->-ell[1]-p[6],c->-ell[1]+p[1],d->-ell[1]+p[1,2],e->-ell[2]+p[1,2],f->-ell[2]+p[1,2,3],g->-ell[2]-p[5,6],h->-ell[2,1]},{a->ell[1]+p[6],b->ell[1]+p[5,6],c->ell[1]-p[1,2],d->ell[1]-p[1],e->ell[2]-p[1],f->ell[2],g->ell[2]+p[6],h->ell[2,1]},{a->-ell[1]-p[6],b->-ell[1],c->-ell[1]+p[1,2],d->-ell[1]+p[1,2,3],e->-ell[2]+p[1,2,3],f->-ell[2]-p[5,6],g->-ell[2]-p[6],h->-ell[2,1]},{a->ell[1],b->ell[1]+p[6],c->ell[1]-p[1,2,3],d->ell[1]-p[1,2],e->ell[2]-p[1,2],f->ell[2]-p[1],g->ell[2],h->ell[2,1]},{a->-ell[1],b->-ell[1]+p[1],c->-ell[1]+p[1,2],d->-ell[1]+p[1,2,3],e->-ell[2]+p[1,2,3],f->-ell[2]-p[5,6],g->-ell[2]-p[6],h->-ell[2,1]},{a->ell[1]-p[1],b->ell[1],c->ell[1]+p[6],d->ell[1]+p[5,6],e->ell[2]+p[5,6],f->ell[2]-p[1,2,3],g->ell[2]-p[1,2],h->ell[2,1]},{a->ell[1]-p[1,2],b->ell[1]-p[1],c->ell[1],d->ell[1]+p[6],e->ell[2]+p[6],f->ell[2]+p[5,6],g->ell[2]-p[1,2,3],h->ell[2,1]},{a->-ell[1]+p[1],b->-ell[1]+p[1,2],c->-ell[1]+p[1,2,3],d->-ell[1]-p[5,6],e->-ell[2]-p[5,6],f->-ell[2]-p[6],g->-ell[2],h->-ell[2,1]},{a->ell[1]-p[1,2,3],b->ell[1]-p[1,2],c->ell[1]-p[1],d->ell[1],e->ell[2],f->ell[2]+p[6],g->ell[2]+p[5,6],h->ell[2,1]},{a->-ell[1]+p[1,2],b->-ell[1]+p[1,2,3],c->-ell[1]-p[5,6],d->-ell[1]-p[6],e->-ell[2]-p[6],f->-ell[2],g->-ell[2]+p[1],h->-ell[2,1]},{a->ell[1]+p[5,6],b->ell[1]-p[1,2,3],c->ell[1]-p[1,2],d->ell[1]-p[1],e->ell[2]-p[1],f->ell[2],g->ell[2]+p[6],h->ell[2,1]},{a->-ell[1]+p[1,2,3],b->-ell[1]-p[5,6],c->-ell[1]-p[6],d->-ell[1],e->-ell[2],f->-ell[2]+p[1],g->-ell[2]+p[1,2],h->-ell[2,1]},{a->ell[1]+p[6],b->ell[1]+p[5,6],c->ell[1]-p[1,2,3],d->ell[1]-p[1,2],e->ell[2]-p[1,2],f->ell[2]-p[1],g->ell[2],h->ell[2,1]},{a->-ell[1]-p[5,6],b->-ell[1]-p[6],c->-ell[1],d->-ell[1]+p[1],e->-ell[2]+p[1],f->-ell[2]+p[1,2],g->-ell[2]+p[1,2,3],h->-ell[2,1]},{a->-ell[1]-p[6],b->-ell[1],c->-ell[1]+p[1],d->-ell[1]+p[1,2],e->-ell[2]+p[1,2],f->-ell[2]+p[1,2,3],g->-ell[2]-p[5,6],h->-ell[2,1]},{a->ell[1],b->ell[1]+p[6],c->ell[1]+p[5,6],d->ell[1]-p[1,2,3],e->ell[2]-p[1,2,3],f->ell[2]-p[1,2],g->ell[2]-p[1],h->ell[2,1]},{a->-ell[1],b->-ell[1]+p[1],c->-ell[1]+p[1,2],d->-ell[1]+p[1,2,3],e->-ell[2]+p[1,2,3],f->-ell[2]-p[5,6],g->-ell[2],h->-ell[2,1]},{a->ell[1]-p[1],b->ell[1],c->ell[1]+p[6],d->ell[1]+p[5,6],e->ell[2]+p[5,6],f->ell[2]-p[1,2,3],g->ell[2]-p[1],h->ell[2,1]},{a->ell[1]-p[1,2],b->ell[1]-p[1],c->ell[1],d->ell[1]+p[6],e->ell[2]+p[6],f->ell[2]+p[5,6],g->ell[2]-p[1,2],h->ell[2,1]},{a->-ell[1]+p[1],b->-ell[1]+p[1,2],c->-ell[1]+p[1,2,3],d->-ell[1]-p[5,6],e->-ell[2]-p[5,6],f->-ell[2]-p[6],g->-ell[2]+p[1],h->-ell[2,1]},{a->ell[1]-p[1,2,3],b->ell[1]-p[1,2],c->ell[1]-p[1],d->ell[1],e->ell[2],f->ell[2]+p[6],g->ell[2]-p[1,2,3],h->ell[2,1]},{a->-ell[1]+p[1,2],b->-ell[1]+p[1,2,3],c->-ell[1]-p[5,6],d->-ell[1]-p[6],e->-ell[2]-p[6],f->-ell[2],g->-ell[2]+p[1,2],h->-ell[2,1]},{a->ell[1]+p[5,6],b->ell[1]-p[1,2,3],c->ell[1]-p[1,2],d->ell[1]-p[1],e->ell[2]-p[1],f->ell[2],g->ell[2]+p[5,6],h->ell[2,1]},{a->-ell[1]+p[1,2,3],b->-ell[1]-p[5,6],c->-ell[1]-p[6],d->-ell[1],e->-ell[2],f->-ell[2]+p[1],g->-ell[2]+p[1,2,3],h->-ell[2,1]},{a->ell[1]+p[6],b->ell[1]+p[5,6],c->ell[1]-p[1,2,3],d->ell[1]-p[1,2],e->ell[2]-p[1,2],f->ell[2]-p[1],g->ell[2]+p[6],h->ell[2,1]},{a->-ell[1]-p[5,6],b->-ell[1]-p[6],c->-ell[1],d->-ell[1]+p[1],e->-ell[2]+p[1],f->-ell[2]+p[1,2],g->-ell[2]-p[5,6],h->-ell[2,1]},{a->-ell[1]-p[6],b->-ell[1],c->-ell[1]+p[1],d->-ell[1]+p[1,2],e->-ell[2]+p[1,2],f->-ell[2]+p[1,2,3],g->-ell[2]-p[6],h->-ell[2,1]},{a->ell[1],b->ell[1]+p[6],c->ell[1]+p[5,6],d->ell[1]-p[1,2,3],e->ell[2]-p[1,2,3],f->ell[2]-p[1,2],g->ell[2],h->ell[2,1]},{a->-ell[1],b->-ell[1]+p[1],c->-ell[1]+p[1,2],d->-ell[2]+p[1,2,3],e->-ell[2]-p[5,6],f->-ell[2]-p[6],g->-ell[2]},{a->ell[1]-p[1,2],b->ell[1]-p[1],c->ell[1],d->ell[2]+p[6],e->ell[2]+p[5,6],f->ell[2]-p[1,2,3],g->ell[2]-p[1,2]},{a->-ell[1]-p[6],b->-ell[1],c->-ell[1]+p[1],d->-ell[2]+p[1,2],e->-ell[2]+p[1,2,3],f->-ell[2]-p[5,6],g->-ell[2]-p[6]},{a->ell[1]-p[1],b->ell[1],c->ell[1]+p[6],d->ell[2]+p[5,6],e->ell[2]-p[1,2,3],f->ell[2]-p[1,2],g->ell[2]-p[1]},{a->ell[1]-p[1,2,3],b->ell[1]-p[1,2],c->ell[1]-p[1],d->ell[2],e->ell[2]+p[6],f->ell[2]+p[5,6],g->ell[2]-p[1,2,3]},{a->-ell[1]+p[1],b->-ell[1]+p[1,2],c->-ell[1]+p[1,2,3],d->-ell[2]-p[5,6],e->-ell[2]-p[6],f->-ell[2],g->-ell[2]+p[1]},{a->ell[1]+p[5,6],b->ell[1]-p[1,2,3],c->ell[1]-p[1,2],d->ell[2]-p[1],e->ell[2],f->ell[2]+p[6],g->ell[2]+p[5,6]},{a->-ell[1]+p[1,2],b->-ell[1]+p[1,2,3],c->-ell[1]-p[5,6],d->-ell[2]-p[6],e->-ell[2],f->-ell[2]+p[1],g->-ell[2]+p[1,2]},{a->ell[1]+p[6],b->ell[1]+p[5,6],c->ell[1]-p[1,2,3],d->ell[2]-p[1,2],e->ell[2]-p[1],f->ell[2],g->ell[2]+p[6]},{a->-ell[1]+p[1,2,3],b->-ell[1]-p[5,6],c->-ell[1]-p[6],d->-ell[2],e->-ell[2]+p[1],f->-ell[2]+p[1,2],g->-ell[2]+p[1,2,3]},{a->-ell[1]-p[5,6],b->-ell[1]-p[6],c->-ell[1],d->-ell[2]+p[1],e->-ell[2]+p[1,2],f->-ell[2]+p[1,2,3],g->-ell[2]-p[5,6]},{a->ell[1],b->ell[1]+p[6],c->ell[1]+p[5,6],d->ell[2]-p[1,2,3],e->ell[2]-p[1,2],f->ell[2]-p[1],g->ell[2]},{a->-ell[1],b->-ell[1]+p[1],c->-ell[1]+p[1,2],d->-ell[2]+p[1,2],e->-ell[2]+p[1,2,3],f->-ell[2]-p[6],g->-ell[2]},{a->ell[1]-p[1],b->ell[1],c->ell[1]+p[6],d->ell[2]+p[6],e->ell[2]+p[5,6],f->ell[2]-p[1,2],g->ell[2]-p[1]},{a->-ell[1]+p[1],b->-ell[1]+p[1,2],c->-ell[1]+p[1,2,3],d->-ell[2]+p[1,2,3],e->-ell[2]-p[5,6],f->-ell[2],g->-ell[2]+p[1]},{a->-ell[1]+p[1,2],b->-ell[1]+p[1,2,3],c->-ell[1]-p[5,6],d->-ell[2]-p[5,6],e->-ell[2]-p[6],f->-ell[2]+p[1],g->-ell[2]+p[1,2]},{a->-ell[1]+p[1,2,3],b->-ell[1]-p[5,6],c->-ell[1]-p[6],d->-ell[2]-p[6],e->-ell[2],f->-ell[2]+p[1,2],g->-ell[2]+p[1,2,3]},{a->-ell[1]-p[5,6],b->-ell[1]-p[6],c->-ell[1],d->-ell[2],e->-ell[2]+p[1],f->-ell[2]+p[1,2,3],g->-ell[2]-p[5,6]},{a->-ell[1],b->-ell[1]+p[1],c->-ell[1]+p[1,2,3],d->-ell[1]-p[5,6],e->-ell[2]-p[5,6],f->-ell[2]-p[6],g->-ell[2,1]},{a->ell[1]-p[1],b->ell[1],c->ell[1]+p[5,6],d->ell[1]-p[1,2,3],e->ell[2]-p[1,2,3],f->ell[2]-p[1,2],g->ell[2,1]},{a->ell[1]-p[1,2],b->ell[1]-p[1],c->ell[1]+p[6],d->ell[1]+p[5,6],e->ell[2]+p[5,6],f->ell[2]-p[1,2,3],g->ell[2,1]},{a->-ell[1]+p[1],b->-ell[1]+p[1,2],c->-ell[1]-p[5,6],d->-ell[1]-p[6],e->-ell[2]-p[6],f->-ell[2],g->-ell[2,1]},{a->ell[1]-p[1,2,3],b->ell[1]-p[1,2],c->ell[1],d->ell[1]+p[6],e->ell[2]+p[6],f->ell[2]+p[5,6],g->ell[2,1]},{a->-ell[1]+p[1,2],b->-ell[1]+p[1,2,3],c->-ell[1]-p[6],d->-ell[1],e->-ell[2],f->-ell[2]+p[1],g->-ell[2,1]},{a->ell[1]+p[5,6],b->ell[1]-p[1,2,3],c->ell[1]-p[1],d->ell[1],e->ell[2],f->ell[2]+p[6],g->ell[2,1]},{a->-ell[1]+p[1,2,3],b->-ell[1]-p[5,6],c->-ell[1],d->-ell[1]+p[1],e->-ell[2]+p[1],f->-ell[2]+p[1,2],g->-ell[2,1]},{a->-ell[1]-p[5,6],b->-ell[1]-p[6],c->-ell[1]+p[1],d->-ell[1]+p[1,2],e->-ell[2]+p[1,2],f->-ell[2]+p[1,2,3],g->-ell[2,1]},{a->ell[1]+p[6],b->ell[1]+p[5,6],c->ell[1]-p[1,2],d->ell[1]-p[1],e->ell[2]-p[1],f->ell[2],g->ell[2,1]},{a->-ell[1]-p[6],b->-ell[1],c->-ell[1]+p[1,2],d->-ell[1]+p[1,2,3],e->-ell[2]+p[1,2,3],f->-ell[2]-p[5,6],g->-ell[2,1]},{a->ell[1],b->ell[1]+p[6],c->ell[1]-p[1,2,3],d->ell[1]-p[1,2],e->ell[2]-p[1,2],f->ell[2]-p[1],g->ell[2,1]},{a->-ell[1],b->-ell[1]+p[1],c->-ell[1]+p[1,2],d->-ell[1]+p[1,2,3],e->-ell[2]+p[1,2,3],f->-ell[2]-p[5,6],g->-ell[2,1]},{a->ell[1]-p[1],b->ell[1],c->ell[1]+p[6],d->ell[1]+p[5,6],e->ell[2]+p[5,6],f->ell[2]-p[1,2,3],g->ell[2,1]},{a->ell[1]-p[1,2],b->ell[1]-p[1],c->ell[1],d->ell[1]+p[6],e->ell[2]+p[6],f->ell[2]+p[5,6],g->ell[2,1]},{a->-ell[1]+p[1],b->-ell[1]+p[1,2],c->-ell[1]+p[1,2,3],d->-ell[1]-p[5,6],e->-ell[2]-p[5,6],f->-ell[2]-p[6],g->-ell[2,1]},{a->ell[1]-p[1,2,3],b->ell[1]-p[1,2],c->ell[1]-p[1],d->ell[1],e->ell[2],f->ell[2]+p[6],g->ell[2,1]},{a->-ell[1]+p[1,2],b->-ell[1]+p[1,2,3],c->-ell[1]-p[5,6],d->-ell[1]-p[6],e->-ell[2]-p[6],f->-ell[2],g->-ell[2,1]},{a->ell[1]+p[5,6],b->ell[1]-p[1,2,3],c->ell[1]-p[1,2],d->ell[1]-p[1],e->ell[2]-p[1],f->ell[2],g->ell[2,1]},{a->-ell[1]+p[1,2,3],b->-ell[1]-p[5,6],c->-ell[1]-p[6],d->-ell[1],e->-ell[2],f->-ell[2]+p[1],g->-ell[2,1]},{a->ell[1]+p[6],b->ell[1]+p[5,6],c->ell[1]-p[1,2,3],d->ell[1]-p[1,2],e->ell[2]-p[1,2],f->ell[2]-p[1],g->ell[2,1]},{a->-ell[1]-p[5,6],b->-ell[1]-p[6],c->-ell[1],d->-ell[1]+p[1],e->-ell[2]+p[1],f->-ell[2]+p[1,2],g->-ell[2,1]},{a->-ell[1]-p[6],b->-ell[1],c->-ell[1]+p[1],d->-ell[1]+p[1,2],e->-ell[2]+p[1,2],f->-ell[2]+p[1,2,3],g->-ell[2,1]},{a->ell[1],b->ell[1]+p[6],c->ell[1]+p[5,6],d->ell[1]-p[1,2,3],e->ell[2]-p[1,2,3],f->ell[2]-p[1,2],g->ell[2,1]},{a->-ell[1],b->-ell[1]+p[1],c->-ell[1]+p[1,2],d->-ell[2]+p[1,2],e->-ell[2]+p[1,2,3],f->-ell[2]-p[5,6],g->-ell[2,1]},{a->ell[1]-p[1],b->ell[1],c->ell[1]+p[6],d->ell[2]+p[6],e->ell[2]+p[5,6],f->ell[2]-p[1,2,3],g->ell[2,1]},{a->ell[1]-p[1,2],b->ell[1]-p[1],c->ell[1],d->ell[2],e->ell[2]+p[6],f->ell[2]+p[5,6],g->ell[2,1]},{a->-ell[1]+p[1],b->-ell[1]+p[1,2],c->-ell[1]+p[1,2,3],d->-ell[2]+p[1,2,3],e->-ell[2]-p[5,6],f->-ell[2]-p[6],g->-ell[2,1]},{a->ell[1]-p[1,2,3],b->ell[1]-p[1,2],c->ell[1]-p[1],d->ell[2]-p[1],e->ell[2],f->ell[2]+p[6],g->ell[2,1]},{a->-ell[1]+p[1,2],b->-ell[1]+p[1,2,3],c->-ell[1]-p[5,6],d->-ell[2]-p[5,6],e->-ell[2]-p[6],f->-ell[2],g->-ell[2,1]},{a->ell[1]+p[5,6],b->ell[1]-p[1,2,3],c->ell[1]-p[1,2],d->ell[2]-p[1,2],e->ell[2]-p[1],f->ell[2],g->ell[2,1]},{a->-ell[1]+p[1,2,3],b->-ell[1]-p[5,6],c->-ell[1]-p[6],d->-ell[2]-p[6],e->-ell[2],f->-ell[2]+p[1],g->-ell[2,1]},{a->ell[1]+p[6],b->ell[1]+p[5,6],c->ell[1]-p[1,2,3],d->ell[2]-p[1,2,3],e->ell[2]-p[1,2],f->ell[2]-p[1],g->ell[2,1]},{a->-ell[1]-p[5,6],b->-ell[1]-p[6],c->-ell[1],d->-ell[2],e->-ell[2]+p[1],f->-ell[2]+p[1,2],g->-ell[2,1]},{a->-ell[1]-p[6],b->-ell[1],c->-ell[1]+p[1],d->-ell[2]+p[1],e->-ell[2]+p[1,2],f->-ell[2]+p[1,2,3],g->-ell[2,1]},{a->ell[1],b->ell[1]+p[6],c->ell[1]+p[5,6],d->ell[2]+p[5,6],e->ell[2]-p[1,2,3],f->ell[2]-p[1,2],g->ell[2,1]},{a->-ell[1],b->-ell[1]+p[1],c->-ell[1]+p[1,2],d->-ell[2]+p[1,2],e->-ell[2]-p[5,6],f->-ell[2]-p[6],g->-ell[2,1]},{a->ell[1]-p[1],b->ell[1],c->ell[1]+p[6],d->ell[2]+p[6],e->ell[2]-p[1,2,3],f->ell[2]-p[1,2],g->ell[2,1]},{a->ell[1]-p[1,2],b->ell[1]-p[1],c->ell[1],d->ell[2],e->ell[2]+p[5,6],f->ell[2]-p[1,2,3],g->ell[2,1]},{a->-ell[1]+p[1],b->-ell[1]+p[1,2],c->-ell[1]+p[1,2,3],d->-ell[2]+p[1,2,3],e->-ell[2]-p[6],f->-ell[2],g->-ell[2,1]},{a->ell[1]-p[1,2,3],b->ell[1]-p[1,2],c->ell[1]-p[1],d->ell[2]-p[1],e->ell[2]+p[6],f->ell[2]+p[5,6],g->ell[2,1]},{a->-ell[1]+p[1,2],b->-ell[1]+p[1,2,3],c->-ell[1]-p[5,6],d->-ell[2]-p[5,6],e->-ell[2],f->-ell[2]+p[1],g->-ell[2,1]},{a->ell[1]+p[5,6],b->ell[1]-p[1,2,3],c->ell[1]-p[1,2],d->ell[2]-p[1,2],e->ell[2],f->ell[2]+p[6],g->ell[2,1]},{a->-ell[1]+p[1,2,3],b->-ell[1]-p[5,6],c->-ell[1]-p[6],d->-ell[2]-p[6],e->-ell[2]+p[1],f->-ell[2]+p[1,2],g->-ell[2,1]},{a->ell[1]+p[6],b->ell[1]+p[5,6],c->ell[1]-p[1,2,3],d->ell[2]-p[1,2,3],e->ell[2]-p[1],f->ell[2],g->ell[2,1]},{a->-ell[1]-p[5,6],b->-ell[1]-p[6],c->-ell[1],d->-ell[2],e->-ell[2]+p[1,2],f->-ell[2]+p[1,2,3],g->-ell[2,1]},{a->-ell[1]-p[6],b->-ell[1],c->-ell[1]+p[1],d->-ell[2]+p[1],e->-ell[2]+p[1,2,3],f->-ell[2]-p[5,6],g->-ell[2,1]},{a->ell[1],b->ell[1]+p[6],c->ell[1]+p[5,6],d->ell[2]+p[5,6],e->ell[2]-p[1,2],f->ell[2]-p[1],g->ell[2,1]},{a->-ell[1],b->-ell[1]+p[1],c->-ell[1]+p[1,2],d->-ell[2]+p[1,2],e->-ell[2]+p[1,2,3],f->-ell[2],g->-ell[2,1]},{a->ell[1]-p[1],b->ell[1],c->ell[1]+p[6],d->ell[2]+p[6],e->ell[2]+p[5,6],f->ell[2]-p[1],g->ell[2,1]},{a->ell[1]-p[1,2],b->ell[1]-p[1],c->ell[1],d->ell[2],e->ell[2]+p[6],f->ell[2]-p[1,2],g->ell[2,1]},{a->-ell[1]+p[1],b->-ell[1]+p[1,2],c->-ell[1]+p[1,2,3],d->-ell[2]+p[1,2,3],e->-ell[2]-p[5,6],f->-ell[2]+p[1],g->-ell[2,1]},{a->ell[1]-p[1,2,3],b->ell[1]-p[1,2],c->ell[1]-p[1],d->ell[2]-p[1],e->ell[2],f->ell[2]-p[1,2,3],g->ell[2,1]},{a->-ell[1]+p[1,2],b->-ell[1]+p[1,2,3],c->-ell[1]-p[5,6],d->-ell[2]-p[5,6],e->-ell[2]-p[6],f->-ell[2]+p[1,2],g->-ell[2,1]},{a->ell[1]+p[5,6],b->ell[1]-p[1,2,3],c->ell[1]-p[1,2],d->ell[2]-p[1,2],e->ell[2]-p[1],f->ell[2]+p[5,6],g->ell[2,1]},{a->-ell[1]+p[1,2,3],b->-ell[1]-p[5,6],c->-ell[1]-p[6],d->-ell[2]-p[6],e->-ell[2],f->-ell[2]+p[1,2,3],g->-ell[2,1]},{a->ell[1]+p[6],b->ell[1]+p[5,6],c->ell[1]-p[1,2,3],d->ell[2]-p[1,2,3],e->ell[2]-p[1,2],f->ell[2]+p[6],g->ell[2,1]},{a->-ell[1]-p[5,6],b->-ell[1]-p[6],c->-ell[1],d->-ell[2],e->-ell[2]+p[1],f->-ell[2]-p[5,6],g->-ell[2,1]},{a->-ell[1]-p[6],b->-ell[1],c->-ell[1]+p[1],d->-ell[2]+p[1],e->-ell[2]+p[1,2],f->-ell[2]-p[6],g->-ell[2,1]},{a->ell[1],b->ell[1]+p[6],c->ell[1]+p[5,6],d->ell[2]+p[5,6],e->ell[2]-p[1,2,3],f->ell[2],g->ell[2,1]},{a->-ell[1],b->-ell[1]+p[1],c->-ell[1]+p[1,2,3],d->-ell[1]-p[5,6],e->-ell[2]-p[5,6],f->-ell[2],g->-ell[2,1]},{a->ell[1]-p[1],b->ell[1],c->ell[1]+p[5,6],d->ell[1]-p[1,2,3],e->ell[2]-p[1,2,3],f->ell[2]-p[1],g->ell[2,1]},{a->ell[1]-p[1,2],b->ell[1]-p[1],c->ell[1]+p[6],d->ell[1]+p[5,6],e->ell[2]+p[5,6],f->ell[2]-p[1,2],g->ell[2,1]},{a->-ell[1]+p[1],b->-ell[1]+p[1,2],c->-ell[1]-p[5,6],d->-ell[1]-p[6],e->-ell[2]-p[6],f->-ell[2]+p[1],g->-ell[2,1]},{a->ell[1]-p[1,2,3],b->ell[1]-p[1,2],c->ell[1],d->ell[1]+p[6],e->ell[2]+p[6],f->ell[2]-p[1,2,3],g->ell[2,1]},{a->-ell[1]+p[1,2],b->-ell[1]+p[1,2,3],c->-ell[1]-p[6],d->-ell[1],e->-ell[2],f->-ell[2]+p[1,2],g->-ell[2,1]},{a->-ell[1],b->-ell[1]+p[1],c->-ell[1]+p[1,2],d->-ell[1]+p[1,2,3],e->-ell[2]+p[1,2,3],f->-ell[2],g->-ell[2,1]},{a->ell[1]-p[1],b->ell[1],c->ell[1]+p[6],d->ell[1]+p[5,6],e->ell[2]+p[5,6],f->ell[2]-p[1],g->ell[2,1]},{a->ell[1]-p[1,2],b->ell[1]-p[1],c->ell[1],d->ell[1]+p[6],e->ell[2]+p[6],f->ell[2]-p[1,2],g->ell[2,1]},{a->-ell[1]+p[1],b->-ell[1]+p[1,2],c->-ell[1]+p[1,2,3],d->-ell[1]-p[5,6],e->-ell[2]-p[5,6],f->-ell[2]+p[1],g->-ell[2,1]},{a->-ell[1]+p[1,2],b->-ell[1]+p[1,2,3],c->-ell[1]-p[5,6],d->-ell[1]-p[6],e->-ell[2]-p[6],f->-ell[2]+p[1,2],g->-ell[2,1]},{a->-ell[1]+p[1,2,3],b->-ell[1]-p[5,6],c->-ell[1]-p[6],d->-ell[1],e->-ell[2],f->-ell[2]+p[1,2,3],g->-ell[2,1]},{a->-ell[1],b->-ell[1]+p[1],c->-ell[1]+p[1,2],d->-ell[2]+p[1,2],e->-ell[2]+p[1,2,3],f->-ell[2],g->-ell[2,1]},{a->ell[1]-p[1],b->ell[1],c->ell[1]+p[6],d->ell[2]+p[6],e->ell[2]+p[5,6],f->ell[2]-p[1],g->ell[2,1]},{a->ell[1]-p[1,2],b->ell[1]-p[1],c->ell[1],d->ell[2],e->ell[2]+p[6],f->ell[2]-p[1,2],g->ell[2,1]},{a->-ell[1]+p[1],b->-ell[1]+p[1,2],c->-ell[1]+p[1,2,3],d->-ell[2]+p[1,2,3],e->-ell[2]-p[5,6],f->-ell[2]+p[1],g->-ell[2,1]},{a->ell[1]-p[1,2,3],b->ell[1]-p[1,2],c->ell[1]-p[1],d->ell[2]-p[1],e->ell[2],f->ell[2]-p[1,2,3],g->ell[2,1]},{a->-ell[1]+p[1,2],b->-ell[1]+p[1,2,3],c->-ell[1]-p[5,6],d->-ell[2]-p[5,6],e->-ell[2]-p[6],f->-ell[2]+p[1,2],g->-ell[2,1]},{a->ell[1]+p[5,6],b->ell[1]-p[1,2,3],c->ell[1]-p[1,2],d->ell[2]-p[1,2],e->ell[2]-p[1],f->ell[2]+p[5,6],g->ell[2,1]},{a->-ell[1]+p[1,2,3],b->-ell[1]-p[5,6],c->-ell[1]-p[6],d->-ell[2]-p[6],e->-ell[2],f->-ell[2]+p[1,2,3],g->-ell[2,1]},{a->ell[1]+p[6],b->ell[1]+p[5,6],c->ell[1]-p[1,2,3],d->ell[2]-p[1,2,3],e->ell[2]-p[1,2],f->ell[2]+p[6],g->ell[2,1]},{a->-ell[1]-p[5,6],b->-ell[1]-p[6],c->-ell[1],d->-ell[2],e->-ell[2]+p[1],f->-ell[2]-p[5,6],g->-ell[2,1]},{a->-ell[1]-p[6],b->-ell[1],c->-ell[1]+p[1],d->-ell[2]+p[1],e->-ell[2]+p[1,2],f->-ell[2]-p[6],g->-ell[2,1]},{a->ell[1],b->ell[1]+p[6],c->ell[1]+p[5,6],d->ell[2]+p[5,6],e->ell[2]-p[1,2,3],f->ell[2],g->ell[2,1]},{a->-ell[1],b->-ell[1]+p[1],c->-ell[1]+p[1,2,3],d->-ell[2]+p[1,2,3],e->-ell[2]-p[5,6],f->-ell[2],g->-ell[2,1]},{a->ell[1]-p[1],b->ell[1],c->ell[1]+p[5,6],d->ell[2]+p[5,6],e->ell[2]-p[1,2,3],f->ell[2]-p[1],g->ell[2,1]},{a->ell[1]-p[1,2],b->ell[1]-p[1],c->ell[1]+p[6],d->ell[2]+p[6],e->ell[2]+p[5,6],f->ell[2]-p[1,2],g->ell[2,1]},{a->-ell[1]+p[1],b->-ell[1]+p[1,2],c->-ell[1]-p[5,6],d->-ell[2]-p[5,6],e->-ell[2]-p[6],f->-ell[2]+p[1],g->-ell[2,1]},{a->ell[1]-p[1,2,3],b->ell[1]-p[1,2],c->ell[1],d->ell[2],e->ell[2]+p[6],f->ell[2]-p[1,2,3],g->ell[2,1]},{a->-ell[1]+p[1,2],b->-ell[1]+p[1,2,3],c->-ell[1]-p[6],d->-ell[2]-p[6],e->-ell[2],f->-ell[2]+p[1,2],g->-ell[2,1]},{a->-ell[1],b->-ell[1]+p[1],c->-ell[1]+p[1,2],d->-ell[2]-p[5,6],e->-ell[2]-p[6],f->-ell[2]},{a->-ell[1],b->-ell[1]+p[1],c->-ell[1]+p[1,2],d->-ell[2]+p[1,2,3],e->-ell[2]-p[5,6],f->-ell[2]-p[6]},{a->ell[1]-p[1,2],b->ell[1]-p[1],c->ell[1],d->ell[2]+p[5,6],e->ell[2]-p[1,2,3],f->ell[2]-p[1,2]},{a->ell[1]+p[6],b->ell[1]+p[5,6],c->ell[1]-p[1,2,3],d->ell[2]-p[1],e->ell[2],f->ell[2]+p[6]},{a->-ell[1]-p[6],b->-ell[1],c->-ell[1]+p[1],d->-ell[2]+p[1,2],e->-ell[2]+p[1,2,3],f->-ell[2]-p[5,6]},{a->ell[1]-p[1],b->ell[1],c->ell[1]+p[6],d->ell[2]-p[1,2,3],e->ell[2]-p[1,2],f->ell[2]-p[1]},{a->-ell[1]+p[1],b->-ell[1]+p[1,2],c->-ell[1]+p[1,2,3],d->-ell[2]-p[5,6],e->-ell[2]-p[6],f->-ell[2]},{a->ell[1]-p[1,2,3],b->ell[1]-p[1,2],c->ell[1]-p[1],d->ell[2]+p[6],e->ell[2]+p[5,6],f->ell[2]-p[1,2,3]},{a->ell[1]+p[5,6],b->ell[1]-p[1,2,3],c->ell[1]-p[1,2],d->ell[2],e->ell[2]+p[6],f->ell[2]+p[5,6]},{a->-ell[1],b->-ell[1]+p[1],c->-ell[1]+p[1,2],d->-ell[2]+p[1,2],e->-ell[2]+p[1,2,3],f->-ell[2,1]},{a->ell[1]-p[1],b->ell[1],c->ell[1]+p[6],d->ell[2]+p[6],e->ell[2]+p[5,6],f->ell[2,1]},{a->ell[1]-p[1,2],b->ell[1]-p[1],c->ell[1],d->ell[2],e->ell[2]+p[6],f->ell[2,1]},{a->-ell[1]+p[1],b->-ell[1]+p[1,2],c->-ell[1]+p[1,2,3],d->-ell[2]+p[1,2,3],e->-ell[2]-p[5,6],f->-ell[2,1]},{a->ell[1]-p[1,2,3],b->ell[1]-p[1,2],c->ell[1]-p[1],d->ell[2]-p[1],e->ell[2],f->ell[2,1]},{a->-ell[1]+p[1,2],b->-ell[1]+p[1,2,3],c->-ell[1]-p[5,6],d->-ell[2]-p[5,6],e->-ell[2]-p[6],f->-ell[2,1]},{a->ell[1]+p[5,6],b->ell[1]-p[1,2,3],c->ell[1]-p[1,2],d->ell[2]-p[1,2],e->ell[2]-p[1],f->ell[2,1]},{a->-ell[1]+p[1,2,3],b->-ell[1]-p[5,6],c->-ell[1]-p[6],d->-ell[2]-p[6],e->-ell[2],f->-ell[2,1]},{a->ell[1]+p[6],b->ell[1]+p[5,6],c->ell[1]-p[1,2,3],d->ell[2]-p[1,2,3],e->ell[2]-p[1,2],f->ell[2,1]},{a->-ell[1]-p[5,6],b->-ell[1]-p[6],c->-ell[1],d->-ell[2],e->-ell[2]+p[1],f->-ell[2,1]},{a->-ell[1]-p[6],b->-ell[1],c->-ell[1]+p[1],d->-ell[2]+p[1],e->-ell[2]+p[1,2],f->-ell[2,1]},{a->ell[1],b->ell[1]+p[6],c->ell[1]+p[5,6],d->ell[2]+p[5,6],e->ell[2]-p[1,2,3],f->ell[2,1]},{a->-ell[1],b->-ell[1]+p[1],c->-ell[1]+p[1,2],d->-ell[2]+p[1,2],e->-ell[2],f->-ell[2,1]},{a->ell[1]-p[1],b->ell[1],c->ell[1]+p[6],d->ell[2]+p[6],e->ell[2]-p[1],f->ell[2,1]},{a->-ell[1]+p[1],b->-ell[1]+p[1,2],c->-ell[1]+p[1,2,3],d->-ell[2]+p[1,2,3],e->-ell[2]+p[1],f->-ell[2,1]},{a->-ell[1]+p[1,2],b->-ell[1]+p[1,2,3],c->-ell[1]-p[5,6],d->-ell[2]-p[5,6],e->-ell[2]+p[1,2],f->-ell[2,1]},{a->-ell[1]+p[1,2,3],b->-ell[1]-p[5,6],c->-ell[1]-p[6],d->-ell[2]-p[6],e->-ell[2]+p[1,2,3],f->-ell[2,1]},{a->-ell[1]-p[5,6],b->-ell[1]-p[6],c->-ell[1],d->-ell[2],e->-ell[2]-p[5,6],f->-ell[2,1]}};

planarNMHVamplitudeIntegrandTerms={{int[1,2,{1,2,3,4,5,6}],f[1][1,2,3,4,5,6]},{int[1,2,{1,6,5,4,3,2}],f[1][5,6,1,2,3,4]},{int[1,2,{2,1,6,5,4,3}],f[1][6,1,2,3,4,5]},{int[1,2,{2,3,4,5,6,1}],f[1][2,3,4,5,6,1]},{int[1,2,{3,4,5,6,1,2}],f[1][3,4,5,6,1,2]},{int[1,2,{4,5,6,1,2,3}],f[1][4,5,6,1,2,3]},{int[2,1,{1,2,3,4,5,6}],f[1][1,2,3,4,5,6]},{int[2,1,{1,6,5,4,3,2}],f[1][5,6,1,2,3,4]},{int[2,1,{2,1,6,5,4,3}],f[1][6,1,2,3,4,5]},{int[2,1,{2,3,4,5,6,1}],f[1][2,3,4,5,6,1]},{int[2,1,{3,2,1,6,5,4}],f[1][1,2,3,4,5,6]},{int[2,1,{3,4,5,6,1,2}],f[1][3,4,5,6,1,2]},{int[2,1,{4,3,2,1,6,5}],f[1][2,3,4,5,6,1]},{int[2,1,{4,5,6,1,2,3}],f[1][4,5,6,1,2,3]},{int[2,1,{5,4,3,2,1,6}],f[1][3,4,5,6,1,2]},{int[2,1,{5,6,1,2,3,4}],f[1][5,6,1,2,3,4]},{int[2,1,{6,1,2,3,4,5}],f[1][6,1,2,3,4,5]},{int[2,1,{6,5,4,3,2,1}],f[1][4,5,6,1,2,3]},{int[2,4,{1,2,3,4,5,6}],f[1][4,5,6,1,2,3]},{int[2,4,{1,6,5,4,3,2}],f[1][2,3,4,5,6,1]},{int[2,4,{2,1,6,5,4,3}],f[1][3,4,5,6,1,2]},{int[2,4,{2,3,4,5,6,1}],f[1][5,6,1,2,3,4]},{int[2,4,{3,2,1,6,5,4}],f[1][4,5,6,1,2,3]},{int[2,4,{3,4,5,6,1,2}],f[1][6,1,2,3,4,5]},{int[2,4,{4,3,2,1,6,5}],f[1][5,6,1,2,3,4]},{int[2,4,{4,5,6,1,2,3}],f[1][1,2,3,4,5,6]},{int[2,4,{5,4,3,2,1,6}],f[1][6,1,2,3,4,5]},{int[2,4,{5,6,1,2,3,4}],f[1][2,3,4,5,6,1]},{int[2,4,{6,1,2,3,4,5}],f[1][3,4,5,6,1,2]},{int[2,4,{6,5,4,3,2,1}],f[1][1,2,3,4,5,6]},{int[3,2,{1,2,3,4,5,6}],-f[1][1,2,3,4,5,6]},{int[3,2,{1,6,5,4,3,2}],-f[1][5,6,1,2,3,4]},{int[3,2,{2,1,6,5,4,3}],-f[1][6,1,2,3,4,5]},{int[3,2,{2,3,4,5,6,1}],-f[1][2,3,4,5,6,1]},{int[3,2,{3,2,1,6,5,4}],-f[1][1,2,3,4,5,6]},{int[3,2,{3,4,5,6,1,2}],-f[1][3,4,5,6,1,2]},{int[3,2,{4,3,2,1,6,5}],-f[1][2,3,4,5,6,1]},{int[3,2,{4,5,6,1,2,3}],-f[1][4,5,6,1,2,3]},{int[3,2,{5,4,3,2,1,6}],-f[1][3,4,5,6,1,2]},{int[3,2,{5,6,1,2,3,4}],-f[1][5,6,1,2,3,4]},{int[3,2,{6,1,2,3,4,5}],-f[1][6,1,2,3,4,5]},{int[3,2,{6,5,4,3,2,1}],-f[1][4,5,6,1,2,3]},{int[3,3,{1,2,3,4,5,6}],-f[1][4,5,6,1,2,3]},{int[3,3,{1,6,5,4,3,2}],-f[1][2,3,4,5,6,1]},{int[3,3,{2,1,6,5,4,3}],-f[1][3,4,5,6,1,2]},{int[3,3,{2,3,4,5,6,1}],-f[1][5,6,1,2,3,4]},{int[3,3,{3,2,1,6,5,4}],-f[1][4,5,6,1,2,3]},{int[3,3,{3,4,5,6,1,2}],-f[1][6,1,2,3,4,5]},{int[3,3,{4,3,2,1,6,5}],-f[1][5,6,1,2,3,4]},{int[3,3,{4,5,6,1,2,3}],-f[1][1,2,3,4,5,6]},{int[3,3,{5,4,3,2,1,6}],-f[1][6,1,2,3,4,5]},{int[3,3,{5,6,1,2,3,4}],-f[1][2,3,4,5,6,1]},{int[3,3,{6,1,2,3,4,5}],-f[1][3,4,5,6,1,2]},{int[3,3,{6,5,4,3,2,1}],-f[1][1,2,3,4,5,6]},{int[4,1,{1,2,3,4,5,6}],f[1][5,6,1,2,3,4]},{int[4,1,{1,6,5,4,3,2}],f[1][1,2,3,4,5,6]},{int[4,1,{2,1,6,5,4,3}],f[1][2,3,4,5,6,1]},{int[4,1,{2,3,4,5,6,1}],f[1][6,1,2,3,4,5]},{int[4,1,{3,2,1,6,5,4}],f[1][3,4,5,6,1,2]},{int[4,1,{3,4,5,6,1,2}],f[1][1,2,3,4,5,6]},{int[4,1,{4,3,2,1,6,5}],f[1][4,5,6,1,2,3]},{int[4,1,{4,5,6,1,2,3}],f[1][2,3,4,5,6,1]},{int[4,1,{5,4,3,2,1,6}],f[1][5,6,1,2,3,4]},{int[4,1,{5,6,1,2,3,4}],f[1][3,4,5,6,1,2]},{int[4,1,{6,1,2,3,4,5}],f[1][4,5,6,1,2,3]},{int[4,1,{6,5,4,3,2,1}],f[1][6,1,2,3,4,5]},{int[4,2,{1,2,3,4,5,6}],-f[1][5,6,1,2,3,4]},{int[4,2,{1,6,5,4,3,2}],-f[1][1,2,3,4,5,6]},{int[4,2,{2,1,6,5,4,3}],-f[1][2,3,4,5,6,1]},{int[4,2,{2,3,4,5,6,1}],-f[1][6,1,2,3,4,5]},{int[4,2,{3,2,1,6,5,4}],-f[1][3,4,5,6,1,2]},{int[4,2,{3,4,5,6,1,2}],-f[1][1,2,3,4,5,6]},{int[4,2,{4,3,2,1,6,5}],-f[1][4,5,6,1,2,3]},{int[4,2,{4,5,6,1,2,3}],-f[1][2,3,4,5,6,1]},{int[4,2,{5,4,3,2,1,6}],-f[1][5,6,1,2,3,4]},{int[4,2,{5,6,1,2,3,4}],-f[1][3,4,5,6,1,2]},{int[4,2,{6,1,2,3,4,5}],-f[1][4,5,6,1,2,3]},{int[4,2,{6,5,4,3,2,1}],-f[1][6,1,2,3,4,5]},{int[4,3,{1,2,3,4,5,6}],-f[1][2,3,4,5,6,1]},{int[4,3,{1,6,5,4,3,2}],-f[1][4,5,6,1,2,3]},{int[4,3,{2,1,6,5,4,3}],-f[1][5,6,1,2,3,4]},{int[4,3,{2,3,4,5,6,1}],-f[1][3,4,5,6,1,2]},{int[4,3,{3,2,1,6,5,4}],-f[1][6,1,2,3,4,5]},{int[4,3,{3,4,5,6,1,2}],-f[1][4,5,6,1,2,3]},{int[4,3,{4,3,2,1,6,5}],-f[1][1,2,3,4,5,6]},{int[4,3,{4,5,6,1,2,3}],-f[1][5,6,1,2,3,4]},{int[4,3,{5,4,3,2,1,6}],-f[1][2,3,4,5,6,1]},{int[4,3,{5,6,1,2,3,4}],-f[1][6,1,2,3,4,5]},{int[4,3,{6,1,2,3,4,5}],-f[1][1,2,3,4,5,6]},{int[4,3,{6,5,4,3,2,1}],-f[1][3,4,5,6,1,2]},{int[4,4,{1,2,3,4,5,6}],f[1][2,3,4,5,6,1]},{int[4,4,{1,6,5,4,3,2}],f[1][4,5,6,1,2,3]},{int[4,4,{2,1,6,5,4,3}],f[1][5,6,1,2,3,4]},{int[4,4,{2,3,4,5,6,1}],f[1][3,4,5,6,1,2]},{int[4,4,{3,2,1,6,5,4}],f[1][6,1,2,3,4,5]},{int[4,4,{3,4,5,6,1,2}],f[1][4,5,6,1,2,3]},{int[4,4,{4,3,2,1,6,5}],f[1][1,2,3,4,5,6]},{int[4,4,{4,5,6,1,2,3}],f[1][5,6,1,2,3,4]},{int[4,4,{5,4,3,2,1,6}],f[1][2,3,4,5,6,1]},{int[4,4,{5,6,1,2,3,4}],f[1][6,1,2,3,4,5]},{int[4,4,{6,1,2,3,4,5}],f[1][1,2,3,4,5,6]},{int[4,4,{6,5,4,3,2,1}],f[1][3,4,5,6,1,2]},{int[13,1,{1,2,3,4,5,6}],f[1][1,2,3,4,5,6]},{int[13,1,{2,1,6,5,4,3}],f[1][6,1,2,3,4,5]},{int[13,1,{6,1,2,3,4,5}],f[1][6,1,2,3,4,5]},{int[13,1,{1,6,5,4,3,2}],f[1][5,6,1,2,3,4]},{int[13,1,{3,2,1,6,5,4}],f[1][1,2,3,4,5,6]},{int[13,1,{2,3,4,5,6,1}],f[1][2,3,4,5,6,1]},{int[13,1,{4,3,2,1,6,5}],f[1][2,3,4,5,6,1]},{int[13,1,{3,4,5,6,1,2}],f[1][3,4,5,6,1,2]},{int[13,1,{5,4,3,2,1,6}],f[1][3,4,5,6,1,2]},{int[13,1,{4,5,6,1,2,3}],f[1][4,5,6,1,2,3]},{int[13,1,{5,6,1,2,3,4}],f[1][5,6,1,2,3,4]},{int[13,1,{6,5,4,3,2,1}],f[1][4,5,6,1,2,3]},{int[13,2,{1,2,3,4,5,6}],f[1][4,5,6,1,2,3]},{int[13,2,{2,1,6,5,4,3}],f[1][3,4,5,6,1,2]},{int[13,2,{6,1,2,3,4,5}],f[1][3,4,5,6,1,2]},{int[13,2,{1,6,5,4,3,2}],f[1][2,3,4,5,6,1]},{int[13,2,{3,2,1,6,5,4}],f[1][4,5,6,1,2,3]},{int[13,2,{2,3,4,5,6,1}],f[1][5,6,1,2,3,4]},{int[13,2,{4,3,2,1,6,5}],f[1][5,6,1,2,3,4]},{int[13,2,{3,4,5,6,1,2}],f[1][6,1,2,3,4,5]},{int[13,2,{5,4,3,2,1,6}],f[1][6,1,2,3,4,5]},{int[13,2,{4,5,6,1,2,3}],f[1][1,2,3,4,5,6]},{int[13,2,{5,6,1,2,3,4}],f[1][2,3,4,5,6,1]},{int[13,2,{6,5,4,3,2,1}],f[1][1,2,3,4,5,6]},{int[15,1,{1,2,3,4,5,6}],f[1][4,5,6,1,2,3]},{int[15,1,{2,1,6,5,4,3}],f[1][3,4,5,6,1,2]},{int[15,1,{6,1,2,3,4,5}],f[1][3,4,5,6,1,2]},{int[15,1,{1,6,5,4,3,2}],f[1][2,3,4,5,6,1]},{int[15,1,{3,2,1,6,5,4}],f[1][4,5,6,1,2,3]},{int[15,1,{2,3,4,5,6,1}],f[1][5,6,1,2,3,4]},{int[15,1,{4,3,2,1,6,5}],f[1][5,6,1,2,3,4]},{int[15,1,{3,4,5,6,1,2}],f[1][6,1,2,3,4,5]},{int[15,1,{5,4,3,2,1,6}],f[1][6,1,2,3,4,5]},{int[15,1,{4,5,6,1,2,3}],f[1][1,2,3,4,5,6]},{int[15,1,{5,6,1,2,3,4}],f[1][2,3,4,5,6,1]},{int[15,1,{6,5,4,3,2,1}],f[1][1,2,3,4,5,6]},{int[15,2,{1,2,3,4,5,6}],f[1][1,2,3,4,5,6]},{int[15,2,{2,1,6,5,4,3}],f[1][6,1,2,3,4,5]},{int[15,2,{6,1,2,3,4,5}],f[1][6,1,2,3,4,5]},{int[15,2,{1,6,5,4,3,2}],f[1][5,6,1,2,3,4]},{int[15,2,{3,2,1,6,5,4}],f[1][1,2,3,4,5,6]},{int[15,2,{2,3,4,5,6,1}],f[1][2,3,4,5,6,1]},{int[15,2,{4,3,2,1,6,5}],f[1][2,3,4,5,6,1]},{int[15,2,{3,4,5,6,1,2}],f[1][3,4,5,6,1,2]},{int[15,2,{5,4,3,2,1,6}],f[1][3,4,5,6,1,2]},{int[15,2,{4,5,6,1,2,3}],f[1][4,5,6,1,2,3]},{int[15,2,{5,6,1,2,3,4}],f[1][5,6,1,2,3,4]},{int[15,2,{6,5,4,3,2,1}],f[1][4,5,6,1,2,3]},{int[17,5,{1,2,3,4,5,6}],f[1][2,3,4,5,6,1]},{int[17,5,{1,6,5,4,3,2}],f[1][4,5,6,1,2,3]},{int[17,5,{2,1,6,5,4,3}],f[1][5,6,1,2,3,4]},{int[17,5,{2,3,4,5,6,1}],f[1][3,4,5,6,1,2]},{int[17,5,{3,2,1,6,5,4}],f[1][6,1,2,3,4,5]},{int[17,5,{3,4,5,6,1,2}],f[1][4,5,6,1,2,3]},{int[17,5,{4,3,2,1,6,5}],f[1][1,2,3,4,5,6]},{int[17,5,{4,5,6,1,2,3}],f[1][5,6,1,2,3,4]},{int[17,5,{5,4,3,2,1,6}],f[1][2,3,4,5,6,1]},{int[17,5,{5,6,1,2,3,4}],f[1][6,1,2,3,4,5]},{int[17,5,{6,1,2,3,4,5}],f[1][1,2,3,4,5,6]},{int[17,5,{6,5,4,3,2,1}],f[1][3,4,5,6,1,2]},{int[17,1,{1,2,3,4,5,6}],f[1][5,6,1,2,3,4]},{int[17,1,{1,6,5,4,3,2}],f[1][1,2,3,4,5,6]},{int[17,1,{2,1,6,5,4,3}],f[1][2,3,4,5,6,1]},{int[17,1,{2,3,4,5,6,1}],f[1][6,1,2,3,4,5]},{int[17,1,{3,2,1,6,5,4}],f[1][3,4,5,6,1,2]},{int[17,1,{3,4,5,6,1,2}],f[1][1,2,3,4,5,6]},{int[17,1,{4,3,2,1,6,5}],f[1][4,5,6,1,2,3]},{int[17,1,{4,5,6,1,2,3}],f[1][2,3,4,5,6,1]},{int[17,1,{5,4,3,2,1,6}],f[1][5,6,1,2,3,4]},{int[17,1,{5,6,1,2,3,4}],f[1][3,4,5,6,1,2]},{int[17,1,{6,1,2,3,4,5}],f[1][4,5,6,1,2,3]},{int[17,1,{6,5,4,3,2,1}],f[1][6,1,2,3,4,5]},{int[18,5,{1,2,3,4,5,6}],f[1][6,1,2,3,4,5]},{int[18,5,{1,6,5,4,3,2}],f[1][6,1,2,3,4,5]},{int[18,5,{2,1,6,5,4,3}],f[1][1,2,3,4,5,6]},{int[18,5,{2,3,4,5,6,1}],f[1][1,2,3,4,5,6]},{int[18,5,{3,2,1,6,5,4}],f[1][2,3,4,5,6,1]},{int[18,5,{3,4,5,6,1,2}],f[1][2,3,4,5,6,1]},{int[18,5,{4,3,2,1,6,5}],f[1][3,4,5,6,1,2]},{int[18,5,{4,5,6,1,2,3}],f[1][3,4,5,6,1,2]},{int[18,5,{5,4,3,2,1,6}],f[1][4,5,6,1,2,3]},{int[18,5,{5,6,1,2,3,4}],f[1][4,5,6,1,2,3]},{int[18,5,{6,1,2,3,4,5}],f[1][5,6,1,2,3,4]},{int[18,5,{6,5,4,3,2,1}],f[1][5,6,1,2,3,4]},{int[18,1,{1,2,3,4,5,6}],f[1][3,4,5,6,1,2]},{int[18,1,{1,6,5,4,3,2}],f[1][3,4,5,6,1,2]},{int[18,1,{2,1,6,5,4,3}],f[1][4,5,6,1,2,3]},{int[18,1,{2,3,4,5,6,1}],f[1][4,5,6,1,2,3]},{int[18,1,{3,2,1,6,5,4}],f[1][5,6,1,2,3,4]},{int[18,1,{3,4,5,6,1,2}],f[1][5,6,1,2,3,4]},{int[18,1,{4,3,2,1,6,5}],f[1][6,1,2,3,4,5]},{int[18,1,{4,5,6,1,2,3}],f[1][6,1,2,3,4,5]},{int[18,1,{5,4,3,2,1,6}],f[1][1,2,3,4,5,6]},{int[18,1,{5,6,1,2,3,4}],f[1][1,2,3,4,5,6]},{int[18,1,{6,1,2,3,4,5}],f[1][2,3,4,5,6,1]},{int[18,1,{6,5,4,3,2,1}],f[1][2,3,4,5,6,1]},{int[19,5,{1,2,3,4,5,6}],f[1][4,5,6,1,2,3]},{int[19,5,{1,6,5,4,3,2}],f[1][2,3,4,5,6,1]},{int[19,5,{2,1,6,5,4,3}],f[1][3,4,5,6,1,2]},{int[19,5,{2,3,4,5,6,1}],f[1][5,6,1,2,3,4]},{int[19,5,{3,2,1,6,5,4}],f[1][4,5,6,1,2,3]},{int[19,5,{3,4,5,6,1,2}],f[1][6,1,2,3,4,5]},{int[19,5,{4,3,2,1,6,5}],f[1][5,6,1,2,3,4]},{int[19,5,{4,5,6,1,2,3}],f[1][1,2,3,4,5,6]},{int[19,5,{5,4,3,2,1,6}],f[1][6,1,2,3,4,5]},{int[19,5,{5,6,1,2,3,4}],f[1][2,3,4,5,6,1]},{int[19,5,{6,1,2,3,4,5}],f[1][3,4,5,6,1,2]},{int[19,5,{6,5,4,3,2,1}],f[1][1,2,3,4,5,6]},{int[19,1,{1,2,3,4,5,6}],f[1][1,2,3,4,5,6]},{int[19,1,{1,6,5,4,3,2}],f[1][5,6,1,2,3,4]},{int[19,1,{2,1,6,5,4,3}],f[1][6,1,2,3,4,5]},{int[19,1,{2,3,4,5,6,1}],f[1][2,3,4,5,6,1]},{int[19,1,{3,2,1,6,5,4}],f[1][1,2,3,4,5,6]},{int[19,1,{3,4,5,6,1,2}],f[1][3,4,5,6,1,2]},{int[19,1,{4,3,2,1,6,5}],f[1][2,3,4,5,6,1]},{int[19,1,{4,5,6,1,2,3}],f[1][4,5,6,1,2,3]},{int[19,1,{5,4,3,2,1,6}],f[1][3,4,5,6,1,2]},{int[19,1,{5,6,1,2,3,4}],f[1][5,6,1,2,3,4]},{int[19,1,{6,1,2,3,4,5}],f[1][6,1,2,3,4,5]},{int[19,1,{6,5,4,3,2,1}],f[1][4,5,6,1,2,3]},{int[19,2,{1,2,3,4,5,6}],f[1][1,2,3,4,5,6]},{int[19,2,{1,6,5,4,3,2}],f[1][5,6,1,2,3,4]},{int[19,2,{2,1,6,5,4,3}],f[1][6,1,2,3,4,5]},{int[19,2,{2,3,4,5,6,1}],f[1][2,3,4,5,6,1]},{int[19,2,{3,2,1,6,5,4}],f[1][1,2,3,4,5,6]},{int[19,2,{3,4,5,6,1,2}],f[1][3,4,5,6,1,2]},{int[19,2,{4,3,2,1,6,5}],f[1][2,3,4,5,6,1]},{int[19,2,{4,5,6,1,2,3}],f[1][4,5,6,1,2,3]},{int[19,2,{5,4,3,2,1,6}],f[1][3,4,5,6,1,2]},{int[19,2,{5,6,1,2,3,4}],f[1][5,6,1,2,3,4]},{int[19,2,{6,1,2,3,4,5}],f[1][6,1,2,3,4,5]},{int[19,2,{6,5,4,3,2,1}],f[1][4,5,6,1,2,3]},{int[19,6,{1,2,3,4,5,6}],f[1][4,5,6,1,2,3]},{int[19,6,{1,6,5,4,3,2}],f[1][2,3,4,5,6,1]},{int[19,6,{2,1,6,5,4,3}],f[1][3,4,5,6,1,2]},{int[19,6,{2,3,4,5,6,1}],f[1][5,6,1,2,3,4]},{int[19,6,{3,2,1,6,5,4}],f[1][4,5,6,1,2,3]},{int[19,6,{3,4,5,6,1,2}],f[1][6,1,2,3,4,5]},{int[19,6,{4,3,2,1,6,5}],f[1][5,6,1,2,3,4]},{int[19,6,{4,5,6,1,2,3}],f[1][1,2,3,4,5,6]},{int[19,6,{5,4,3,2,1,6}],f[1][6,1,2,3,4,5]},{int[19,6,{5,6,1,2,3,4}],f[1][2,3,4,5,6,1]},{int[19,6,{6,1,2,3,4,5}],f[1][3,4,5,6,1,2]},{int[19,6,{6,5,4,3,2,1}],f[1][1,2,3,4,5,6]},{int[21,1,{1,2,3,4,5,6}],-f[1][2,3,4,5,6,1]},{int[21,1,{1,6,5,4,3,2}],-f[1][4,5,6,1,2,3]},{int[21,1,{2,1,6,5,4,3}],-f[1][5,6,1,2,3,4]},{int[21,1,{2,3,4,5,6,1}],-f[1][3,4,5,6,1,2]},{int[21,1,{3,2,1,6,5,4}],-f[1][6,1,2,3,4,5]},{int[21,1,{3,4,5,6,1,2}],-f[1][4,5,6,1,2,3]},{int[21,1,{4,3,2,1,6,5}],-f[1][1,2,3,4,5,6]},{int[21,1,{4,5,6,1,2,3}],-f[1][5,6,1,2,3,4]},{int[21,1,{5,4,3,2,1,6}],-f[1][2,3,4,5,6,1]},{int[21,1,{5,6,1,2,3,4}],-f[1][6,1,2,3,4,5]},{int[21,1,{6,1,2,3,4,5}],-f[1][1,2,3,4,5,6]},{int[21,1,{6,5,4,3,2,1}],-f[1][3,4,5,6,1,2]},{int[21,2,{1,2,3,4,5,6}],f[1][5,6,1,2,3,4]},{int[21,2,{1,6,5,4,3,2}],f[1][1,2,3,4,5,6]},{int[21,2,{2,1,6,5,4,3}],f[1][2,3,4,5,6,1]},{int[21,2,{2,3,4,5,6,1}],f[1][6,1,2,3,4,5]},{int[21,2,{3,2,1,6,5,4}],f[1][3,4,5,6,1,2]},{int[21,2,{3,4,5,6,1,2}],f[1][1,2,3,4,5,6]},{int[21,2,{4,3,2,1,6,5}],f[1][4,5,6,1,2,3]},{int[21,2,{4,5,6,1,2,3}],f[1][2,3,4,5,6,1]},{int[21,2,{5,4,3,2,1,6}],f[1][5,6,1,2,3,4]},{int[21,2,{5,6,1,2,3,4}],f[1][3,4,5,6,1,2]},{int[21,2,{6,1,2,3,4,5}],f[1][4,5,6,1,2,3]},{int[21,2,{6,5,4,3,2,1}],f[1][6,1,2,3,4,5]},{int[22,1,{1,2,3,4,5,6}],-f[1][2,3,4,5,6,1]},{int[22,1,{1,6,5,4,3,2}],-f[1][4,5,6,1,2,3]},{int[22,1,{2,1,6,5,4,3}],-f[1][5,6,1,2,3,4]},{int[22,1,{2,3,4,5,6,1}],-f[1][3,4,5,6,1,2]},{int[22,1,{3,2,1,6,5,4}],-f[1][6,1,2,3,4,5]},{int[22,1,{3,4,5,6,1,2}],-f[1][4,5,6,1,2,3]},{int[22,1,{4,3,2,1,6,5}],-f[1][1,2,3,4,5,6]},{int[22,1,{4,5,6,1,2,3}],-f[1][5,6,1,2,3,4]},{int[22,1,{5,4,3,2,1,6}],-f[1][2,3,4,5,6,1]},{int[22,1,{5,6,1,2,3,4}],-f[1][6,1,2,3,4,5]},{int[22,1,{6,1,2,3,4,5}],-f[1][1,2,3,4,5,6]},{int[22,1,{6,5,4,3,2,1}],-f[1][3,4,5,6,1,2]},{int[24,2,{1,2,3,4,5,6}],f[1][1,2,3,4,5,6]},{int[24,2,{1,6,5,4,3,2}],f[1][5,6,1,2,3,4]},{int[24,2,{2,1,6,5,4,3}],f[1][6,1,2,3,4,5]},{int[24,2,{2,3,4,5,6,1}],f[1][2,3,4,5,6,1]},{int[24,2,{3,2,1,6,5,4}],f[1][1,2,3,4,5,6]},{int[24,2,{3,4,5,6,1,2}],f[1][3,4,5,6,1,2]},{int[24,2,{4,3,2,1,6,5}],f[1][2,3,4,5,6,1]},{int[24,2,{4,5,6,1,2,3}],f[1][4,5,6,1,2,3]},{int[24,2,{5,6,1,2,3,4}],f[1][5,6,1,2,3,4]},{int[24,2,{5,4,3,2,1,6}],f[1][3,4,5,6,1,2]},{int[24,2,{6,1,2,3,4,5}],f[1][6,1,2,3,4,5]},{int[24,2,{6,5,4,3,2,1}],f[1][4,5,6,1,2,3]},{int[25,1,{1,2,3,4,5,6}],f[1][1,2,3,4,5,6]},{int[25,1,{1,6,5,4,3,2}],f[1][5,6,1,2,3,4]},{int[25,1,{2,1,6,5,4,3}],f[1][6,1,2,3,4,5]},{int[25,1,{2,3,4,5,6,1}],f[1][2,3,4,5,6,1]},{int[25,1,{3,2,1,6,5,4}],f[1][1,2,3,4,5,6]},{int[25,1,{3,4,5,6,1,2}],f[1][3,4,5,6,1,2]},{int[25,1,{4,3,2,1,6,5}],f[1][2,3,4,5,6,1]},{int[25,1,{4,5,6,1,2,3}],f[1][4,5,6,1,2,3]},{int[25,1,{5,4,3,2,1,6}],f[1][3,4,5,6,1,2]},{int[25,1,{5,6,1,2,3,4}],f[1][5,6,1,2,3,4]},{int[25,1,{6,1,2,3,4,5}],f[1][6,1,2,3,4,5]},{int[25,1,{6,5,4,3,2,1}],f[1][4,5,6,1,2,3]},{int[25,2,{1,2,3,4,5,6}],f[1][4,5,6,1,2,3]},{int[25,2,{1,6,5,4,3,2}],f[1][2,3,4,5,6,1]},{int[25,2,{2,1,6,5,4,3}],f[1][3,4,5,6,1,2]},{int[25,2,{2,3,4,5,6,1}],f[1][5,6,1,2,3,4]},{int[25,2,{3,2,1,6,5,4}],f[1][4,5,6,1,2,3]},{int[25,2,{3,4,5,6,1,2}],f[1][6,1,2,3,4,5]},{int[25,2,{4,3,2,1,6,5}],f[1][5,6,1,2,3,4]},{int[25,2,{4,5,6,1,2,3}],f[1][1,2,3,4,5,6]},{int[25,2,{5,4,3,2,1,6}],f[1][6,1,2,3,4,5]},{int[25,2,{5,6,1,2,3,4}],f[1][2,3,4,5,6,1]},{int[25,2,{6,1,2,3,4,5}],f[1][3,4,5,6,1,2]},{int[25,2,{6,5,4,3,2,1}],f[1][1,2,3,4,5,6]},{int[27,1,{1,2,3,4,5,6}],f[1][1,2,3,4,5,6]},{int[27,1,{1,6,5,4,3,2}],f[1][5,6,1,2,3,4]},{int[27,1,{2,1,6,5,4,3}],f[1][6,1,2,3,4,5]},{int[27,1,{2,3,4,5,6,1}],f[1][2,3,4,5,6,1]},{int[27,1,{3,4,5,6,1,2}],f[1][3,4,5,6,1,2]},{int[27,1,{4,5,6,1,2,3}],f[1][4,5,6,1,2,3]},{int[27,2,{1,2,3,4,5,6}],f[1][4,5,6,1,2,3]},{int[27,2,{1,6,5,4,3,2}],f[1][2,3,4,5,6,1]},{int[27,2,{2,1,6,5,4,3}],f[1][3,4,5,6,1,2]},{int[27,2,{2,3,4,5,6,1}],f[1][5,6,1,2,3,4]},{int[27,2,{3,4,5,6,1,2}],f[1][6,1,2,3,4,5]},{int[27,2,{4,5,6,1,2,3}],f[1][1,2,3,4,5,6]},{int[29,1,{1,2,3,4,5,6}],f[1][5,6,1,2,3,4]},{int[29,1,{1,6,5,4,3,2}],f[1][1,2,3,4,5,6]},{int[29,1,{2,1,6,5,4,3}],f[1][2,3,4,5,6,1]},{int[29,1,{2,3,4,5,6,1}],f[1][6,1,2,3,4,5]},{int[29,1,{3,2,1,6,5,4}],f[1][3,4,5,6,1,2]},{int[29,1,{3,4,5,6,1,2}],f[1][1,2,3,4,5,6]},{int[29,1,{4,3,2,1,6,5}],f[1][4,5,6,1,2,3]},{int[29,1,{4,5,6,1,2,3}],f[1][2,3,4,5,6,1]},{int[29,1,{5,4,3,2,1,6}],f[1][5,6,1,2,3,4]},{int[29,1,{5,6,1,2,3,4}],f[1][3,4,5,6,1,2]},{int[29,1,{6,1,2,3,4,5}],f[1][4,5,6,1,2,3]},{int[29,1,{6,5,4,3,2,1}],f[1][6,1,2,3,4,5]},{int[29,2,{1,2,3,4,5,6}],f[1][2,3,4,5,6,1]},{int[29,2,{1,6,5,4,3,2}],f[1][4,5,6,1,2,3]},{int[29,2,{2,1,6,5,4,3}],f[1][5,6,1,2,3,4]},{int[29,2,{2,3,4,5,6,1}],f[1][3,4,5,6,1,2]},{int[29,2,{3,2,1,6,5,4}],f[1][6,1,2,3,4,5]},{int[29,2,{3,4,5,6,1,2}],f[1][4,5,6,1,2,3]},{int[29,2,{4,3,2,1,6,5}],f[1][1,2,3,4,5,6]},{int[29,2,{4,5,6,1,2,3}],f[1][5,6,1,2,3,4]},{int[29,2,{5,4,3,2,1,6}],f[1][2,3,4,5,6,1]},{int[29,2,{5,6,1,2,3,4}],f[1][6,1,2,3,4,5]},{int[29,2,{6,1,2,3,4,5}],f[1][1,2,3,4,5,6]},{int[29,2,{6,5,4,3,2,1}],f[1][3,4,5,6,1,2]},{int[30,1,{1,2,3,4,5,6}],-f[1][5,6,1,2,3,4]},{int[30,1,{1,6,5,4,3,2}],-f[1][1,2,3,4,5,6]},{int[30,1,{2,1,6,5,4,3}],-f[1][2,3,4,5,6,1]},{int[30,1,{2,3,4,5,6,1}],-f[1][6,1,2,3,4,5]},{int[30,1,{3,2,1,6,5,4}],-f[1][3,4,5,6,1,2]},{int[30,1,{3,4,5,6,1,2}],-f[1][1,2,3,4,5,6]},{int[30,1,{4,3,2,1,6,5}],-f[1][4,5,6,1,2,3]},{int[30,1,{4,5,6,1,2,3}],-f[1][2,3,4,5,6,1]},{int[30,1,{5,4,3,2,1,6}],-f[1][5,6,1,2,3,4]},{int[30,1,{5,6,1,2,3,4}],-f[1][3,4,5,6,1,2]},{int[30,1,{6,1,2,3,4,5}],-f[1][4,5,6,1,2,3]},{int[30,1,{6,5,4,3,2,1}],-f[1][6,1,2,3,4,5]},{int[30,2,{1,2,3,4,5,6}],-f[1][2,3,4,5,6,1]},{int[30,2,{1,6,5,4,3,2}],-f[1][4,5,6,1,2,3]},{int[30,2,{2,1,6,5,4,3}],-f[1][5,6,1,2,3,4]},{int[30,2,{2,3,4,5,6,1}],-f[1][3,4,5,6,1,2]},{int[30,2,{3,2,1,6,5,4}],-f[1][6,1,2,3,4,5]},{int[30,2,{3,4,5,6,1,2}],-f[1][4,5,6,1,2,3]},{int[30,2,{4,3,2,1,6,5}],-f[1][1,2,3,4,5,6]},{int[30,2,{4,5,6,1,2,3}],-f[1][5,6,1,2,3,4]},{int[30,2,{5,4,3,2,1,6}],-f[1][2,3,4,5,6,1]},{int[30,2,{5,6,1,2,3,4}],-f[1][6,1,2,3,4,5]},{int[30,2,{6,1,2,3,4,5}],-f[1][1,2,3,4,5,6]},{int[30,2,{6,5,4,3,2,1}],-f[1][3,4,5,6,1,2]},{int[31,1,{1,2,3,4,5,6}],f[1][5,6,1,2,3,4]},{int[31,1,{1,6,5,4,3,2}],f[1][1,2,3,4,5,6]},{int[31,1,{2,1,6,5,4,3}],f[1][2,3,4,5,6,1]},{int[31,1,{2,3,4,5,6,1}],f[1][6,1,2,3,4,5]},{int[31,1,{3,2,1,6,5,4}],f[1][3,4,5,6,1,2]},{int[31,1,{3,4,5,6,1,2}],f[1][1,2,3,4,5,6]},{int[31,1,{4,3,2,1,6,5}],f[1][4,5,6,1,2,3]},{int[31,1,{4,5,6,1,2,3}],f[1][2,3,4,5,6,1]},{int[31,1,{5,4,3,2,1,6}],f[1][5,6,1,2,3,4]},{int[31,1,{5,6,1,2,3,4}],f[1][3,4,5,6,1,2]},{int[31,1,{6,1,2,3,4,5}],f[1][4,5,6,1,2,3]},{int[31,1,{6,5,4,3,2,1}],f[1][6,1,2,3,4,5]},{int[31,2,{1,2,3,4,5,6}],f[1][2,3,4,5,6,1]},{int[31,2,{1,6,5,4,3,2}],f[1][4,5,6,1,2,3]},{int[31,2,{2,1,6,5,4,3}],f[1][5,6,1,2,3,4]},{int[31,2,{2,3,4,5,6,1}],f[1][3,4,5,6,1,2]},{int[31,2,{3,2,1,6,5,4}],f[1][6,1,2,3,4,5]},{int[31,2,{3,4,5,6,1,2}],f[1][4,5,6,1,2,3]},{int[31,2,{4,3,2,1,6,5}],f[1][1,2,3,4,5,6]},{int[31,2,{4,5,6,1,2,3}],f[1][5,6,1,2,3,4]},{int[31,2,{5,4,3,2,1,6}],f[1][2,3,4,5,6,1]},{int[31,2,{5,6,1,2,3,4}],f[1][6,1,2,3,4,5]},{int[31,2,{6,1,2,3,4,5}],f[1][1,2,3,4,5,6]},{int[31,2,{6,5,4,3,2,1}],f[1][3,4,5,6,1,2]},{int[73,1,{1,2,3,4,5,6}],f[0][1,2,3,4,5,6]},{int[73,1,{2,1,6,5,4,3}],f[0][1,2,3,4,5,6]},{int[73,1,{5,4,3,2,1,6}],f[0][1,2,3,4,5,6]},{int[73,1,{1,6,5,4,3,2}],f[0][1,2,3,4,5,6]},{int[73,1,{3,2,1,6,5,4}],f[0][1,2,3,4,5,6]},{int[73,1,{4,3,2,1,6,5}],f[0][1,2,3,4,5,6]},{int[73,1,{1,2,3,6,4,5}],f[0][1,2,3,4,5,6]},{int[73,1,{6,1,2,5,3,4}],f[0][1,2,3,4,5,6]},{int[73,1,{2,3,4,1,5,6}],f[0][1,2,3,4,5,6]},{int[44,1,{1,2,3,4,5,6}],f[0][1,2,3,4,5,6]},{int[44,1,{1,6,5,4,3,2}],f[0][1,2,3,4,5,6]},{int[44,1,{2,1,6,5,4,3}],f[0][1,2,3,4,5,6]},{int[44,1,{2,3,4,5,6,1}],f[0][1,2,3,4,5,6]},{int[44,1,{3,2,1,6,5,4}],f[0][1,2,3,4,5,6]},{int[44,1,{3,4,5,6,1,2}],f[0][1,2,3,4,5,6]},{int[44,1,{4,3,2,1,6,5}],f[0][1,2,3,4,5,6]},{int[44,1,{4,5,6,1,2,3}],f[0][1,2,3,4,5,6]},{int[44,1,{5,4,3,2,1,6}],f[0][1,2,3,4,5,6]},{int[44,1,{5,6,1,2,3,4}],f[0][1,2,3,4,5,6]},{int[44,1,{6,1,2,3,4,5}],f[0][1,2,3,4,5,6]},{int[44,1,{6,5,4,3,2,1}],f[0][1,2,3,4,5,6]},{int[47,1,{1,2,3,4,5,6}],f[0][1,2,3,4,5,6]},{int[47,1,{1,6,5,4,3,2}],f[0][1,2,3,4,5,6]},{int[47,1,{2,3,4,5,6,1}],f[0][1,2,3,4,5,6]},{int[47,1,{3,4,5,6,1,2}],f[0][1,2,3,4,5,6]},{int[47,1,{4,5,6,1,2,3}],f[0][1,2,3,4,5,6]},{int[47,1,{5,6,1,2,3,4}],f[0][1,2,3,4,5,6]}};
planarNMHVamplitudeIntegrandRoutings={{a->-ell[1],b->-ell[1]+p[1],c->-ell[1]+p[1,2],d->-ell[1]+p[1,2,3],e->-ell[2]+p[1,2,3],f->-ell[2]-p[5,6],g->-ell[2]-p[6],h->-ell[2]},{a->ell[1]-p[1],b->ell[1],c->ell[1]+p[6],d->ell[1]+p[5,6],e->ell[2]+p[5,6],f->ell[2]-p[1,2,3],g->ell[2]-p[1,2],h->ell[2]-p[1]},{a->ell[1]-p[1,2],b->ell[1]-p[1],c->ell[1],d->ell[1]+p[6],e->ell[2]+p[6],f->ell[2]+p[5,6],g->ell[2]-p[1,2,3],h->ell[2]-p[1,2]},{a->-ell[1]+p[1],b->-ell[1]+p[1,2],c->-ell[1]+p[1,2,3],d->-ell[1]-p[5,6],e->-ell[2]-p[5,6],f->-ell[2]-p[6],g->-ell[2],h->-ell[2]+p[1]},{a->-ell[1]+p[1,2],b->-ell[1]+p[1,2,3],c->-ell[1]-p[5,6],d->-ell[1]-p[6],e->-ell[2]-p[6],f->-ell[2],g->-ell[2]+p[1],h->-ell[2]+p[1,2]},{a->-ell[1]+p[1,2,3],b->-ell[1]-p[5,6],c->-ell[1]-p[6],d->-ell[1],e->-ell[2],f->-ell[2]+p[1],g->-ell[2]+p[1,2],h->-ell[2]+p[1,2,3]},{a->-ell[1],b->-ell[1]+p[1],c->-ell[1]+p[1,2],d->-ell[1]+p[1,2,3],e->-ell[2]+p[1,2,3],f->-ell[2]-p[5,6],g->-ell[2]-p[6],h->-ell[2,1]},{a->ell[1]-p[1],b->ell[1],c->ell[1]+p[6],d->ell[1]+p[5,6],e->ell[2]+p[5,6],f->ell[2]-p[1,2,3],g->ell[2]-p[1,2],h->ell[2,1]},{a->ell[1]-p[1,2],b->ell[1]-p[1],c->ell[1],d->ell[1]+p[6],e->ell[2]+p[6],f->ell[2]+p[5,6],g->ell[2]-p[1,2,3],h->ell[2,1]},{a->-ell[1]+p[1],b->-ell[1]+p[1,2],c->-ell[1]+p[1,2,3],d->-ell[1]-p[5,6],e->-ell[2]-p[5,6],f->-ell[2]-p[6],g->-ell[2],h->-ell[2,1]},{a->ell[1]-p[1,2,3],b->ell[1]-p[1,2],c->ell[1]-p[1],d->ell[1],e->ell[2],f->ell[2]+p[6],g->ell[2]+p[5,6],h->ell[2,1]},{a->-ell[1]+p[1,2],b->-ell[1]+p[1,2,3],c->-ell[1]-p[5,6],d->-ell[1]-p[6],e->-ell[2]-p[6],f->-ell[2],g->-ell[2]+p[1],h->-ell[2,1]},{a->ell[1]+p[5,6],b->ell[1]-p[1,2,3],c->ell[1]-p[1,2],d->ell[1]-p[1],e->ell[2]-p[1],f->ell[2],g->ell[2]+p[6],h->ell[2,1]},{a->-ell[1]+p[1,2,3],b->-ell[1]-p[5,6],c->-ell[1]-p[6],d->-ell[1],e->-ell[2],f->-ell[2]+p[1],g->-ell[2]+p[1,2],h->-ell[2,1]},{a->ell[1]+p[6],b->ell[1]+p[5,6],c->ell[1]-p[1,2,3],d->ell[1]-p[1,2],e->ell[2]-p[1,2],f->ell[2]-p[1],g->ell[2],h->ell[2,1]},{a->-ell[1]-p[5,6],b->-ell[1]-p[6],c->-ell[1],d->-ell[1]+p[1],e->-ell[2]+p[1],f->-ell[2]+p[1,2],g->-ell[2]+p[1,2,3],h->-ell[2,1]},{a->-ell[1]-p[6],b->-ell[1],c->-ell[1]+p[1],d->-ell[1]+p[1,2],e->-ell[2]+p[1,2],f->-ell[2]+p[1,2,3],g->-ell[2]-p[5,6],h->-ell[2,1]},{a->ell[1],b->ell[1]+p[6],c->ell[1]+p[5,6],d->ell[1]-p[1,2,3],e->ell[2]-p[1,2,3],f->ell[2]-p[1,2],g->ell[2]-p[1],h->ell[2,1]},{a->-ell[1],b->-ell[1]+p[1],c->-ell[1]+p[1,2],d->-ell[1]+p[1,2,3],e->-ell[2]+p[1,2,3],f->-ell[2]-p[5,6],g->-ell[2]-p[6],h->-ell[2,1]},{a->ell[1]-p[1],b->ell[1],c->ell[1]+p[6],d->ell[1]+p[5,6],e->ell[2]+p[5,6],f->ell[2]-p[1,2,3],g->ell[2]-p[1,2],h->ell[2,1]},{a->ell[1]-p[1,2],b->ell[1]-p[1],c->ell[1],d->ell[1]+p[6],e->ell[2]+p[6],f->ell[2]+p[5,6],g->ell[2]-p[1,2,3],h->ell[2,1]},{a->-ell[1]+p[1],b->-ell[1]+p[1,2],c->-ell[1]+p[1,2,3],d->-ell[1]-p[5,6],e->-ell[2]-p[5,6],f->-ell[2]-p[6],g->-ell[2],h->-ell[2,1]},{a->ell[1]-p[1,2,3],b->ell[1]-p[1,2],c->ell[1]-p[1],d->ell[1],e->ell[2],f->ell[2]+p[6],g->ell[2]+p[5,6],h->ell[2,1]},{a->-ell[1]+p[1,2],b->-ell[1]+p[1,2,3],c->-ell[1]-p[5,6],d->-ell[1]-p[6],e->-ell[2]-p[6],f->-ell[2],g->-ell[2]+p[1],h->-ell[2,1]},{a->ell[1]+p[5,6],b->ell[1]-p[1,2,3],c->ell[1]-p[1,2],d->ell[1]-p[1],e->ell[2]-p[1],f->ell[2],g->ell[2]+p[6],h->ell[2,1]},{a->-ell[1]+p[1,2,3],b->-ell[1]-p[5,6],c->-ell[1]-p[6],d->-ell[1],e->-ell[2],f->-ell[2]+p[1],g->-ell[2]+p[1,2],h->-ell[2,1]},{a->ell[1]+p[6],b->ell[1]+p[5,6],c->ell[1]-p[1,2,3],d->ell[1]-p[1,2],e->ell[2]-p[1,2],f->ell[2]-p[1],g->ell[2],h->ell[2,1]},{a->-ell[1]-p[5,6],b->-ell[1]-p[6],c->-ell[1],d->-ell[1]+p[1],e->-ell[2]+p[1],f->-ell[2]+p[1,2],g->-ell[2]+p[1,2,3],h->-ell[2,1]},{a->-ell[1]-p[6],b->-ell[1],c->-ell[1]+p[1],d->-ell[1]+p[1,2],e->-ell[2]+p[1,2],f->-ell[2]+p[1,2,3],g->-ell[2]-p[5,6],h->-ell[2,1]},{a->ell[1],b->ell[1]+p[6],c->ell[1]+p[5,6],d->ell[1]-p[1,2,3],e->ell[2]-p[1,2,3],f->ell[2]-p[1,2],g->ell[2]-p[1],h->ell[2,1]},{a->-ell[1],b->-ell[1]+p[1],c->-ell[1]+p[1,2],d->-ell[1]+p[1,2,3],e->-ell[2]+p[1,2,3],f->-ell[2]-p[5,6],g->-ell[2],h->-ell[2,1]},{a->ell[1]-p[1],b->ell[1],c->ell[1]+p[6],d->ell[1]+p[5,6],e->ell[2]+p[5,6],f->ell[2]-p[1,2,3],g->ell[2]-p[1],h->ell[2,1]},{a->ell[1]-p[1,2],b->ell[1]-p[1],c->ell[1],d->ell[1]+p[6],e->ell[2]+p[6],f->ell[2]+p[5,6],g->ell[2]-p[1,2],h->ell[2,1]},{a->-ell[1]+p[1],b->-ell[1]+p[1,2],c->-ell[1]+p[1,2,3],d->-ell[1]-p[5,6],e->-ell[2]-p[5,6],f->-ell[2]-p[6],g->-ell[2]+p[1],h->-ell[2,1]},{a->ell[1]-p[1,2,3],b->ell[1]-p[1,2],c->ell[1]-p[1],d->ell[1],e->ell[2],f->ell[2]+p[6],g->ell[2]-p[1,2,3],h->ell[2,1]},{a->-ell[1]+p[1,2],b->-ell[1]+p[1,2,3],c->-ell[1]-p[5,6],d->-ell[1]-p[6],e->-ell[2]-p[6],f->-ell[2],g->-ell[2]+p[1,2],h->-ell[2,1]},{a->ell[1]+p[5,6],b->ell[1]-p[1,2,3],c->ell[1]-p[1,2],d->ell[1]-p[1],e->ell[2]-p[1],f->ell[2],g->ell[2]+p[5,6],h->ell[2,1]},{a->-ell[1]+p[1,2,3],b->-ell[1]-p[5,6],c->-ell[1]-p[6],d->-ell[1],e->-ell[2],f->-ell[2]+p[1],g->-ell[2]+p[1,2,3],h->-ell[2,1]},{a->ell[1]+p[6],b->ell[1]+p[5,6],c->ell[1]-p[1,2,3],d->ell[1]-p[1,2],e->ell[2]-p[1,2],f->ell[2]-p[1],g->ell[2]+p[6],h->ell[2,1]},{a->-ell[1]-p[5,6],b->-ell[1]-p[6],c->-ell[1],d->-ell[1]+p[1],e->-ell[2]+p[1],f->-ell[2]+p[1,2],g->-ell[2]-p[5,6],h->-ell[2,1]},{a->-ell[1]-p[6],b->-ell[1],c->-ell[1]+p[1],d->-ell[1]+p[1,2],e->-ell[2]+p[1,2],f->-ell[2]+p[1,2,3],g->-ell[2]-p[6],h->-ell[2,1]},{a->ell[1],b->ell[1]+p[6],c->ell[1]+p[5,6],d->ell[1]-p[1,2,3],e->ell[2]-p[1,2,3],f->ell[2]-p[1,2],g->ell[2],h->ell[2,1]},{a->-ell[1],b->-ell[1]+p[1],c->-ell[1]+p[1,2],d->-ell[1]+p[1,2,3],e->-ell[2]+p[1,2,3],f->-ell[2]-p[5,6],g->-ell[2],h->-ell[2,1]},{a->ell[1]-p[1],b->ell[1],c->ell[1]+p[6],d->ell[1]+p[5,6],e->ell[2]+p[5,6],f->ell[2]-p[1,2,3],g->ell[2]-p[1],h->ell[2,1]},{a->ell[1]-p[1,2],b->ell[1]-p[1],c->ell[1],d->ell[1]+p[6],e->ell[2]+p[6],f->ell[2]+p[5,6],g->ell[2]-p[1,2],h->ell[2,1]},{a->-ell[1]+p[1],b->-ell[1]+p[1,2],c->-ell[1]+p[1,2,3],d->-ell[1]-p[5,6],e->-ell[2]-p[5,6],f->-ell[2]-p[6],g->-ell[2]+p[1],h->-ell[2,1]},{a->ell[1]-p[1,2,3],b->ell[1]-p[1,2],c->ell[1]-p[1],d->ell[1],e->ell[2],f->ell[2]+p[6],g->ell[2]-p[1,2,3],h->ell[2,1]},{a->-ell[1]+p[1,2],b->-ell[1]+p[1,2,3],c->-ell[1]-p[5,6],d->-ell[1]-p[6],e->-ell[2]-p[6],f->-ell[2],g->-ell[2]+p[1,2],h->-ell[2,1]},{a->ell[1]+p[5,6],b->ell[1]-p[1,2,3],c->ell[1]-p[1,2],d->ell[1]-p[1],e->ell[2]-p[1],f->ell[2],g->ell[2]+p[5,6],h->ell[2,1]},{a->-ell[1]+p[1,2,3],b->-ell[1]-p[5,6],c->-ell[1]-p[6],d->-ell[1],e->-ell[2],f->-ell[2]+p[1],g->-ell[2]+p[1,2,3],h->-ell[2,1]},{a->ell[1]+p[6],b->ell[1]+p[5,6],c->ell[1]-p[1,2,3],d->ell[1]-p[1,2],e->ell[2]-p[1,2],f->ell[2]-p[1],g->ell[2]+p[6],h->ell[2,1]},{a->-ell[1]-p[5,6],b->-ell[1]-p[6],c->-ell[1],d->-ell[1]+p[1],e->-ell[2]+p[1],f->-ell[2]+p[1,2],g->-ell[2]-p[5,6],h->-ell[2,1]},{a->-ell[1]-p[6],b->-ell[1],c->-ell[1]+p[1],d->-ell[1]+p[1,2],e->-ell[2]+p[1,2],f->-ell[2]+p[1,2,3],g->-ell[2]-p[6],h->-ell[2,1]},{a->ell[1],b->ell[1]+p[6],c->ell[1]+p[5,6],d->ell[1]-p[1,2,3],e->ell[2]-p[1,2,3],f->ell[2]-p[1,2],g->ell[2],h->ell[2,1]},{a->-ell[1],b->-ell[1]+p[1],c->-ell[1]+p[1,2],d->-ell[1]-p[5,6],e->-ell[2]-p[5,6],f->-ell[2]-p[6],g->-ell[2],h->-ell[2,1]},{a->ell[1]-p[1],b->ell[1],c->ell[1]+p[6],d->ell[1]-p[1,2,3],e->ell[2]-p[1,2,3],f->ell[2]-p[1,2],g->ell[2]-p[1],h->ell[2,1]},{a->ell[1]-p[1,2],b->ell[1]-p[1],c->ell[1],d->ell[1]+p[5,6],e->ell[2]+p[5,6],f->ell[2]-p[1,2,3],g->ell[2]-p[1,2],h->ell[2,1]},{a->-ell[1]+p[1],b->-ell[1]+p[1,2],c->-ell[1]+p[1,2,3],d->-ell[1]-p[6],e->-ell[2]-p[6],f->-ell[2],g->-ell[2]+p[1],h->-ell[2,1]},{a->ell[1]-p[1,2,3],b->ell[1]-p[1,2],c->ell[1]-p[1],d->ell[1]+p[6],e->ell[2]+p[6],f->ell[2]+p[5,6],g->ell[2]-p[1,2,3],h->ell[2,1]},{a->-ell[1]+p[1,2],b->-ell[1]+p[1,2,3],c->-ell[1]-p[5,6],d->-ell[1],e->-ell[2],f->-ell[2]+p[1],g->-ell[2]+p[1,2],h->-ell[2,1]},{a->ell[1]+p[5,6],b->ell[1]-p[1,2,3],c->ell[1]-p[1,2],d->ell[1],e->ell[2],f->ell[2]+p[6],g->ell[2]+p[5,6],h->ell[2,1]},{a->-ell[1]+p[1,2,3],b->-ell[1]-p[5,6],c->-ell[1]-p[6],d->-ell[1]+p[1],e->-ell[2]+p[1],f->-ell[2]+p[1,2],g->-ell[2]+p[1,2,3],h->-ell[2,1]},{a->ell[1]+p[6],b->ell[1]+p[5,6],c->ell[1]-p[1,2,3],d->ell[1]-p[1],e->ell[2]-p[1],f->ell[2],g->ell[2]+p[6],h->ell[2,1]},{a->-ell[1]-p[5,6],b->-ell[1]-p[6],c->-ell[1],d->-ell[1]+p[1,2],e->-ell[2]+p[1,2],f->-ell[2]+p[1,2,3],g->-ell[2]-p[5,6],h->-ell[2,1]},{a->-ell[1]-p[6],b->-ell[1],c->-ell[1]+p[1],d->-ell[1]+p[1,2,3],e->-ell[2]+p[1,2,3],f->-ell[2]-p[5,6],g->-ell[2]-p[6],h->-ell[2,1]},{a->ell[1],b->ell[1]+p[6],c->ell[1]+p[5,6],d->ell[1]-p[1,2],e->ell[2]-p[1,2],f->ell[2]-p[1],g->ell[2],h->ell[2,1]},{a->-ell[1],b->-ell[1]+p[1],c->-ell[1]+p[1,2],d->-ell[1]-p[5,6],e->-ell[2]-p[5,6],f->-ell[2]-p[6],g->-ell[2],h->-ell[2,1]},{a->ell[1]-p[1],b->ell[1],c->ell[1]+p[6],d->ell[1]-p[1,2,3],e->ell[2]-p[1,2,3],f->ell[2]-p[1,2],g->ell[2]-p[1],h->ell[2,1]},{a->ell[1]-p[1,2],b->ell[1]-p[1],c->ell[1],d->ell[1]+p[5,6],e->ell[2]+p[5,6],f->ell[2]-p[1,2,3],g->ell[2]-p[1,2],h->ell[2,1]},{a->-ell[1]+p[1],b->-ell[1]+p[1,2],c->-ell[1]+p[1,2,3],d->-ell[1]-p[6],e->-ell[2]-p[6],f->-ell[2],g->-ell[2]+p[1],h->-ell[2,1]},{a->ell[1]-p[1,2,3],b->ell[1]-p[1,2],c->ell[1]-p[1],d->ell[1]+p[6],e->ell[2]+p[6],f->ell[2]+p[5,6],g->ell[2]-p[1,2,3],h->ell[2,1]},{a->-ell[1]+p[1,2],b->-ell[1]+p[1,2,3],c->-ell[1]-p[5,6],d->-ell[1],e->-ell[2],f->-ell[2]+p[1],g->-ell[2]+p[1,2],h->-ell[2,1]},{a->ell[1]+p[5,6],b->ell[1]-p[1,2,3],c->ell[1]-p[1,2],d->ell[1],e->ell[2],f->ell[2]+p[6],g->ell[2]+p[5,6],h->ell[2,1]},{a->-ell[1]+p[1,2,3],b->-ell[1]-p[5,6],c->-ell[1]-p[6],d->-ell[1]+p[1],e->-ell[2]+p[1],f->-ell[2]+p[1,2],g->-ell[2]+p[1,2,3],h->-ell[2,1]},{a->ell[1]+p[6],b->ell[1]+p[5,6],c->ell[1]-p[1,2,3],d->ell[1]-p[1],e->ell[2]-p[1],f->ell[2],g->ell[2]+p[6],h->ell[2,1]},{a->-ell[1]-p[5,6],b->-ell[1]-p[6],c->-ell[1],d->-ell[1]+p[1,2],e->-ell[2]+p[1,2],f->-ell[2]+p[1,2,3],g->-ell[2]-p[5,6],h->-ell[2,1]},{a->-ell[1]-p[6],b->-ell[1],c->-ell[1]+p[1],d->-ell[1]+p[1,2,3],e->-ell[2]+p[1,2,3],f->-ell[2]-p[5,6],g->-ell[2]-p[6],h->-ell[2,1]},{a->ell[1],b->ell[1]+p[6],c->ell[1]+p[5,6],d->ell[1]-p[1,2],e->ell[2]-p[1,2],f->ell[2]-p[1],g->ell[2],h->ell[2,1]},{a->-ell[1],b->-ell[1]+p[1],c->-ell[1]+p[1,2],d->-ell[1]-p[5,6],e->-ell[2]-p[5,6],f->-ell[2]-p[6],g->-ell[2],h->-ell[2,1]},{a->ell[1]-p[1],b->ell[1],c->ell[1]+p[6],d->ell[1]-p[1,2,3],e->ell[2]-p[1,2,3],f->ell[2]-p[1,2],g->ell[2]-p[1],h->ell[2,1]},{a->ell[1]-p[1,2],b->ell[1]-p[1],c->ell[1],d->ell[1]+p[5,6],e->ell[2]+p[5,6],f->ell[2]-p[1,2,3],g->ell[2]-p[1,2],h->ell[2,1]},{a->-ell[1]+p[1],b->-ell[1]+p[1,2],c->-ell[1]+p[1,2,3],d->-ell[1]-p[6],e->-ell[2]-p[6],f->-ell[2],g->-ell[2]+p[1],h->-ell[2,1]},{a->ell[1]-p[1,2,3],b->ell[1]-p[1,2],c->ell[1]-p[1],d->ell[1]+p[6],e->ell[2]+p[6],f->ell[2]+p[5,6],g->ell[2]-p[1,2,3],h->ell[2,1]},{a->-ell[1]+p[1,2],b->-ell[1]+p[1,2,3],c->-ell[1]-p[5,6],d->-ell[1],e->-ell[2],f->-ell[2]+p[1],g->-ell[2]+p[1,2],h->-ell[2,1]},{a->ell[1]+p[5,6],b->ell[1]-p[1,2,3],c->ell[1]-p[1,2],d->ell[1],e->ell[2],f->ell[2]+p[6],g->ell[2]+p[5,6],h->ell[2,1]},{a->-ell[1]+p[1,2,3],b->-ell[1]-p[5,6],c->-ell[1]-p[6],d->-ell[1]+p[1],e->-ell[2]+p[1],f->-ell[2]+p[1,2],g->-ell[2]+p[1,2,3],h->-ell[2,1]},{a->ell[1]+p[6],b->ell[1]+p[5,6],c->ell[1]-p[1,2,3],d->ell[1]-p[1],e->ell[2]-p[1],f->ell[2],g->ell[2]+p[6],h->ell[2,1]},{a->-ell[1]-p[5,6],b->-ell[1]-p[6],c->-ell[1],d->-ell[1]+p[1,2],e->-ell[2]+p[1,2],f->-ell[2]+p[1,2,3],g->-ell[2]-p[5,6],h->-ell[2,1]},{a->-ell[1]-p[6],b->-ell[1],c->-ell[1]+p[1],d->-ell[1]+p[1,2,3],e->-ell[2]+p[1,2,3],f->-ell[2]-p[5,6],g->-ell[2]-p[6],h->-ell[2,1]},{a->ell[1],b->ell[1]+p[6],c->ell[1]+p[5,6],d->ell[1]-p[1,2],e->ell[2]-p[1,2],f->ell[2]-p[1],g->ell[2],h->ell[2,1]},{a->-ell[1],b->-ell[1]+p[1],c->-ell[1]+p[1,2],d->-ell[1]-p[5,6],e->-ell[2]-p[5,6],f->-ell[2]-p[6],g->-ell[2],h->-ell[2,1]},{a->ell[1]-p[1],b->ell[1],c->ell[1]+p[6],d->ell[1]-p[1,2,3],e->ell[2]-p[1,2,3],f->ell[2]-p[1,2],g->ell[2]-p[1],h->ell[2,1]},{a->ell[1]-p[1,2],b->ell[1]-p[1],c->ell[1],d->ell[1]+p[5,6],e->ell[2]+p[5,6],f->ell[2]-p[1,2,3],g->ell[2]-p[1,2],h->ell[2,1]},{a->-ell[1]+p[1],b->-ell[1]+p[1,2],c->-ell[1]+p[1,2,3],d->-ell[1]-p[6],e->-ell[2]-p[6],f->-ell[2],g->-ell[2]+p[1],h->-ell[2,1]},{a->ell[1]-p[1,2,3],b->ell[1]-p[1,2],c->ell[1]-p[1],d->ell[1]+p[6],e->ell[2]+p[6],f->ell[2]+p[5,6],g->ell[2]-p[1,2,3],h->ell[2,1]},{a->-ell[1]+p[1,2],b->-ell[1]+p[1,2,3],c->-ell[1]-p[5,6],d->-ell[1],e->-ell[2],f->-ell[2]+p[1],g->-ell[2]+p[1,2],h->-ell[2,1]},{a->ell[1]+p[5,6],b->ell[1]-p[1,2,3],c->ell[1]-p[1,2],d->ell[1],e->ell[2],f->ell[2]+p[6],g->ell[2]+p[5,6],h->ell[2,1]},{a->-ell[1]+p[1,2,3],b->-ell[1]-p[5,6],c->-ell[1]-p[6],d->-ell[1]+p[1],e->-ell[2]+p[1],f->-ell[2]+p[1,2],g->-ell[2]+p[1,2,3],h->-ell[2,1]},{a->ell[1]+p[6],b->ell[1]+p[5,6],c->ell[1]-p[1,2,3],d->ell[1]-p[1],e->ell[2]-p[1],f->ell[2],g->ell[2]+p[6],h->ell[2,1]},{a->-ell[1]-p[5,6],b->-ell[1]-p[6],c->-ell[1],d->-ell[1]+p[1,2],e->-ell[2]+p[1,2],f->-ell[2]+p[1,2,3],g->-ell[2]-p[5,6],h->-ell[2,1]},{a->-ell[1]-p[6],b->-ell[1],c->-ell[1]+p[1],d->-ell[1]+p[1,2,3],e->-ell[2]+p[1,2,3],f->-ell[2]-p[5,6],g->-ell[2]-p[6],h->-ell[2,1]},{a->ell[1],b->ell[1]+p[6],c->ell[1]+p[5,6],d->ell[1]-p[1,2],e->ell[2]-p[1,2],f->ell[2]-p[1],g->ell[2],h->ell[2,1]},{a->-ell[1],b->-ell[1]+p[1],c->-ell[1]+p[1,2],d->-ell[2]+p[1,2],e->-ell[2]+p[1,2,3],f->-ell[2]-p[5,6],g->-ell[2]},{a->ell[1]-p[1,2],b->ell[1]-p[1],c->ell[1],d->ell[2],e->ell[2]+p[6],f->ell[2]+p[5,6],g->ell[2]-p[1,2]},{a->-ell[1]-p[6],b->-ell[1],c->-ell[1]+p[1],d->-ell[2]+p[1],e->-ell[2]+p[1,2],f->-ell[2]+p[1,2,3],g->-ell[2]-p[6]},{a->ell[1]-p[1],b->ell[1],c->ell[1]+p[6],d->ell[2]+p[6],e->ell[2]+p[5,6],f->ell[2]-p[1,2,3],g->ell[2]-p[1]},{a->ell[1]-p[1,2,3],b->ell[1]-p[1,2],c->ell[1]-p[1],d->ell[2]-p[1],e->ell[2],f->ell[2]+p[6],g->ell[2]-p[1,2,3]},{a->-ell[1]+p[1],b->-ell[1]+p[1,2],c->-ell[1]+p[1,2,3],d->-ell[2]+p[1,2,3],e->-ell[2]-p[5,6],f->-ell[2]-p[6],g->-ell[2]+p[1]},{a->ell[1]+p[5,6],b->ell[1]-p[1,2,3],c->ell[1]-p[1,2],d->ell[2]-p[1,2],e->ell[2]-p[1],f->ell[2],g->ell[2]+p[5,6]},{a->-ell[1]+p[1,2],b->-ell[1]+p[1,2,3],c->-ell[1]-p[5,6],d->-ell[2]-p[5,6],e->-ell[2]-p[6],f->-ell[2],g->-ell[2]+p[1,2]},{a->ell[1]+p[6],b->ell[1]+p[5,6],c->ell[1]-p[1,2,3],d->ell[2]-p[1,2,3],e->ell[2]-p[1,2],f->ell[2]-p[1],g->ell[2]+p[6]},{a->-ell[1]+p[1,2,3],b->-ell[1]-p[5,6],c->-ell[1]-p[6],d->-ell[2]-p[6],e->-ell[2],f->-ell[2]+p[1],g->-ell[2]+p[1,2,3]},{a->-ell[1]-p[5,6],b->-ell[1]-p[6],c->-ell[1],d->-ell[2],e->-ell[2]+p[1],f->-ell[2]+p[1,2],g->-ell[2]-p[5,6]},{a->ell[1],b->ell[1]+p[6],c->ell[1]+p[5,6],d->ell[2]+p[5,6],e->ell[2]-p[1,2,3],f->ell[2]-p[1,2],g->ell[2]},{a->-ell[1],b->-ell[1]+p[1],c->-ell[1]+p[1,2],d->-ell[2]+p[1,2],e->-ell[2]+p[1,2,3],f->-ell[2]-p[5,6],g->-ell[2]},{a->ell[1]-p[1,2],b->ell[1]-p[1],c->ell[1],d->ell[2],e->ell[2]+p[6],f->ell[2]+p[5,6],g->ell[2]-p[1,2]},{a->-ell[1]-p[6],b->-ell[1],c->-ell[1]+p[1],d->-ell[2]+p[1],e->-ell[2]+p[1,2],f->-ell[2]+p[1,2,3],g->-ell[2]-p[6]},{a->ell[1]-p[1],b->ell[1],c->ell[1]+p[6],d->ell[2]+p[6],e->ell[2]+p[5,6],f->ell[2]-p[1,2,3],g->ell[2]-p[1]},{a->ell[1]-p[1,2,3],b->ell[1]-p[1,2],c->ell[1]-p[1],d->ell[2]-p[1],e->ell[2],f->ell[2]+p[6],g->ell[2]-p[1,2,3]},{a->-ell[1]+p[1],b->-ell[1]+p[1,2],c->-ell[1]+p[1,2,3],d->-ell[2]+p[1,2,3],e->-ell[2]-p[5,6],f->-ell[2]-p[6],g->-ell[2]+p[1]},{a->ell[1]+p[5,6],b->ell[1]-p[1,2,3],c->ell[1]-p[1,2],d->ell[2]-p[1,2],e->ell[2]-p[1],f->ell[2],g->ell[2]+p[5,6]},{a->-ell[1]+p[1,2],b->-ell[1]+p[1,2,3],c->-ell[1]-p[5,6],d->-ell[2]-p[5,6],e->-ell[2]-p[6],f->-ell[2],g->-ell[2]+p[1,2]},{a->ell[1]+p[6],b->ell[1]+p[5,6],c->ell[1]-p[1,2,3],d->ell[2]-p[1,2,3],e->ell[2]-p[1,2],f->ell[2]-p[1],g->ell[2]+p[6]},{a->-ell[1]+p[1,2,3],b->-ell[1]-p[5,6],c->-ell[1]-p[6],d->-ell[2]-p[6],e->-ell[2],f->-ell[2]+p[1],g->-ell[2]+p[1,2,3]},{a->-ell[1]-p[5,6],b->-ell[1]-p[6],c->-ell[1],d->-ell[2],e->-ell[2]+p[1],f->-ell[2]+p[1,2],g->-ell[2]-p[5,6]},{a->ell[1],b->ell[1]+p[6],c->ell[1]+p[5,6],d->ell[2]+p[5,6],e->ell[2]-p[1,2,3],f->ell[2]-p[1,2],g->ell[2]},{a->-ell[1],b->-ell[1]+p[1],c->-ell[1]+p[1,2],d->-ell[2]+p[1,2,3],e->-ell[2]-p[5,6],f->-ell[2]-p[6],g->-ell[2]},{a->ell[1]-p[1,2],b->ell[1]-p[1],c->ell[1],d->ell[2]+p[6],e->ell[2]+p[5,6],f->ell[2]-p[1,2,3],g->ell[2]-p[1,2]},{a->-ell[1]-p[6],b->-ell[1],c->-ell[1]+p[1],d->-ell[2]+p[1,2],e->-ell[2]+p[1,2,3],f->-ell[2]-p[5,6],g->-ell[2]-p[6]},{a->ell[1]-p[1],b->ell[1],c->ell[1]+p[6],d->ell[2]+p[5,6],e->ell[2]-p[1,2,3],f->ell[2]-p[1,2],g->ell[2]-p[1]},{a->ell[1]-p[1,2,3],b->ell[1]-p[1,2],c->ell[1]-p[1],d->ell[2],e->ell[2]+p[6],f->ell[2]+p[5,6],g->ell[2]-p[1,2,3]},{a->-ell[1]+p[1],b->-ell[1]+p[1,2],c->-ell[1]+p[1,2,3],d->-ell[2]-p[5,6],e->-ell[2]-p[6],f->-ell[2],g->-ell[2]+p[1]},{a->ell[1]+p[5,6],b->ell[1]-p[1,2,3],c->ell[1]-p[1,2],d->ell[2]-p[1],e->ell[2],f->ell[2]+p[6],g->ell[2]+p[5,6]},{a->-ell[1]+p[1,2],b->-ell[1]+p[1,2,3],c->-ell[1]-p[5,6],d->-ell[2]-p[6],e->-ell[2],f->-ell[2]+p[1],g->-ell[2]+p[1,2]},{a->ell[1]+p[6],b->ell[1]+p[5,6],c->ell[1]-p[1,2,3],d->ell[2]-p[1,2],e->ell[2]-p[1],f->ell[2],g->ell[2]+p[6]},{a->-ell[1]+p[1,2,3],b->-ell[1]-p[5,6],c->-ell[1]-p[6],d->-ell[2],e->-ell[2]+p[1],f->-ell[2]+p[1,2],g->-ell[2]+p[1,2,3]},{a->-ell[1]-p[5,6],b->-ell[1]-p[6],c->-ell[1],d->-ell[2]+p[1],e->-ell[2]+p[1,2],f->-ell[2]+p[1,2,3],g->-ell[2]-p[5,6]},{a->ell[1],b->ell[1]+p[6],c->ell[1]+p[5,6],d->ell[2]-p[1,2,3],e->ell[2]-p[1,2],f->ell[2]-p[1],g->ell[2]},{a->-ell[1],b->-ell[1]+p[1],c->-ell[1]+p[1,2],d->-ell[2]+p[1,2,3],e->-ell[2]-p[5,6],f->-ell[2]-p[6],g->-ell[2]},{a->ell[1]-p[1,2],b->ell[1]-p[1],c->ell[1],d->ell[2]+p[6],e->ell[2]+p[5,6],f->ell[2]-p[1,2,3],g->ell[2]-p[1,2]},{a->-ell[1]-p[6],b->-ell[1],c->-ell[1]+p[1],d->-ell[2]+p[1,2],e->-ell[2]+p[1,2,3],f->-ell[2]-p[5,6],g->-ell[2]-p[6]},{a->ell[1]-p[1],b->ell[1],c->ell[1]+p[6],d->ell[2]+p[5,6],e->ell[2]-p[1,2,3],f->ell[2]-p[1,2],g->ell[2]-p[1]},{a->ell[1]-p[1,2,3],b->ell[1]-p[1,2],c->ell[1]-p[1],d->ell[2],e->ell[2]+p[6],f->ell[2]+p[5,6],g->ell[2]-p[1,2,3]},{a->-ell[1]+p[1],b->-ell[1]+p[1,2],c->-ell[1]+p[1,2,3],d->-ell[2]-p[5,6],e->-ell[2]-p[6],f->-ell[2],g->-ell[2]+p[1]},{a->ell[1]+p[5,6],b->ell[1]-p[1,2,3],c->ell[1]-p[1,2],d->ell[2]-p[1],e->ell[2],f->ell[2]+p[6],g->ell[2]+p[5,6]},{a->-ell[1]+p[1,2],b->-ell[1]+p[1,2,3],c->-ell[1]-p[5,6],d->-ell[2]-p[6],e->-ell[2],f->-ell[2]+p[1],g->-ell[2]+p[1,2]},{a->ell[1]+p[6],b->ell[1]+p[5,6],c->ell[1]-p[1,2,3],d->ell[2]-p[1,2],e->ell[2]-p[1],f->ell[2],g->ell[2]+p[6]},{a->-ell[1]+p[1,2,3],b->-ell[1]-p[5,6],c->-ell[1]-p[6],d->-ell[2],e->-ell[2]+p[1],f->-ell[2]+p[1,2],g->-ell[2]+p[1,2,3]},{a->-ell[1]-p[5,6],b->-ell[1]-p[6],c->-ell[1],d->-ell[2]+p[1],e->-ell[2]+p[1,2],f->-ell[2]+p[1,2,3],g->-ell[2]-p[5,6]},{a->ell[1],b->ell[1]+p[6],c->ell[1]+p[5,6],d->ell[2]-p[1,2,3],e->ell[2]-p[1,2],f->ell[2]-p[1],g->ell[2]},{a->-ell[1],b->-ell[1]+p[1],c->-ell[1]+p[1,2],d->-ell[2]+p[1,2],e->-ell[2]+p[1,2,3],f->-ell[2]-p[5,6],g->-ell[2,1]},{a->ell[1]-p[1],b->ell[1],c->ell[1]+p[6],d->ell[2]+p[6],e->ell[2]+p[5,6],f->ell[2]-p[1,2,3],g->ell[2,1]},{a->ell[1]-p[1,2],b->ell[1]-p[1],c->ell[1],d->ell[2],e->ell[2]+p[6],f->ell[2]+p[5,6],g->ell[2,1]},{a->-ell[1]+p[1],b->-ell[1]+p[1,2],c->-ell[1]+p[1,2,3],d->-ell[2]+p[1,2,3],e->-ell[2]-p[5,6],f->-ell[2]-p[6],g->-ell[2,1]},{a->ell[1]-p[1,2,3],b->ell[1]-p[1,2],c->ell[1]-p[1],d->ell[2]-p[1],e->ell[2],f->ell[2]+p[6],g->ell[2,1]},{a->-ell[1]+p[1,2],b->-ell[1]+p[1,2,3],c->-ell[1]-p[5,6],d->-ell[2]-p[5,6],e->-ell[2]-p[6],f->-ell[2],g->-ell[2,1]},{a->ell[1]+p[5,6],b->ell[1]-p[1,2,3],c->ell[1]-p[1,2],d->ell[2]-p[1,2],e->ell[2]-p[1],f->ell[2],g->ell[2,1]},{a->-ell[1]+p[1,2,3],b->-ell[1]-p[5,6],c->-ell[1]-p[6],d->-ell[2]-p[6],e->-ell[2],f->-ell[2]+p[1],g->-ell[2,1]},{a->ell[1]+p[6],b->ell[1]+p[5,6],c->ell[1]-p[1,2,3],d->ell[2]-p[1,2,3],e->ell[2]-p[1,2],f->ell[2]-p[1],g->ell[2,1]},{a->-ell[1]-p[5,6],b->-ell[1]-p[6],c->-ell[1],d->-ell[2],e->-ell[2]+p[1],f->-ell[2]+p[1,2],g->-ell[2,1]},{a->-ell[1]-p[6],b->-ell[1],c->-ell[1]+p[1],d->-ell[2]+p[1],e->-ell[2]+p[1,2],f->-ell[2]+p[1,2,3],g->-ell[2,1]},{a->ell[1],b->ell[1]+p[6],c->ell[1]+p[5,6],d->ell[2]+p[5,6],e->ell[2]-p[1,2,3],f->ell[2]-p[1,2],g->ell[2,1]},{a->-ell[1],b->-ell[1]+p[1],c->-ell[1]+p[1,2],d->-ell[2]+p[1,2],e->-ell[2]+p[1,2,3],f->-ell[2]-p[5,6],g->-ell[2,1]},{a->ell[1]-p[1],b->ell[1],c->ell[1]+p[6],d->ell[2]+p[6],e->ell[2]+p[5,6],f->ell[2]-p[1,2,3],g->ell[2,1]},{a->ell[1]-p[1,2],b->ell[1]-p[1],c->ell[1],d->ell[2],e->ell[2]+p[6],f->ell[2]+p[5,6],g->ell[2,1]},{a->-ell[1]+p[1],b->-ell[1]+p[1,2],c->-ell[1]+p[1,2,3],d->-ell[2]+p[1,2,3],e->-ell[2]-p[5,6],f->-ell[2]-p[6],g->-ell[2,1]},{a->ell[1]-p[1,2,3],b->ell[1]-p[1,2],c->ell[1]-p[1],d->ell[2]-p[1],e->ell[2],f->ell[2]+p[6],g->ell[2,1]},{a->-ell[1]+p[1,2],b->-ell[1]+p[1,2,3],c->-ell[1]-p[5,6],d->-ell[2]-p[5,6],e->-ell[2]-p[6],f->-ell[2],g->-ell[2,1]},{a->ell[1]+p[5,6],b->ell[1]-p[1,2,3],c->ell[1]-p[1,2],d->ell[2]-p[1,2],e->ell[2]-p[1],f->ell[2],g->ell[2,1]},{a->-ell[1]+p[1,2,3],b->-ell[1]-p[5,6],c->-ell[1]-p[6],d->-ell[2]-p[6],e->-ell[2],f->-ell[2]+p[1],g->-ell[2,1]},{a->ell[1]+p[6],b->ell[1]+p[5,6],c->ell[1]-p[1,2,3],d->ell[2]-p[1,2,3],e->ell[2]-p[1,2],f->ell[2]-p[1],g->ell[2,1]},{a->-ell[1]-p[5,6],b->-ell[1]-p[6],c->-ell[1],d->-ell[2],e->-ell[2]+p[1],f->-ell[2]+p[1,2],g->-ell[2,1]},{a->-ell[1]-p[6],b->-ell[1],c->-ell[1]+p[1],d->-ell[2]+p[1],e->-ell[2]+p[1,2],f->-ell[2]+p[1,2,3],g->-ell[2,1]},{a->ell[1],b->ell[1]+p[6],c->ell[1]+p[5,6],d->ell[2]+p[5,6],e->ell[2]-p[1,2,3],f->ell[2]-p[1,2],g->ell[2,1]},{a->-ell[1],b->-ell[1]+p[1],c->-ell[1]+p[1,2],d->-ell[2]+p[1,2],e->-ell[2]+p[1,2,3],f->-ell[2]-p[6],g->-ell[2,1]},{a->ell[1]-p[1],b->ell[1],c->ell[1]+p[6],d->ell[2]+p[6],e->ell[2]+p[5,6],f->ell[2]-p[1,2],g->ell[2,1]},{a->ell[1]-p[1,2],b->ell[1]-p[1],c->ell[1],d->ell[2],e->ell[2]+p[6],f->ell[2]-p[1,2,3],g->ell[2,1]},{a->-ell[1]+p[1],b->-ell[1]+p[1,2],c->-ell[1]+p[1,2,3],d->-ell[2]+p[1,2,3],e->-ell[2]-p[5,6],f->-ell[2],g->-ell[2,1]},{a->ell[1]-p[1,2,3],b->ell[1]-p[1,2],c->ell[1]-p[1],d->ell[2]-p[1],e->ell[2],f->ell[2]+p[5,6],g->ell[2,1]},{a->-ell[1]+p[1,2],b->-ell[1]+p[1,2,3],c->-ell[1]-p[5,6],d->-ell[2]-p[5,6],e->-ell[2]-p[6],f->-ell[2]+p[1],g->-ell[2,1]},{a->ell[1]+p[5,6],b->ell[1]-p[1,2,3],c->ell[1]-p[1,2],d->ell[2]-p[1,2],e->ell[2]-p[1],f->ell[2]+p[6],g->ell[2,1]},{a->-ell[1]+p[1,2,3],b->-ell[1]-p[5,6],c->-ell[1]-p[6],d->-ell[2]-p[6],e->-ell[2],f->-ell[2]+p[1,2],g->-ell[2,1]},{a->ell[1]+p[6],b->ell[1]+p[5,6],c->ell[1]-p[1,2,3],d->ell[2]-p[1,2,3],e->ell[2]-p[1,2],f->ell[2],g->ell[2,1]},{a->-ell[1]-p[5,6],b->-ell[1]-p[6],c->-ell[1],d->-ell[2],e->-ell[2]+p[1],f->-ell[2]+p[1,2,3],g->-ell[2,1]},{a->-ell[1]-p[6],b->-ell[1],c->-ell[1]+p[1],d->-ell[2]+p[1],e->-ell[2]+p[1,2],f->-ell[2]-p[5,6],g->-ell[2,1]},{a->ell[1],b->ell[1]+p[6],c->ell[1]+p[5,6],d->ell[2]+p[5,6],e->ell[2]-p[1,2,3],f->ell[2]-p[1],g->ell[2,1]},{a->-ell[1],b->-ell[1]+p[1],c->-ell[1]+p[1,2],d->-ell[2]+p[1,2],e->-ell[2]+p[1,2,3],f->-ell[2]-p[6],g->-ell[2,1]},{a->ell[1]-p[1],b->ell[1],c->ell[1]+p[6],d->ell[2]+p[6],e->ell[2]+p[5,6],f->ell[2]-p[1,2],g->ell[2,1]},{a->ell[1]-p[1,2],b->ell[1]-p[1],c->ell[1],d->ell[2],e->ell[2]+p[6],f->ell[2]-p[1,2,3],g->ell[2,1]},{a->-ell[1]+p[1],b->-ell[1]+p[1,2],c->-ell[1]+p[1,2,3],d->-ell[2]+p[1,2,3],e->-ell[2]-p[5,6],f->-ell[2],g->-ell[2,1]},{a->ell[1]-p[1,2,3],b->ell[1]-p[1,2],c->ell[1]-p[1],d->ell[2]-p[1],e->ell[2],f->ell[2]+p[5,6],g->ell[2,1]},{a->-ell[1]+p[1,2],b->-ell[1]+p[1,2,3],c->-ell[1]-p[5,6],d->-ell[2]-p[5,6],e->-ell[2]-p[6],f->-ell[2]+p[1],g->-ell[2,1]},{a->ell[1]+p[5,6],b->ell[1]-p[1,2,3],c->ell[1]-p[1,2],d->ell[2]-p[1,2],e->ell[2]-p[1],f->ell[2]+p[6],g->ell[2,1]},{a->-ell[1]+p[1,2,3],b->-ell[1]-p[5,6],c->-ell[1]-p[6],d->-ell[2]-p[6],e->-ell[2],f->-ell[2]+p[1,2],g->-ell[2,1]},{a->ell[1]+p[6],b->ell[1]+p[5,6],c->ell[1]-p[1,2,3],d->ell[2]-p[1,2,3],e->ell[2]-p[1,2],f->ell[2],g->ell[2,1]},{a->-ell[1]-p[5,6],b->-ell[1]-p[6],c->-ell[1],d->-ell[2],e->-ell[2]+p[1],f->-ell[2]+p[1,2,3],g->-ell[2,1]},{a->-ell[1]-p[6],b->-ell[1],c->-ell[1]+p[1],d->-ell[2]+p[1],e->-ell[2]+p[1,2],f->-ell[2]-p[5,6],g->-ell[2,1]},{a->ell[1],b->ell[1]+p[6],c->ell[1]+p[5,6],d->ell[2]+p[5,6],e->ell[2]-p[1,2,3],f->ell[2]-p[1],g->ell[2,1]},{a->-ell[1],b->-ell[1]+p[1],c->-ell[1]+p[1,2],d->-ell[2]+p[1,2],e->-ell[2]+p[1,2,3],f->-ell[2],g->-ell[2,1]},{a->ell[1]-p[1],b->ell[1],c->ell[1]+p[6],d->ell[2]+p[6],e->ell[2]+p[5,6],f->ell[2]-p[1],g->ell[2,1]},{a->ell[1]-p[1,2],b->ell[1]-p[1],c->ell[1],d->ell[2],e->ell[2]+p[6],f->ell[2]-p[1,2],g->ell[2,1]},{a->-ell[1]+p[1],b->-ell[1]+p[1,2],c->-ell[1]+p[1,2,3],d->-ell[2]+p[1,2,3],e->-ell[2]-p[5,6],f->-ell[2]+p[1],g->-ell[2,1]},{a->ell[1]-p[1,2,3],b->ell[1]-p[1,2],c->ell[1]-p[1],d->ell[2]-p[1],e->ell[2],f->ell[2]-p[1,2,3],g->ell[2,1]},{a->-ell[1]+p[1,2],b->-ell[1]+p[1,2,3],c->-ell[1]-p[5,6],d->-ell[2]-p[5,6],e->-ell[2]-p[6],f->-ell[2]+p[1,2],g->-ell[2,1]},{a->ell[1]+p[5,6],b->ell[1]-p[1,2,3],c->ell[1]-p[1,2],d->ell[2]-p[1,2],e->ell[2]-p[1],f->ell[2]+p[5,6],g->ell[2,1]},{a->-ell[1]+p[1,2,3],b->-ell[1]-p[5,6],c->-ell[1]-p[6],d->-ell[2]-p[6],e->-ell[2],f->-ell[2]+p[1,2,3],g->-ell[2,1]},{a->ell[1]+p[6],b->ell[1]+p[5,6],c->ell[1]-p[1,2,3],d->ell[2]-p[1,2,3],e->ell[2]-p[1,2],f->ell[2]+p[6],g->ell[2,1]},{a->-ell[1]-p[5,6],b->-ell[1]-p[6],c->-ell[1],d->-ell[2],e->-ell[2]+p[1],f->-ell[2]-p[5,6],g->-ell[2,1]},{a->-ell[1]-p[6],b->-ell[1],c->-ell[1]+p[1],d->-ell[2]+p[1],e->-ell[2]+p[1,2],f->-ell[2]-p[6],g->-ell[2,1]},{a->ell[1],b->ell[1]+p[6],c->ell[1]+p[5,6],d->ell[2]+p[5,6],e->ell[2]-p[1,2,3],f->ell[2],g->ell[2,1]},{a->-ell[1],b->-ell[1]+p[1],c->-ell[1]+p[1,2],d->-ell[2]+p[1,2],e->-ell[2]+p[1,2,3],f->-ell[2],g->-ell[2,1]},{a->ell[1]-p[1],b->ell[1],c->ell[1]+p[6],d->ell[2]+p[6],e->ell[2]+p[5,6],f->ell[2]-p[1],g->ell[2,1]},{a->ell[1]-p[1,2],b->ell[1]-p[1],c->ell[1],d->ell[2],e->ell[2]+p[6],f->ell[2]-p[1,2],g->ell[2,1]},{a->-ell[1]+p[1],b->-ell[1]+p[1,2],c->-ell[1]+p[1,2,3],d->-ell[2]+p[1,2,3],e->-ell[2]-p[5,6],f->-ell[2]+p[1],g->-ell[2,1]},{a->ell[1]-p[1,2,3],b->ell[1]-p[1,2],c->ell[1]-p[1],d->ell[2]-p[1],e->ell[2],f->ell[2]-p[1,2,3],g->ell[2,1]},{a->-ell[1]+p[1,2],b->-ell[1]+p[1,2,3],c->-ell[1]-p[5,6],d->-ell[2]-p[5,6],e->-ell[2]-p[6],f->-ell[2]+p[1,2],g->-ell[2,1]},{a->ell[1]+p[5,6],b->ell[1]-p[1,2,3],c->ell[1]-p[1,2],d->ell[2]-p[1,2],e->ell[2]-p[1],f->ell[2]+p[5,6],g->ell[2,1]},{a->-ell[1]+p[1,2,3],b->-ell[1]-p[5,6],c->-ell[1]-p[6],d->-ell[2]-p[6],e->-ell[2],f->-ell[2]+p[1,2,3],g->-ell[2,1]},{a->ell[1]+p[6],b->ell[1]+p[5,6],c->ell[1]-p[1,2,3],d->ell[2]-p[1,2,3],e->ell[2]-p[1,2],f->ell[2]+p[6],g->ell[2,1]},{a->-ell[1]-p[5,6],b->-ell[1]-p[6],c->-ell[1],d->-ell[2],e->-ell[2]+p[1],f->-ell[2]-p[5,6],g->-ell[2,1]},{a->-ell[1]-p[6],b->-ell[1],c->-ell[1]+p[1],d->-ell[2]+p[1],e->-ell[2]+p[1,2],f->-ell[2]-p[6],g->-ell[2,1]},{a->ell[1],b->ell[1]+p[6],c->ell[1]+p[5,6],d->ell[2]+p[5,6],e->ell[2]-p[1,2,3],f->ell[2],g->ell[2,1]},{a->-ell[1],b->-ell[1]+p[1],c->-ell[1]+p[1,2],d->-ell[2]+p[1,2],e->-ell[2]+p[1,2,3],f->-ell[2],g->-ell[2,1]},{a->ell[1]-p[1],b->ell[1],c->ell[1]+p[6],d->ell[2]+p[6],e->ell[2]+p[5,6],f->ell[2]-p[1],g->ell[2,1]},{a->ell[1]-p[1,2],b->ell[1]-p[1],c->ell[1],d->ell[2],e->ell[2]+p[6],f->ell[2]-p[1,2],g->ell[2,1]},{a->-ell[1]+p[1],b->-ell[1]+p[1,2],c->-ell[1]+p[1,2,3],d->-ell[2]+p[1,2,3],e->-ell[2]-p[5,6],f->-ell[2]+p[1],g->-ell[2,1]},{a->ell[1]-p[1,2,3],b->ell[1]-p[1,2],c->ell[1]-p[1],d->ell[2]-p[1],e->ell[2],f->ell[2]-p[1,2,3],g->ell[2,1]},{a->-ell[1]+p[1,2],b->-ell[1]+p[1,2,3],c->-ell[1]-p[5,6],d->-ell[2]-p[5,6],e->-ell[2]-p[6],f->-ell[2]+p[1,2],g->-ell[2,1]},{a->ell[1]+p[5,6],b->ell[1]-p[1,2,3],c->ell[1]-p[1,2],d->ell[2]-p[1,2],e->ell[2]-p[1],f->ell[2]+p[5,6],g->ell[2,1]},{a->-ell[1]+p[1,2,3],b->-ell[1]-p[5,6],c->-ell[1]-p[6],d->-ell[2]-p[6],e->-ell[2],f->-ell[2]+p[1,2,3],g->-ell[2,1]},{a->ell[1]+p[6],b->ell[1]+p[5,6],c->ell[1]-p[1,2,3],d->ell[2]-p[1,2,3],e->ell[2]-p[1,2],f->ell[2]+p[6],g->ell[2,1]},{a->-ell[1]-p[5,6],b->-ell[1]-p[6],c->-ell[1],d->-ell[2],e->-ell[2]+p[1],f->-ell[2]-p[5,6],g->-ell[2,1]},{a->-ell[1]-p[6],b->-ell[1],c->-ell[1]+p[1],d->-ell[2]+p[1],e->-ell[2]+p[1,2],f->-ell[2]-p[6],g->-ell[2,1]},{a->ell[1],b->ell[1]+p[6],c->ell[1]+p[5,6],d->ell[2]+p[5,6],e->ell[2]-p[1,2,3],f->ell[2],g->ell[2,1]},{a->-ell[1],b->-ell[1]+p[1],c->-ell[1]+p[1,2],d->-ell[2]+p[1,2],e->-ell[2]+p[1,2,3],f->-ell[2],g->-ell[2,1]},{a->ell[1]-p[1],b->ell[1],c->ell[1]+p[6],d->ell[2]+p[6],e->ell[2]+p[5,6],f->ell[2]-p[1],g->ell[2,1]},{a->ell[1]-p[1,2],b->ell[1]-p[1],c->ell[1],d->ell[2],e->ell[2]+p[6],f->ell[2]-p[1,2],g->ell[2,1]},{a->-ell[1]+p[1],b->-ell[1]+p[1,2],c->-ell[1]+p[1,2,3],d->-ell[2]+p[1,2,3],e->-ell[2]-p[5,6],f->-ell[2]+p[1],g->-ell[2,1]},{a->ell[1]-p[1,2,3],b->ell[1]-p[1,2],c->ell[1]-p[1],d->ell[2]-p[1],e->ell[2],f->ell[2]-p[1,2,3],g->ell[2,1]},{a->-ell[1]+p[1,2],b->-ell[1]+p[1,2,3],c->-ell[1]-p[5,6],d->-ell[2]-p[5,6],e->-ell[2]-p[6],f->-ell[2]+p[1,2],g->-ell[2,1]},{a->ell[1]+p[5,6],b->ell[1]-p[1,2,3],c->ell[1]-p[1,2],d->ell[2]-p[1,2],e->ell[2]-p[1],f->ell[2]+p[5,6],g->ell[2,1]},{a->-ell[1]+p[1,2,3],b->-ell[1]-p[5,6],c->-ell[1]-p[6],d->-ell[2]-p[6],e->-ell[2],f->-ell[2]+p[1,2,3],g->-ell[2,1]},{a->ell[1]+p[6],b->ell[1]+p[5,6],c->ell[1]-p[1,2,3],d->ell[2]-p[1,2,3],e->ell[2]-p[1,2],f->ell[2]+p[6],g->ell[2,1]},{a->-ell[1]-p[5,6],b->-ell[1]-p[6],c->-ell[1],d->-ell[2],e->-ell[2]+p[1],f->-ell[2]-p[5,6],g->-ell[2,1]},{a->-ell[1]-p[6],b->-ell[1],c->-ell[1]+p[1],d->-ell[2]+p[1],e->-ell[2]+p[1,2],f->-ell[2]-p[6],g->-ell[2,1]},{a->ell[1],b->ell[1]+p[6],c->ell[1]+p[5,6],d->ell[2]+p[5,6],e->ell[2]-p[1,2,3],f->ell[2],g->ell[2,1]},{a->-ell[1],b->-ell[1]+p[1],c->-ell[1]+p[1,2],d->-ell[2]+p[1,2],e->-ell[2]-p[5,6],f->-ell[2],g->-ell[2,1]},{a->ell[1]-p[1],b->ell[1],c->ell[1]+p[6],d->ell[2]+p[6],e->ell[2]-p[1,2,3],f->ell[2]-p[1],g->ell[2,1]},{a->ell[1]-p[1,2],b->ell[1]-p[1],c->ell[1],d->ell[2],e->ell[2]+p[5,6],f->ell[2]-p[1,2],g->ell[2,1]},{a->-ell[1]+p[1],b->-ell[1]+p[1,2],c->-ell[1]+p[1,2,3],d->-ell[2]+p[1,2,3],e->-ell[2]-p[6],f->-ell[2]+p[1],g->-ell[2,1]},{a->ell[1]-p[1,2,3],b->ell[1]-p[1,2],c->ell[1]-p[1],d->ell[2]-p[1],e->ell[2]+p[6],f->ell[2]-p[1,2,3],g->ell[2,1]},{a->-ell[1]+p[1,2],b->-ell[1]+p[1,2,3],c->-ell[1]-p[5,6],d->-ell[2]-p[5,6],e->-ell[2],f->-ell[2]+p[1,2],g->-ell[2,1]},{a->ell[1]+p[5,6],b->ell[1]-p[1,2,3],c->ell[1]-p[1,2],d->ell[2]-p[1,2],e->ell[2],f->ell[2]+p[5,6],g->ell[2,1]},{a->-ell[1]+p[1,2,3],b->-ell[1]-p[5,6],c->-ell[1]-p[6],d->-ell[2]-p[6],e->-ell[2]+p[1],f->-ell[2]+p[1,2,3],g->-ell[2,1]},{a->ell[1]+p[6],b->ell[1]+p[5,6],c->ell[1]-p[1,2,3],d->ell[2]-p[1,2,3],e->ell[2]-p[1],f->ell[2]+p[6],g->ell[2,1]},{a->-ell[1]-p[5,6],b->-ell[1]-p[6],c->-ell[1],d->-ell[2],e->-ell[2]+p[1,2],f->-ell[2]-p[5,6],g->-ell[2,1]},{a->-ell[1]-p[6],b->-ell[1],c->-ell[1]+p[1],d->-ell[2]+p[1],e->-ell[2]+p[1,2,3],f->-ell[2]-p[6],g->-ell[2,1]},{a->ell[1],b->ell[1]+p[6],c->ell[1]+p[5,6],d->ell[2]+p[5,6],e->ell[2]-p[1,2],f->ell[2],g->ell[2,1]},{a->-ell[1],b->-ell[1]+p[1],c->-ell[1]+p[1,2],d->-ell[2]+p[1,2],e->-ell[2]-p[5,6],f->-ell[2],g->-ell[2,1]},{a->ell[1]-p[1],b->ell[1],c->ell[1]+p[6],d->ell[2]+p[6],e->ell[2]-p[1,2,3],f->ell[2]-p[1],g->ell[2,1]},{a->ell[1]-p[1,2],b->ell[1]-p[1],c->ell[1],d->ell[2],e->ell[2]+p[5,6],f->ell[2]-p[1,2],g->ell[2,1]},{a->-ell[1]+p[1],b->-ell[1]+p[1,2],c->-ell[1]+p[1,2,3],d->-ell[2]+p[1,2,3],e->-ell[2]-p[6],f->-ell[2]+p[1],g->-ell[2,1]},{a->ell[1]-p[1,2,3],b->ell[1]-p[1,2],c->ell[1]-p[1],d->ell[2]-p[1],e->ell[2]+p[6],f->ell[2]-p[1,2,3],g->ell[2,1]},{a->-ell[1]+p[1,2],b->-ell[1]+p[1,2,3],c->-ell[1]-p[5,6],d->-ell[2]-p[5,6],e->-ell[2],f->-ell[2]+p[1,2],g->-ell[2,1]},{a->ell[1]+p[5,6],b->ell[1]-p[1,2,3],c->ell[1]-p[1,2],d->ell[2]-p[1,2],e->ell[2],f->ell[2]+p[5,6],g->ell[2,1]},{a->-ell[1]+p[1,2,3],b->-ell[1]-p[5,6],c->-ell[1]-p[6],d->-ell[2]-p[6],e->-ell[2]+p[1],f->-ell[2]+p[1,2,3],g->-ell[2,1]},{a->ell[1]+p[6],b->ell[1]+p[5,6],c->ell[1]-p[1,2,3],d->ell[2]-p[1,2,3],e->ell[2]-p[1],f->ell[2]+p[6],g->ell[2,1]},{a->-ell[1]-p[5,6],b->-ell[1]-p[6],c->-ell[1],d->-ell[2],e->-ell[2]+p[1,2],f->-ell[2]-p[5,6],g->-ell[2,1]},{a->-ell[1]-p[6],b->-ell[1],c->-ell[1]+p[1],d->-ell[2]+p[1],e->-ell[2]+p[1,2,3],f->-ell[2]-p[6],g->-ell[2,1]},{a->ell[1],b->ell[1]+p[6],c->ell[1]+p[5,6],d->ell[2]+p[5,6],e->ell[2]-p[1,2],f->ell[2],g->ell[2,1]},{a->-ell[1],b->-ell[1]+p[1],c->-ell[1]+p[1,2],d->-ell[2]+p[1,2,3],e->-ell[2]-p[5,6],f->-ell[2]-p[6],g->-ell[2,1]},{a->ell[1]-p[1],b->ell[1],c->ell[1]+p[6],d->ell[2]+p[5,6],e->ell[2]-p[1,2,3],f->ell[2]-p[1,2],g->ell[2,1]},{a->ell[1]-p[1,2],b->ell[1]-p[1],c->ell[1],d->ell[2]+p[6],e->ell[2]+p[5,6],f->ell[2]-p[1,2,3],g->ell[2,1]},{a->-ell[1]+p[1],b->-ell[1]+p[1,2],c->-ell[1]+p[1,2,3],d->-ell[2]-p[5,6],e->-ell[2]-p[6],f->-ell[2],g->-ell[2,1]},{a->ell[1]-p[1,2,3],b->ell[1]-p[1,2],c->ell[1]-p[1],d->ell[2],e->ell[2]+p[6],f->ell[2]+p[5,6],g->ell[2,1]},{a->-ell[1]+p[1,2],b->-ell[1]+p[1,2,3],c->-ell[1]-p[5,6],d->-ell[2]-p[6],e->-ell[2],f->-ell[2]+p[1],g->-ell[2,1]},{a->ell[1]+p[5,6],b->ell[1]-p[1,2,3],c->ell[1]-p[1,2],d->ell[2]-p[1],e->ell[2],f->ell[2]+p[6],g->ell[2,1]},{a->-ell[1]+p[1,2,3],b->-ell[1]-p[5,6],c->-ell[1]-p[6],d->-ell[2],e->-ell[2]+p[1],f->-ell[2]+p[1,2],g->-ell[2,1]},{a->ell[1]+p[6],b->ell[1]+p[5,6],c->ell[1]-p[1,2,3],d->ell[2]-p[1,2],e->ell[2]-p[1],f->ell[2],g->ell[2,1]},{a->-ell[1]-p[5,6],b->-ell[1]-p[6],c->-ell[1],d->-ell[2]+p[1],e->-ell[2]+p[1,2],f->-ell[2]+p[1,2,3],g->-ell[2,1]},{a->-ell[1]-p[6],b->-ell[1],c->-ell[1]+p[1],d->-ell[2]+p[1,2],e->-ell[2]+p[1,2,3],f->-ell[2]-p[5,6],g->-ell[2,1]},{a->ell[1],b->ell[1]+p[6],c->ell[1]+p[5,6],d->ell[2]-p[1,2,3],e->ell[2]-p[1,2],f->ell[2]-p[1],g->ell[2,1]},{a->-ell[1],b->-ell[1]+p[1],c->-ell[1]+p[1,2,3],d->-ell[2]+p[1,2,3],e->-ell[2]-p[6],f->-ell[2],g->-ell[2,1]},{a->ell[1]-p[1],b->ell[1],c->ell[1]+p[5,6],d->ell[2]+p[5,6],e->ell[2]-p[1,2],f->ell[2]-p[1],g->ell[2,1]},{a->ell[1]-p[1,2],b->ell[1]-p[1],c->ell[1]+p[6],d->ell[2]+p[6],e->ell[2]-p[1,2,3],f->ell[2]-p[1,2],g->ell[2,1]},{a->-ell[1]+p[1],b->-ell[1]+p[1,2],c->-ell[1]-p[5,6],d->-ell[2]-p[5,6],e->-ell[2],f->-ell[2]+p[1],g->-ell[2,1]},{a->ell[1]-p[1,2,3],b->ell[1]-p[1,2],c->ell[1],d->ell[2],e->ell[2]+p[5,6],f->ell[2]-p[1,2,3],g->ell[2,1]},{a->-ell[1]+p[1,2],b->-ell[1]+p[1,2,3],c->-ell[1]-p[6],d->-ell[2]-p[6],e->-ell[2]+p[1],f->-ell[2]+p[1,2],g->-ell[2,1]},{a->ell[1]+p[5,6],b->ell[1]-p[1,2,3],c->ell[1]-p[1],d->ell[2]-p[1],e->ell[2]+p[6],f->ell[2]+p[5,6],g->ell[2,1]},{a->-ell[1]+p[1,2,3],b->-ell[1]-p[5,6],c->-ell[1],d->-ell[2],e->-ell[2]+p[1,2],f->-ell[2]+p[1,2,3],g->-ell[2,1]},{a->-ell[1]-p[5,6],b->-ell[1]-p[6],c->-ell[1]+p[1],d->-ell[2]+p[1],e->-ell[2]+p[1,2,3],f->-ell[2]-p[5,6],g->-ell[2,1]},{a->ell[1]+p[6],b->ell[1]+p[5,6],c->ell[1]-p[1,2],d->ell[2]-p[1,2],e->ell[2],f->ell[2]+p[6],g->ell[2,1]},{a->-ell[1]-p[6],b->-ell[1],c->-ell[1]+p[1,2],d->-ell[2]+p[1,2],e->-ell[2]-p[5,6],f->-ell[2]-p[6],g->-ell[2,1]},{a->ell[1],b->ell[1]+p[6],c->ell[1]-p[1,2,3],d->ell[2]-p[1,2,3],e->ell[2]-p[1],f->ell[2],g->ell[2,1]},{a->-ell[1],b->-ell[1]+p[1],c->-ell[1]+p[1,2],d->-ell[1]+p[1,2,3],e->-ell[2]+p[1,2,3],f->-ell[2]-p[5,6],g->-ell[2,1]},{a->ell[1]-p[1],b->ell[1],c->ell[1]+p[6],d->ell[1]+p[5,6],e->ell[2]+p[5,6],f->ell[2]-p[1,2,3],g->ell[2,1]},{a->ell[1]-p[1,2],b->ell[1]-p[1],c->ell[1],d->ell[1]+p[6],e->ell[2]+p[6],f->ell[2]+p[5,6],g->ell[2,1]},{a->-ell[1]+p[1],b->-ell[1]+p[1,2],c->-ell[1]+p[1,2,3],d->-ell[1]-p[5,6],e->-ell[2]-p[5,6],f->-ell[2]-p[6],g->-ell[2,1]},{a->ell[1]-p[1,2,3],b->ell[1]-p[1,2],c->ell[1]-p[1],d->ell[1],e->ell[2],f->ell[2]+p[6],g->ell[2,1]},{a->-ell[1]+p[1,2],b->-ell[1]+p[1,2,3],c->-ell[1]-p[5,6],d->-ell[1]-p[6],e->-ell[2]-p[6],f->-ell[2],g->-ell[2,1]},{a->ell[1]+p[5,6],b->ell[1]-p[1,2,3],c->ell[1]-p[1,2],d->ell[1]-p[1],e->ell[2]-p[1],f->ell[2],g->ell[2,1]},{a->-ell[1]+p[1,2,3],b->-ell[1]-p[5,6],c->-ell[1]-p[6],d->-ell[1],e->-ell[2],f->-ell[2]+p[1],g->-ell[2,1]},{a->ell[1]+p[6],b->ell[1]+p[5,6],c->ell[1]-p[1,2,3],d->ell[1]-p[1,2],e->ell[2]-p[1,2],f->ell[2]-p[1],g->ell[2,1]},{a->-ell[1]-p[5,6],b->-ell[1]-p[6],c->-ell[1],d->-ell[1]+p[1],e->-ell[2]+p[1],f->-ell[2]+p[1,2],g->-ell[2,1]},{a->-ell[1]-p[6],b->-ell[1],c->-ell[1]+p[1],d->-ell[1]+p[1,2],e->-ell[2]+p[1,2],f->-ell[2]+p[1,2,3],g->-ell[2,1]},{a->ell[1],b->ell[1]+p[6],c->ell[1]+p[5,6],d->ell[1]-p[1,2,3],e->ell[2]-p[1,2,3],f->ell[2]-p[1,2],g->ell[2,1]},{a->-ell[1],b->-ell[1]+p[1],c->-ell[1]+p[1,2],d->-ell[1]+p[1,2,3],e->-ell[2]+p[1,2,3],f->-ell[2]-p[5,6],g->-ell[2,1]},{a->ell[1]-p[1],b->ell[1],c->ell[1]+p[6],d->ell[1]+p[5,6],e->ell[2]+p[5,6],f->ell[2]-p[1,2,3],g->ell[2,1]},{a->ell[1]-p[1,2],b->ell[1]-p[1],c->ell[1],d->ell[1]+p[6],e->ell[2]+p[6],f->ell[2]+p[5,6],g->ell[2,1]},{a->-ell[1]+p[1],b->-ell[1]+p[1,2],c->-ell[1]+p[1,2,3],d->-ell[1]-p[5,6],e->-ell[2]-p[5,6],f->-ell[2]-p[6],g->-ell[2,1]},{a->ell[1]-p[1,2,3],b->ell[1]-p[1,2],c->ell[1]-p[1],d->ell[1],e->ell[2],f->ell[2]+p[6],g->ell[2,1]},{a->-ell[1]+p[1,2],b->-ell[1]+p[1,2,3],c->-ell[1]-p[5,6],d->-ell[1]-p[6],e->-ell[2]-p[6],f->-ell[2],g->-ell[2,1]},{a->ell[1]+p[5,6],b->ell[1]-p[1,2,3],c->ell[1]-p[1,2],d->ell[1]-p[1],e->ell[2]-p[1],f->ell[2],g->ell[2,1]},{a->-ell[1]+p[1,2,3],b->-ell[1]-p[5,6],c->-ell[1]-p[6],d->-ell[1],e->-ell[2],f->-ell[2]+p[1],g->-ell[2,1]},{a->ell[1]+p[6],b->ell[1]+p[5,6],c->ell[1]-p[1,2,3],d->ell[1]-p[1,2],e->ell[2]-p[1,2],f->ell[2]-p[1],g->ell[2,1]},{a->-ell[1]-p[5,6],b->-ell[1]-p[6],c->-ell[1],d->-ell[1]+p[1],e->-ell[2]+p[1],f->-ell[2]+p[1,2],g->-ell[2,1]},{a->-ell[1]-p[6],b->-ell[1],c->-ell[1]+p[1],d->-ell[1]+p[1,2],e->-ell[2]+p[1,2],f->-ell[2]+p[1,2,3],g->-ell[2,1]},{a->ell[1],b->ell[1]+p[6],c->ell[1]+p[5,6],d->ell[1]-p[1,2,3],e->ell[2]-p[1,2,3],f->ell[2]-p[1,2],g->ell[2,1]},{a->-ell[1],b->-ell[1]+p[1],c->-ell[1]+p[1,2],d->-ell[1]+p[1,2,3],e->-ell[2]+p[1,2,3],f->-ell[2],g->-ell[2,1]},{a->ell[1]-p[1],b->ell[1],c->ell[1]+p[6],d->ell[1]+p[5,6],e->ell[2]+p[5,6],f->ell[2]-p[1],g->ell[2,1]},{a->ell[1]-p[1,2],b->ell[1]-p[1],c->ell[1],d->ell[1]+p[6],e->ell[2]+p[6],f->ell[2]-p[1,2],g->ell[2,1]},{a->-ell[1]+p[1],b->-ell[1]+p[1,2],c->-ell[1]+p[1,2,3],d->-ell[1]-p[5,6],e->-ell[2]-p[5,6],f->-ell[2]+p[1],g->-ell[2,1]},{a->-ell[1]+p[1,2],b->-ell[1]+p[1,2,3],c->-ell[1]-p[5,6],d->-ell[1]-p[6],e->-ell[2]-p[6],f->-ell[2]+p[1,2],g->-ell[2,1]},{a->-ell[1]+p[1,2,3],b->-ell[1]-p[5,6],c->-ell[1]-p[6],d->-ell[1],e->-ell[2],f->-ell[2]+p[1,2,3],g->-ell[2,1]},{a->-ell[1],b->-ell[1]+p[1],c->-ell[1]+p[1,2],d->-ell[1]+p[1,2,3],e->-ell[2]+p[1,2,3],f->-ell[2],g->-ell[2,1]},{a->ell[1]-p[1],b->ell[1],c->ell[1]+p[6],d->ell[1]+p[5,6],e->ell[2]+p[5,6],f->ell[2]-p[1],g->ell[2,1]},{a->ell[1]-p[1,2],b->ell[1]-p[1],c->ell[1],d->ell[1]+p[6],e->ell[2]+p[6],f->ell[2]-p[1,2],g->ell[2,1]},{a->-ell[1]+p[1],b->-ell[1]+p[1,2],c->-ell[1]+p[1,2,3],d->-ell[1]-p[5,6],e->-ell[2]-p[5,6],f->-ell[2]+p[1],g->-ell[2,1]},{a->-ell[1]+p[1,2],b->-ell[1]+p[1,2,3],c->-ell[1]-p[5,6],d->-ell[1]-p[6],e->-ell[2]-p[6],f->-ell[2]+p[1,2],g->-ell[2,1]},{a->-ell[1]+p[1,2,3],b->-ell[1]-p[5,6],c->-ell[1]-p[6],d->-ell[1],e->-ell[2],f->-ell[2]+p[1,2,3],g->-ell[2,1]},{a->-ell[1],b->-ell[1]+p[1],c->-ell[1]+p[1,2],d->-ell[1]-p[5,6],e->-ell[2]-p[5,6],f->-ell[2]-p[6],g->-ell[2,1]},{a->ell[1]-p[1],b->ell[1],c->ell[1]+p[6],d->ell[1]-p[1,2,3],e->ell[2]-p[1,2,3],f->ell[2]-p[1,2],g->ell[2,1]},{a->ell[1]-p[1,2],b->ell[1]-p[1],c->ell[1],d->ell[1]+p[5,6],e->ell[2]+p[5,6],f->ell[2]-p[1,2,3],g->ell[2,1]},{a->-ell[1]+p[1],b->-ell[1]+p[1,2],c->-ell[1]+p[1,2,3],d->-ell[1]-p[6],e->-ell[2]-p[6],f->-ell[2],g->-ell[2,1]},{a->ell[1]-p[1,2,3],b->ell[1]-p[1,2],c->ell[1]-p[1],d->ell[1]+p[6],e->ell[2]+p[6],f->ell[2]+p[5,6],g->ell[2,1]},{a->-ell[1]+p[1,2],b->-ell[1]+p[1,2,3],c->-ell[1]-p[5,6],d->-ell[1],e->-ell[2],f->-ell[2]+p[1],g->-ell[2,1]},{a->ell[1]+p[5,6],b->ell[1]-p[1,2,3],c->ell[1]-p[1,2],d->ell[1],e->ell[2],f->ell[2]+p[6],g->ell[2,1]},{a->-ell[1]+p[1,2,3],b->-ell[1]-p[5,6],c->-ell[1]-p[6],d->-ell[1]+p[1],e->-ell[2]+p[1],f->-ell[2]+p[1,2],g->-ell[2,1]},{a->ell[1]+p[6],b->ell[1]+p[5,6],c->ell[1]-p[1,2,3],d->ell[1]-p[1],e->ell[2]-p[1],f->ell[2],g->ell[2,1]},{a->-ell[1]-p[5,6],b->-ell[1]-p[6],c->-ell[1],d->-ell[1]+p[1,2],e->-ell[2]+p[1,2],f->-ell[2]+p[1,2,3],g->-ell[2,1]},{a->-ell[1]-p[6],b->-ell[1],c->-ell[1]+p[1],d->-ell[1]+p[1,2,3],e->-ell[2]+p[1,2,3],f->-ell[2]-p[5,6],g->-ell[2,1]},{a->ell[1],b->ell[1]+p[6],c->ell[1]+p[5,6],d->ell[1]-p[1,2],e->ell[2]-p[1,2],f->ell[2]-p[1],g->ell[2,1]},{a->-ell[1],b->-ell[1]+p[1],c->-ell[1]+p[1,2],d->-ell[1]-p[5,6],e->-ell[2]-p[5,6],f->-ell[2]-p[6],g->-ell[2,1]},{a->ell[1]-p[1],b->ell[1],c->ell[1]+p[6],d->ell[1]-p[1,2,3],e->ell[2]-p[1,2,3],f->ell[2]-p[1,2],g->ell[2,1]},{a->ell[1]-p[1,2],b->ell[1]-p[1],c->ell[1],d->ell[1]+p[5,6],e->ell[2]+p[5,6],f->ell[2]-p[1,2,3],g->ell[2,1]},{a->-ell[1]+p[1],b->-ell[1]+p[1,2],c->-ell[1]+p[1,2,3],d->-ell[1]-p[6],e->-ell[2]-p[6],f->-ell[2],g->-ell[2,1]},{a->ell[1]-p[1,2,3],b->ell[1]-p[1,2],c->ell[1]-p[1],d->ell[1]+p[6],e->ell[2]+p[6],f->ell[2]+p[5,6],g->ell[2,1]},{a->-ell[1]+p[1,2],b->-ell[1]+p[1,2,3],c->-ell[1]-p[5,6],d->-ell[1],e->-ell[2],f->-ell[2]+p[1],g->-ell[2,1]},{a->ell[1]+p[5,6],b->ell[1]-p[1,2,3],c->ell[1]-p[1,2],d->ell[1],e->ell[2],f->ell[2]+p[6],g->ell[2,1]},{a->-ell[1]+p[1,2,3],b->-ell[1]-p[5,6],c->-ell[1]-p[6],d->-ell[1]+p[1],e->-ell[2]+p[1],f->-ell[2]+p[1,2],g->-ell[2,1]},{a->ell[1]+p[6],b->ell[1]+p[5,6],c->ell[1]-p[1,2,3],d->ell[1]-p[1],e->ell[2]-p[1],f->ell[2],g->ell[2,1]},{a->-ell[1]-p[5,6],b->-ell[1]-p[6],c->-ell[1],d->-ell[1]+p[1,2],e->-ell[2]+p[1,2],f->-ell[2]+p[1,2,3],g->-ell[2,1]},{a->-ell[1]-p[6],b->-ell[1],c->-ell[1]+p[1],d->-ell[1]+p[1,2,3],e->-ell[2]+p[1,2,3],f->-ell[2]-p[5,6],g->-ell[2,1]},{a->ell[1],b->ell[1]+p[6],c->ell[1]+p[5,6],d->ell[1]-p[1,2],e->ell[2]-p[1,2],f->ell[2]-p[1],g->ell[2,1]},{a->-ell[1],b->-ell[1]+p[1],c->-ell[1]+p[1,2],d->-ell[1]-p[5,6],e->-ell[2]-p[5,6],f->-ell[2],g->-ell[2,1]},{a->ell[1]-p[1],b->ell[1],c->ell[1]+p[6],d->ell[1]-p[1,2,3],e->ell[2]-p[1,2,3],f->ell[2]-p[1],g->ell[2,1]},{a->ell[1]-p[1,2],b->ell[1]-p[1],c->ell[1],d->ell[1]+p[5,6],e->ell[2]+p[5,6],f->ell[2]-p[1,2],g->ell[2,1]},{a->-ell[1]+p[1],b->-ell[1]+p[1,2],c->-ell[1]+p[1,2,3],d->-ell[1]-p[6],e->-ell[2]-p[6],f->-ell[2]+p[1],g->-ell[2,1]},{a->ell[1]-p[1,2,3],b->ell[1]-p[1,2],c->ell[1]-p[1],d->ell[1]+p[6],e->ell[2]+p[6],f->ell[2]-p[1,2,3],g->ell[2,1]},{a->-ell[1]+p[1,2],b->-ell[1]+p[1,2,3],c->-ell[1]-p[5,6],d->-ell[1],e->-ell[2],f->-ell[2]+p[1,2],g->-ell[2,1]},{a->ell[1]+p[5,6],b->ell[1]-p[1,2,3],c->ell[1]-p[1,2],d->ell[1],e->ell[2],f->ell[2]+p[5,6],g->ell[2,1]},{a->-ell[1]+p[1,2,3],b->-ell[1]-p[5,6],c->-ell[1]-p[6],d->-ell[1]+p[1],e->-ell[2]+p[1],f->-ell[2]+p[1,2,3],g->-ell[2,1]},{a->ell[1]+p[6],b->ell[1]+p[5,6],c->ell[1]-p[1,2,3],d->ell[1]-p[1],e->ell[2]-p[1],f->ell[2]+p[6],g->ell[2,1]},{a->-ell[1]-p[5,6],b->-ell[1]-p[6],c->-ell[1],d->-ell[1]+p[1,2],e->-ell[2]+p[1,2],f->-ell[2]-p[5,6],g->-ell[2,1]},{a->-ell[1]-p[6],b->-ell[1],c->-ell[1]+p[1],d->-ell[1]+p[1,2,3],e->-ell[2]+p[1,2,3],f->-ell[2]-p[6],g->-ell[2,1]},{a->ell[1],b->ell[1]+p[6],c->ell[1]+p[5,6],d->ell[1]-p[1,2],e->ell[2]-p[1,2],f->ell[2],g->ell[2,1]},{a->-ell[1],b->-ell[1]+p[1],c->-ell[1]+p[1,2],d->-ell[1]-p[5,6],e->-ell[2]-p[5,6],f->-ell[2],g->-ell[2,1]},{a->ell[1]-p[1],b->ell[1],c->ell[1]+p[6],d->ell[1]-p[1,2,3],e->ell[2]-p[1,2,3],f->ell[2]-p[1],g->ell[2,1]},{a->ell[1]-p[1,2],b->ell[1]-p[1],c->ell[1],d->ell[1]+p[5,6],e->ell[2]+p[5,6],f->ell[2]-p[1,2],g->ell[2,1]},{a->-ell[1]+p[1],b->-ell[1]+p[1,2],c->-ell[1]+p[1,2,3],d->-ell[1]-p[6],e->-ell[2]-p[6],f->-ell[2]+p[1],g->-ell[2,1]},{a->ell[1]-p[1,2,3],b->ell[1]-p[1,2],c->ell[1]-p[1],d->ell[1]+p[6],e->ell[2]+p[6],f->ell[2]-p[1,2,3],g->ell[2,1]},{a->-ell[1]+p[1,2],b->-ell[1]+p[1,2,3],c->-ell[1]-p[5,6],d->-ell[1],e->-ell[2],f->-ell[2]+p[1,2],g->-ell[2,1]},{a->ell[1]+p[5,6],b->ell[1]-p[1,2,3],c->ell[1]-p[1,2],d->ell[1],e->ell[2],f->ell[2]+p[5,6],g->ell[2,1]},{a->-ell[1]+p[1,2,3],b->-ell[1]-p[5,6],c->-ell[1]-p[6],d->-ell[1]+p[1],e->-ell[2]+p[1],f->-ell[2]+p[1,2,3],g->-ell[2,1]},{a->ell[1]+p[6],b->ell[1]+p[5,6],c->ell[1]-p[1,2,3],d->ell[1]-p[1],e->ell[2]-p[1],f->ell[2]+p[6],g->ell[2,1]},{a->-ell[1]-p[5,6],b->-ell[1]-p[6],c->-ell[1],d->-ell[1]+p[1,2],e->-ell[2]+p[1,2],f->-ell[2]-p[5,6],g->-ell[2,1]},{a->-ell[1]-p[6],b->-ell[1],c->-ell[1]+p[1],d->-ell[1]+p[1,2,3],e->-ell[2]+p[1,2,3],f->-ell[2]-p[6],g->-ell[2,1]},{a->ell[1],b->ell[1]+p[6],c->ell[1]+p[5,6],d->ell[1]-p[1,2],e->ell[2]-p[1,2],f->ell[2],g->ell[2,1]},{a->-ell[1],b->-ell[1]+p[1],c->-ell[1]+p[1,2],d->-ell[1]-p[5,6],e->-ell[2]-p[6],f->-ell[2],g->-ell[2,1]},{a->ell[1]-p[1],b->ell[1],c->ell[1]+p[6],d->ell[1]-p[1,2,3],e->ell[2]-p[1,2],f->ell[2]-p[1],g->ell[2,1]},{a->ell[1]-p[1,2],b->ell[1]-p[1],c->ell[1],d->ell[1]+p[5,6],e->ell[2]-p[1,2,3],f->ell[2]-p[1,2],g->ell[2,1]},{a->-ell[1]+p[1],b->-ell[1]+p[1,2],c->-ell[1]+p[1,2,3],d->-ell[1]-p[6],e->-ell[2],f->-ell[2]+p[1],g->-ell[2,1]},{a->ell[1]-p[1,2,3],b->ell[1]-p[1,2],c->ell[1]-p[1],d->ell[1]+p[6],e->ell[2]+p[5,6],f->ell[2]-p[1,2,3],g->ell[2,1]},{a->-ell[1]+p[1,2],b->-ell[1]+p[1,2,3],c->-ell[1]-p[5,6],d->-ell[1],e->-ell[2]+p[1],f->-ell[2]+p[1,2],g->-ell[2,1]},{a->ell[1]+p[5,6],b->ell[1]-p[1,2,3],c->ell[1]-p[1,2],d->ell[1],e->ell[2]+p[6],f->ell[2]+p[5,6],g->ell[2,1]},{a->-ell[1]+p[1,2,3],b->-ell[1]-p[5,6],c->-ell[1]-p[6],d->-ell[1]+p[1],e->-ell[2]+p[1,2],f->-ell[2]+p[1,2,3],g->-ell[2,1]},{a->ell[1]+p[6],b->ell[1]+p[5,6],c->ell[1]-p[1,2,3],d->ell[1]-p[1],e->ell[2],f->ell[2]+p[6],g->ell[2,1]},{a->-ell[1]-p[5,6],b->-ell[1]-p[6],c->-ell[1],d->-ell[1]+p[1,2],e->-ell[2]+p[1,2,3],f->-ell[2]-p[5,6],g->-ell[2,1]},{a->-ell[1]-p[6],b->-ell[1],c->-ell[1]+p[1],d->-ell[1]+p[1,2,3],e->-ell[2]-p[5,6],f->-ell[2]-p[6],g->-ell[2,1]},{a->ell[1],b->ell[1]+p[6],c->ell[1]+p[5,6],d->ell[1]-p[1,2],e->ell[2]-p[1],f->ell[2],g->ell[2,1]},{a->-ell[1],b->-ell[1]+p[1],c->-ell[1]+p[1,2],d->-ell[1]-p[5,6],e->-ell[2]-p[6],f->-ell[2],g->-ell[2,1]},{a->ell[1]-p[1],b->ell[1],c->ell[1]+p[6],d->ell[1]-p[1,2,3],e->ell[2]-p[1,2],f->ell[2]-p[1],g->ell[2,1]},{a->ell[1]-p[1,2],b->ell[1]-p[1],c->ell[1],d->ell[1]+p[5,6],e->ell[2]-p[1,2,3],f->ell[2]-p[1,2],g->ell[2,1]},{a->-ell[1]+p[1],b->-ell[1]+p[1,2],c->-ell[1]+p[1,2,3],d->-ell[1]-p[6],e->-ell[2],f->-ell[2]+p[1],g->-ell[2,1]},{a->ell[1]-p[1,2,3],b->ell[1]-p[1,2],c->ell[1]-p[1],d->ell[1]+p[6],e->ell[2]+p[5,6],f->ell[2]-p[1,2,3],g->ell[2,1]},{a->-ell[1]+p[1,2],b->-ell[1]+p[1,2,3],c->-ell[1]-p[5,6],d->-ell[1],e->-ell[2]+p[1],f->-ell[2]+p[1,2],g->-ell[2,1]},{a->ell[1]+p[5,6],b->ell[1]-p[1,2,3],c->ell[1]-p[1,2],d->ell[1],e->ell[2]+p[6],f->ell[2]+p[5,6],g->ell[2,1]},{a->-ell[1]+p[1,2,3],b->-ell[1]-p[5,6],c->-ell[1]-p[6],d->-ell[1]+p[1],e->-ell[2]+p[1,2],f->-ell[2]+p[1,2,3],g->-ell[2,1]},{a->ell[1]+p[6],b->ell[1]+p[5,6],c->ell[1]-p[1,2,3],d->ell[1]-p[1],e->ell[2],f->ell[2]+p[6],g->ell[2,1]},{a->-ell[1]-p[5,6],b->-ell[1]-p[6],c->-ell[1],d->-ell[1]+p[1,2],e->-ell[2]+p[1,2,3],f->-ell[2]-p[5,6],g->-ell[2,1]},{a->-ell[1]-p[6],b->-ell[1],c->-ell[1]+p[1],d->-ell[1]+p[1,2,3],e->-ell[2]-p[5,6],f->-ell[2]-p[6],g->-ell[2,1]},{a->ell[1],b->ell[1]+p[6],c->ell[1]+p[5,6],d->ell[1]-p[1,2],e->ell[2]-p[1],f->ell[2],g->ell[2,1]},{a->-ell[1],b->-ell[1]+p[1],c->-ell[1]+p[1,2],d->-ell[2]-p[5,6],e->-ell[2]-p[6],f->-ell[2]},{a->ell[1]-p[1,2],b->ell[1]-p[1],c->ell[1],d->ell[2]+p[5,6],e->ell[2]-p[1,2,3],f->ell[2]-p[1,2]},{a->ell[1]+p[6],b->ell[1]+p[5,6],c->ell[1]-p[1,2,3],d->ell[2]-p[1],e->ell[2],f->ell[2]+p[6]},{a->ell[1]-p[1],b->ell[1],c->ell[1]+p[6],d->ell[2]-p[1,2,3],e->ell[2]-p[1,2],f->ell[2]-p[1]},{a->ell[1]-p[1,2,3],b->ell[1]-p[1,2],c->ell[1]-p[1],d->ell[2]+p[6],e->ell[2]+p[5,6],f->ell[2]-p[1,2,3]},{a->ell[1]+p[5,6],b->ell[1]-p[1,2,3],c->ell[1]-p[1,2],d->ell[2],e->ell[2]+p[6],f->ell[2]+p[5,6]},{a->-ell[1],b->-ell[1]+p[1],c->-ell[1]+p[1,2],d->-ell[2]+p[1,2,3],e->-ell[2]-p[5,6],f->-ell[2]-p[6]},{a->-ell[1]-p[6],b->-ell[1],c->-ell[1]+p[1],d->-ell[2]+p[1,2],e->-ell[2]+p[1,2,3],f->-ell[2]-p[5,6]},{a->-ell[1]+p[1],b->-ell[1]+p[1,2],c->-ell[1]+p[1,2,3],d->-ell[2]-p[5,6],e->-ell[2]-p[6],f->-ell[2]},{a->-ell[1],b->-ell[1]+p[1],c->-ell[1]+p[1,2],d->-ell[2]+p[1,2],e->-ell[2]+p[1,2,3],f->-ell[2,1]},{a->ell[1]-p[1],b->ell[1],c->ell[1]+p[6],d->ell[2]+p[6],e->ell[2]+p[5,6],f->ell[2,1]},{a->ell[1]-p[1,2],b->ell[1]-p[1],c->ell[1],d->ell[2],e->ell[2]+p[6],f->ell[2,1]},{a->-ell[1]+p[1],b->-ell[1]+p[1,2],c->-ell[1]+p[1,2,3],d->-ell[2]+p[1,2,3],e->-ell[2]-p[5,6],f->-ell[2,1]},{a->ell[1]-p[1,2,3],b->ell[1]-p[1,2],c->ell[1]-p[1],d->ell[2]-p[1],e->ell[2],f->ell[2,1]},{a->-ell[1]+p[1,2],b->-ell[1]+p[1,2,3],c->-ell[1]-p[5,6],d->-ell[2]-p[5,6],e->-ell[2]-p[6],f->-ell[2,1]},{a->ell[1]+p[5,6],b->ell[1]-p[1,2,3],c->ell[1]-p[1,2],d->ell[2]-p[1,2],e->ell[2]-p[1],f->ell[2,1]},{a->-ell[1]+p[1,2,3],b->-ell[1]-p[5,6],c->-ell[1]-p[6],d->-ell[2]-p[6],e->-ell[2],f->-ell[2,1]},{a->ell[1]+p[6],b->ell[1]+p[5,6],c->ell[1]-p[1,2,3],d->ell[2]-p[1,2,3],e->ell[2]-p[1,2],f->ell[2,1]},{a->-ell[1]-p[5,6],b->-ell[1]-p[6],c->-ell[1],d->-ell[2],e->-ell[2]+p[1],f->-ell[2,1]},{a->-ell[1]-p[6],b->-ell[1],c->-ell[1]+p[1],d->-ell[2]+p[1],e->-ell[2]+p[1,2],f->-ell[2,1]},{a->ell[1],b->ell[1]+p[6],c->ell[1]+p[5,6],d->ell[2]+p[5,6],e->ell[2]-p[1,2,3],f->ell[2,1]},{a->-ell[1],b->-ell[1]+p[1],c->-ell[1]+p[1,2],d->-ell[2]+p[1,2],e->-ell[2],f->-ell[2,1]},{a->ell[1]-p[1],b->ell[1],c->ell[1]+p[6],d->ell[2]+p[6],e->ell[2]-p[1],f->ell[2,1]},{a->-ell[1]+p[1],b->-ell[1]+p[1,2],c->-ell[1]+p[1,2,3],d->-ell[2]+p[1,2,3],e->-ell[2]+p[1],f->-ell[2,1]},{a->-ell[1]+p[1,2],b->-ell[1]+p[1,2,3],c->-ell[1]-p[5,6],d->-ell[2]-p[5,6],e->-ell[2]+p[1,2],f->-ell[2,1]},{a->-ell[1]+p[1,2,3],b->-ell[1]-p[5,6],c->-ell[1]-p[6],d->-ell[2]-p[6],e->-ell[2]+p[1,2,3],f->-ell[2,1]},{a->-ell[1]-p[5,6],b->-ell[1]-p[6],c->-ell[1],d->-ell[2],e->-ell[2]-p[5,6],f->-ell[2,1]}};



==> anc/6pt_amplitudes_walkthrough.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    561930,      13697]
NotebookOptionsPosition[    549173,      13492]
NotebookOutlinePosition[    549566,      13508]
CellTagsIndexPosition[    549523,      13505]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 StyleBox["Demonstration notebook for:",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox["\n    \[OpenCurlyDoubleQuote]",
  FontSize->18],
 StyleBox["The Two-Loop, Color-Dressed, Six-Point NMHV Amplitude Integrand",
  FontSize->18,
  FontSlant->"Italic"],
 StyleBox["\[CloseCurlyDoubleQuote]\n        by Jacob Bourjaily, Cameron \
Langer, Yaqi Zheng \n             [arXiv:2112.nnnnn].",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.777388930572353*^9, 3.777388995324181*^9}, {
   3.783298190216969*^9, 3.783298193661957*^9}, 3.783298229414597*^9, {
   3.831287874657819*^9, 3.831287874842313*^9}, {3.847277092027956*^9, 
   3.8472771183377447`*^9}, {3.847277349815187*^9, 
   3.847277351845467*^9}},ExpressionUUID->"49f2f6a4-6f8a-4b39-b108-\
c473a7ec9ef6"],

Cell[TextData[{
 StyleBox["This notebook ",
  FontSize->18],
 StyleBox["demonstrates",
  FontSize->18,
  FontSlant->"Italic"],
 StyleBox[" many of the ancillary tools and functions defined to facilitate \
\[LineSeparator]working with the raw data provided in the (plaintext) file \
\[OpenCurlyDoubleQuote]",
  FontSize->18],
 StyleBox["6pt_amplitudes_data.m",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox["\[CloseCurlyDoubleQuote], \nmaking use of the Mathematica code \
provided in the file \[OpenCurlyDoubleQuote]",
  FontSize->18],
 StyleBox["6pt_amplitudes_tools.m",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox["\[CloseCurlyDoubleQuote].\n\[LineSeparator]",
  FontSize->18],
 StyleBox["Provided this notebook is in the same directory as the files \
above, all the relevant code ",
  FontSize->18,
  FontSlant->"Italic"],
 StyleBox["and",
  FontSize->18,
  FontWeight->"Bold",
  FontSlant->"Italic"],
 StyleBox[" data are loaded as follows:",
  FontSize->18,
  FontSlant->"Italic"]
}], "Text",
 CellChangeTimes->{{3.777388999895351*^9, 3.77738911488581*^9}, {
   3.777389601311026*^9, 3.7773896304124393`*^9}, {3.777400251265772*^9, 
   3.777400251597776*^9}, {3.7832981709911757`*^9, 3.7832981976401873`*^9}, {
   3.8312878726927357`*^9, 3.8312878823546667`*^9}, {3.8472771272845497`*^9, 
   3.8472772521282997`*^9}, {3.8472773680906687`*^9, 3.847277382299172*^9}, 
   3.8472820537515697`*^9},ExpressionUUID->"800484f8-87fd-42f7-9406-\
948619c80020"],

Cell[CellGroupData[{

Cell["Loading the raw data and useful tools", "Section",
 CellChangeTimes->{{3.8472772538298473`*^9, 
  3.847277263082405*^9}},ExpressionUUID->"0553e578-c8a1-4b24-9e7a-\
605b2be094e9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], "\n", 
 RowBox[{"<<", "6pt_amplitudes_tools.m"}]}], "Code",
 CellChangeTimes->{{3.8472772652021513`*^9, 3.847277275087122*^9}, {
  3.847277389572853*^9, 3.8472773931634502`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"e0593d88-97a0-4692-a6fa-93f9da4577ed"],

Cell[TextData[{
 StyleBox["Nota bene: ",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox["this file ",
  FontSize->18],
 StyleBox["automatically ",
  FontSize->18,
  FontSlant->"Italic"],
 StyleBox["loads all the ",
  FontSize->18],
 StyleBox["data",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox[" stored in \[OpenCurlyDoubleQuote]",
  FontSize->18],
 StyleBox["6pt_amplitudes_data.m",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox["\[CloseCurlyDoubleQuote]",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.847277296304006*^9, 3.8472773264852123`*^9}, {
  3.847277395853551*^9, 
  3.847277402596818*^9}},ExpressionUUID->"5b5c9491-aff4-4cec-b14e-\
f8e35073a3dc"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Permutation-Seed Terms and Permutation-Sums (without duplication)\
\>", "Section",
 CellChangeTimes->{{3.847280060321295*^9, 3.847280086543893*^9}, {
  3.8472805674976177`*^9, 
  3.8472805843415337`*^9}},ExpressionUUID->"6cabb6d5-e6cd-4f0e-bfea-\
91d738150d9b"],

Cell[CellGroupData[{

Cell[TextData[{
 "Amplitude Integrands ",
 StyleBox["Permutation",
  FontSlant->"Italic"],
 " ",
 StyleBox["Seeds",
  FontSlant->"Italic"]
}], "Subsection",
 CellChangeTimes->{{3.847280091733987*^9, 3.847280093106439*^9}, {
  3.847280587797988*^9, 3.847280594080182*^9}, {3.848151011656846*^9, 
  3.8481510142021017`*^9}},ExpressionUUID->"1ddadd9f-7926-43ce-af98-\
85c1ece3303c"],

Cell[TextData[{
 "The contributions are written abstractly as ",
 StyleBox["amplitude coefficient ",
  FontWeight->"Bold"],
 "(\[OpenCurlyDoubleQuote]",
 StyleBox["mhvF[no_]",
  FontWeight->"Bold"],
 "\[CloseCurlyDoubleQuote] and \[OpenCurlyDoubleQuote]",
 StyleBox["nmhvF[no_]",
  FontWeight->"Bold"],
 "\[CloseCurlyDoubleQuote]) ",
 StyleBox["times",
  FontWeight->"Bold"],
 " \n",
 StyleBox["basis integrand ",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.847280660721567*^9, 
  3.8472807089028177`*^9}},ExpressionUUID->"4e2d77cf-1fb7-4c29-9b72-\
8b9dd6af202e"],

Cell[TextData[{
 "The coefficients and integrands can be ",
 StyleBox["illustrated",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " using ",
 StyleBox["drawTerm[]",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.847280715417884*^9, 
  3.847280738588215*^9}},ExpressionUUID->"ff0dd5ce-82bb-4cfa-8646-\
f200d8aa5219"],

Cell[CellGroupData[{

Cell["MHV Amplitude Integrand Permutation Seeds (in this basis)", \
"Subsubsection",
 CellChangeTimes->{{3.847280096392213*^9, 3.847280097116366*^9}, {
  3.84728050219587*^9, 3.8472805087800007`*^9}, {3.847280604082412*^9, 
  3.847280605371613*^9}},ExpressionUUID->"44c571a0-47fa-4a69-b143-\
72c8fb9c407e"],

Cell[TextData[{
 StyleBox["Nota bene:",
  FontWeight->"Bold"],
 " these permutation seeds are ",
 StyleBox["different",
  FontWeight->"Bold"],
 " from those given in [arXiv:1909.09131] and \
[arXiv:1911.09106]\[LongDash]differing by leg-permutations. "
}], "Text",
 CellChangeTimes->{{3.8472808625051622`*^9, 
  3.8472808997170963`*^9}},ExpressionUUID->"381c0046-a609-4155-b5c2-\
9fedf21359ca"],

Cell[CellGroupData[{

Cell[BoxData["mhvIntegrandSeeds"], "Input",
 CellChangeTimes->{3.848311681694994*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"13116764-45ff-4a01-ab6d-d48c1600d15a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mhvF", "[", "1", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"1", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mhvF", "[", "2", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"5", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mhvF", "[", "3", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"2", ",", "2"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mhvF", "[", "4", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"3", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mhvF", "[", "5", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"9", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mhvF", "[", "6", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"7", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mhvF", "[", "7", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"9", ",", "2"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mhvF", "[", "8", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"6", ",", "2"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mhvF", "[", "9", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"12", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mhvF", "[", "10", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"10", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mhvF", "[", "11", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"12", ",", "7"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mhvF", "[", "12", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"11", ",", "4"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mhvF", "[", "13", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"15", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mhvF", "[", "14", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"14", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mhvF", "[", "15", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"32", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mhvF", "[", "16", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"25", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mhvF", "[", "17", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"17", ",", "5"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mhvF", "[", "18", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"20", ",", "5"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mhvF", "[", "19", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"19", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mhvF", "[", "20", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"37", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mhvF", "[", "21", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"38", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mhvF", "[", "22", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"33", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mhvF", "[", "23", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"27", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mhvF", "[", "24", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"34", ",", "6"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mhvF", "[", "25", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"35", ",", "6"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mhvF", "[", "26", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"19", ",", "2"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mhvF", "[", "27", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"23", ",", "2"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mhvF", "[", "28", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"42", ",", "4"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mhvF", "[", "29", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"39", ",", "5"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mhvF", "[", "30", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"34", ",", "5"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mhvF", "[", "31", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"42", ",", "3"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mhvF", "[", "32", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"40", ",", "3"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mhvF", "[", "33", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"37", ",", "3"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mhvF", "[", "34", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"73", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mhvF", "[", "35", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"44", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mhvF", "[", "36", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"47", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mhvF", "[", "37", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"61", ",", "2"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"mhvF", "[", "38", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"66", ",", "2"}], "]"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.848311682148389*^9, 3.84831168704375*^9}},
 CellLabel->"Out[4]=",ExpressionUUID->"5cae50f1-ed6e-48fd-8fa2-ee92873ed63b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"randomElement", "[", "nmhvIntegrandSeeds", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"drawTerm", "[", "%", "]"}]}], "Input",
 CellLabel->"In[9]:=",ExpressionUUID->"530e37d7-28ab-4343-853c-eee5fe6cdcf5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"nmhvF", "[", "14", "]"}], ",", 
   RowBox[{"int", "[", 
    RowBox[{"8", ",", "1"}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8483116913019257`*^9, 3.848311695668227*^9}},
 CellLabel->"Out[9]=",ExpressionUUID->"ba311a1b-5089-4f49-806c-bb4ccf6226c3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[{{
      {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[{{Medium, 0.8}}], 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{
          0.8090169943749475, -0.5877852522924731}, {-0.30901699437494745`, \
-0.9510565162951535}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{0.8090169943749475, -0.5877852522924731}, {
          0.22123174208247431`, 0.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{-0.30901699437494745`, -0.9510565162951535}, {-1., 
          0.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{-1., 0.}, {-0.30901699437494745`, 0.9510565162951535}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{-0.30901699437494745`, 0.9510565162951535}, {
          0.8090169943749475, 0.5877852522924731}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{0.8090169943749475, 0.5877852522924731}, {
          1.3968022466674206`, 0.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{1.3968022466674206`, 0.}, {
          0.8090169943749475, -0.5877852522924731}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{0.22123174208247431`, 0.}, {0.8090169943749475, 
          0.5877852522924731}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{-0.540779740156158, -1.6643489035165187`}, \
{-0.30901699437494745`, -0.9510565162951535}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], ArrowBox[{{-1.75, 0.}, {-1., 0.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{-0.540779740156158, 
          1.6643489035165187`}, {-0.30901699437494745`, 
          0.9510565162951535}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{1.9593022466674206`, 0.}, {1.3968022466674206`, 0.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{-0.3412682579175257, 0.}, {0.22123174208247431`, 0.}}]}}}, 
      {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], InsetBox[
        Graphics3DBox[
         {RGBColor[0.6, 0.6, 0.7765], Specularity[0.1], 
          SphereBox[{0, 0, 0}, 1]},
         Boxed->False], {0.8090169943749475, -0.5877852522924731}, 
        Automatic, {0.3987111415362538, 0.3987111415362538}], InsetBox[
        Graphics3DBox[
         {GrayLevel[0.95], Specularity[0.3], SphereBox[{0, 0, 0}, 1]},
         Boxed->False], {-0.30901699437494745, -0.9510565162951535}, 
        Automatic, {0.3987111415362538, 0.3987111415362538}], InsetBox[
        Graphics3DBox[
         {RGBColor[0.6, 0.6, 0.7765], Specularity[0.1], 
          SphereBox[{0, 0, 0}, 1]},
         Boxed->False], {-1., 0.}, 
        Automatic, {0.3987111415362538, 0.3987111415362538}], InsetBox[
        Graphics3DBox[
         {RGBColor[0.6, 0.6, 0.7765], Specularity[0.1], 
          SphereBox[{0, 0, 0}, 1]},
         Boxed->False], {-0.30901699437494745, 0.9510565162951535}, 
        Automatic, {0.3987111415362538, 0.3987111415362538}], InsetBox[
        Graphics3DBox[
         {RGBColor[0.6, 0.6, 0.7765], Specularity[0.1], 
          SphereBox[{0, 0, 0}, 1]},
         Boxed->False], {0.8090169943749475, 0.5877852522924731}, 
        Automatic, {0.3987111415362538, 0.3987111415362538}], InsetBox[
        Graphics3DBox[
         {GrayLevel[0.95], Specularity[0.3], SphereBox[{0, 0, 0}, 1]},
         Boxed->False], {1.3968022466674206, 0.}, Automatic, 
        {0.3987111415362538, 0.3987111415362538}], InsetBox[
        Graphics3DBox[
         {GrayLevel[0.95], Specularity[0.3], SphereBox[{0, 0, 0}, 1]},
         Boxed->False], {0.22123174208247431, 0.}, 
        Automatic, {0.3987111415362538, 0.3987111415362538}], {
        DiskBox[{-0.540779740156158, -1.6643489035165187}, 0.], InsetBox[
         StyleBox[
          TemplateBox[{"\"\"", "1", "\"\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12], {-0.540779740156158, -1.6643489035165187}, 
         ImageScaled[{0.7317627457812108, 1.213292387221365}],
         BaseStyle->"Graphics"]}, {DiskBox[{-1.75, 0.}, 0.], InsetBox[
         StyleBox[
          TemplateBox[{"\"\"", "2", "\"\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12], {-1.75, 0.}, ImageScaled[{1.25, 0.49999999999999983}],
         BaseStyle->"Graphics"]}, {
        DiskBox[{-0.540779740156158, 1.6643489035165187}, 0.], InsetBox[
         StyleBox[
          TemplateBox[{"\"[\"", "3", "\",\"", "4", "\"]\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12], {-0.540779740156158, 1.6643489035165187}, 
         ImageScaled[{0.7317627457812104, -0.21329238722136523}],
         BaseStyle->"Graphics"]}, {DiskBox[{1.9593022466674206, 0.}, 0.], 
        InsetBox[
         StyleBox[
          TemplateBox[{"\"\"", "5", "\"\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12], {1.9593022466674206, 0.}, ImageScaled[{-0.25, 0.5000000000000002}],
         BaseStyle->"Graphics"]}, {DiskBox[{-0.3412682579175257, 0.}, 0.], 
        InsetBox[
         StyleBox[
          TemplateBox[{"\"\"", "6", "\"\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12], {-0.3412682579175257, 0.}, ImageScaled[{1.25, 0.49999999999999983}],
         BaseStyle->"Graphics"]}}}, {}},
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->{200, 170}], ",", 
   TagBox[GridBox[{
      {
       GraphicsBox[
        NamespaceBox["NetworkGraphics",
         DynamicModuleBox[{Typeset`graph = HoldComplete[
           Graph[{
             $CellContext`v[6], 
             $CellContext`v[1], 
             $CellContext`v[2], 
             $CellContext`v[3], 
             $CellContext`v[4], 
             $CellContext`v[5], 
             $CellContext`v[7], 
             $CellContext`p[1], 
             $CellContext`p[2], 
             $CellContext`p[3, 4], 
             $CellContext`p[5], 
             $CellContext`p[6]}, {{{1, 2}, {2, 3}, {3, 4}, {4, 5}, {5, 6}, {6,
              1}, {1, 7}, {7, 5}, {8, 2}, {9, 3}, {10, 4}, {11, 6}, {12, 7}}, 
             Null}, {EdgeLabels -> {DirectedEdge[
                 $CellContext`v[5], 
                 $CellContext`v[6]] -> Placed[$CellContext`f, {
                  Rational[1, 2], {-2^Rational[-1, 2], 1.3071067811865476`}}],
                DirectedEdge[
                 $CellContext`v[3], 
                 $CellContext`v[4]] -> Placed[$CellContext`d, {
                  Rational[1, 2], {
                  Rational[1, 4] (1 - 5^Rational[1, 2]), 
                   0.14894348370484645`}}], DirectedEdge[
                 $CellContext`v[7], 
                 $CellContext`v[4]] -> Placed[$CellContext`h, {
                  Rational[1, 2], {
                  Rational[1, 2] + 2^Rational[-1, 2], 0.3928932188134526}}], 
               DirectedEdge[
                 $CellContext`v[1], 
                 $CellContext`v[2]] -> Placed[$CellContext`b, {
                  Rational[1, 2], {
                  Rational[1, 4] (1 + 5^Rational[1, 2]), 1.187785252292473}}],
                DirectedEdge[
                 $CellContext`v[6], 
                 $CellContext`v[7]] -> Placed[$CellContext`g, {
                  Rational[1, 2], {
                  Rational[1, 4] + 2^Rational[-1, 2], 1.0571067811865476`}}], 
               DirectedEdge[
                 $CellContext`v[4], 
                 $CellContext`v[5]] -> Placed[$CellContext`e, {
                  Rational[
                  1, 2], {-2^Rational[-1, 2], 0.14289321881345252`}}], 
               DirectedEdge[
                 $CellContext`v[6], 
                 $CellContext`v[1]] -> Placed[$CellContext`a, {
                  Rational[1, 2], {
                  Rational[1, 4] (1 - 5^Rational[1, 2]), 
                   1.3010565162951535`}}], DirectedEdge[
                 $CellContext`v[2], 
                 $CellContext`v[3]] -> Placed[$CellContext`c, {
                  Rational[1, 2], {
                  Rational[1, 4] (1 + 5^Rational[1, 2]), 
                   0.01221474770752673}}]}, EdgeShapeFunction -> {DirectedEdge[
                 $CellContext`v[1], 
                 $CellContext`v[2]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`v[2], 
                 $CellContext`v[3]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`p[1], 
                 $CellContext`v[1]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`p[6], 
                 $CellContext`v[7]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`p[2], 
                 $CellContext`v[2]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`v[5], 
                 $CellContext`v[6]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`v[6], 
                 $CellContext`v[1]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`v[3], 
                 $CellContext`v[4]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`v[4], 
                 $CellContext`v[5]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`v[7], 
                 $CellContext`v[4]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`p[5], 
                 $CellContext`v[5]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`p[3, 4], 
                 $CellContext`v[3]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`v[6], 
                 $CellContext`v[7]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}]}, 
             EdgeStyle -> {DirectedEdge[
                 $CellContext`v[2], 
                 $CellContext`v[3]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`p[5], 
                 $CellContext`v[5]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`v[6], 
                 $CellContext`v[7]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`p[2], 
                 $CellContext`v[2]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`v[6], 
                 $CellContext`v[1]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`p[1], 
                 $CellContext`v[1]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`v[4], 
                 $CellContext`v[5]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`p[3, 4], 
                 $CellContext`v[3]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`v[7], 
                 $CellContext`v[4]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`v[1], 
                 $CellContext`v[2]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`p[6], 
                 $CellContext`v[7]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`v[5], 
                 $CellContext`v[6]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`v[3], 
                 $CellContext`v[4]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}}, GraphLayout -> 
             "SpringElectricalEmbedding", ImageSize -> {200, 170}, 
             VertexCoordinates -> {{Rational[1, 4] (1 + 5^Rational[1, 2]), 
                Root[5 - 20 #^2 + 16 #^4& , 2, 0]}, {
               Rational[1, 4] (1 - 5^Rational[1, 2]), 
                Rational[-1, 2] (Rational[1, 2] (5 + 5^Rational[1, 2]))^
                 Rational[1, 2]}, {-1, 0}, {
               Rational[1, 4] (1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                 Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
               Rational[1, 4] (1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                 Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
               Rational[1, 4] (1 + 
                 5^Rational[1, 2] + (10 - 2 5^Rational[1, 2])^Rational[1, 2]),
                 0}, {Rational[1, 4] (1 + 
                 5^Rational[1, 2] - (10 - 2 5^Rational[1, 2])^Rational[1, 2]),
                 0}, {Rational[-7, 16] (-1 + 5^Rational[1, 2]), 
                Rational[-7, 8] (Rational[1, 2] (5 + 5^Rational[1, 2]))^
                 Rational[1, 2]}, {
                Rational[-7, 4], 0}, {
               Rational[-7, 16] (-1 + 5^Rational[1, 2]), 
                Rational[7, 8] (Rational[1, 2] (5 + 5^Rational[1, 2]))^
                 Rational[1, 2]}, {1.9593022466674206`, 
               0.}, {-0.3412682579175257, 0.}}, 
             VertexLabels -> {$CellContext`p[2] -> Style[
                 Row[{"", 2, ""}], FontSize -> 12], $CellContext`p[5] -> Style[
                 Row[{"", 5, ""}], FontSize -> 12], $CellContext`p[1] -> Style[
                 Row[{"", 1, ""}], FontSize -> 12], $CellContext`p[6] -> Style[
                 Row[{"", 6, ""}], FontSize -> 12], $CellContext`p[3, 4] -> 
               Style[
                 Row[{"[", 3, ",", 4, "]"}], FontSize -> 12]}, 
             VertexSize -> {$CellContext`v[4] -> {
                "Scaled", 0.024}, $CellContext`v[6] -> {
                "Scaled", 0.024}, $CellContext`v[5] -> {
                "Scaled", 0.024}, $CellContext`p[5] -> {
                "Scaled", 0.}, $CellContext`v[3] -> {
                "Scaled", 0.024}, $CellContext`p[6] -> {
                "Scaled", 0.}, $CellContext`v[7] -> {
                "Scaled", 0.024}, $CellContext`p[2] -> {
                "Scaled", 0.}, $CellContext`p[3, 4] -> {
                "Scaled", 0.}, $CellContext`p[1] -> {
                "Scaled", 0.}, $CellContext`v[1] -> {
                "Scaled", 0.024}, $CellContext`v[2] -> {"Scaled", 0.024}}, 
             VertexStyle -> {
               Directive[
                GrayLevel[0]]}}]]}, 
          TagBox[GraphicsGroupBox[{
             {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
              Arrowheads[{{Medium, 0.8}}], {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], 
                 ArrowBox[{{
                  0.8090169943749475, -0.5877852522924731}, \
{-0.30901699437494745`, -0.9510565162951535}}]}}, 
               InsetBox["a", Offset[{0, 2}, {0.25, -0.7694208842938133}], 
                ImageScaled[{
                 Rational[1, 4] (1 - 5^Rational[1, 2]), 1.3010565162951535`}],
                
                BaseStyle->"Graphics"]}, {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], 
                 ArrowBox[{{0.8090169943749475, -0.5877852522924731}, {
                  0.22123174208247431`, 0.}}]}}, 
               InsetBox["g", 
                Offset[{0, 2}, {0.5151243682287109, -0.29389262614623657}], 
                ImageScaled[{
                 Rational[1, 4] + 2^Rational[-1, 2], 1.0571067811865476`}],
                BaseStyle->"Graphics"]}, {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], 
                 ArrowBox[{{-0.30901699437494745`, -0.9510565162951535}, {-1.,
                   0.}}]}}, 
               InsetBox["b", 
                Offset[{0, 2}, {-0.6545084971874737, -0.47552825814757677}], 
                ImageScaled[{
                 Rational[1, 4] (1 + 5^Rational[1, 2]), 1.187785252292473}],
                BaseStyle->"Graphics"]}, {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], 
                 ArrowBox[{{-1., 0.}, {-0.30901699437494745`, 
                  0.9510565162951535}}]}}, 
               InsetBox["c", 
                Offset[{0, 2}, {-0.6545084971874737, 0.47552825814757677}], 
                ImageScaled[{
                 Rational[1, 4] (1 + 5^Rational[1, 2]), 0.01221474770752673}],
                
                BaseStyle->"Graphics"]}, {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], 
                 ArrowBox[{{-0.30901699437494745`, 0.9510565162951535}, {
                  0.8090169943749475, 0.5877852522924731}}]}}, 
               InsetBox["d", Offset[{0, 2}, {0.25, 0.7694208842938133}], 
                ImageScaled[{
                 Rational[1, 4] (1 - 5^Rational[1, 2]), 0.14894348370484645`}],
                BaseStyle->"Graphics"]}, {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], 
                 ArrowBox[{{0.8090169943749475, 0.5877852522924731}, {
                  1.3968022466674206`, 0.}}]}}, 
               InsetBox["e", 
                Offset[{0, 2}, {1.1029096205211841, 0.29389262614623657}], 
                ImageScaled[{-2^Rational[-1, 2], 0.14289321881345252`}],
                BaseStyle->"Graphics"]}, {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], 
                 ArrowBox[{{1.3968022466674206`, 0.}, {
                  0.8090169943749475, -0.5877852522924731}}]}}, 
               InsetBox["f", 
                Offset[{0, 2}, {1.1029096205211841, -0.29389262614623657}], 
                ImageScaled[{-2^Rational[-1, 2], 1.3071067811865476`}],
                BaseStyle->"Graphics"]}, {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], 
                 ArrowBox[{{0.22123174208247431`, 0.}, {0.8090169943749475, 
                  0.5877852522924731}}]}}, 
               InsetBox["h", 
                Offset[{0, 2}, {0.5151243682287109, 0.29389262614623657}], 
                ImageScaled[{
                 Rational[1, 2] + 2^Rational[-1, 2], 0.3928932188134526}],
                BaseStyle->"Graphics"]}, 
              {GrayLevel[0], Thickness[Large], CapForm["Round"], 
               {Arrowheads[{{0.05, 0.8}}], 
                ArrowBox[{{-0.540779740156158, -1.6643489035165187`}, \
{-0.30901699437494745`, -0.9510565162951535}}]}}, 
              {GrayLevel[0], Thickness[Large], CapForm["Round"], 
               {Arrowheads[{{0.05, 0.8}}], 
                ArrowBox[{{-1.75, 0.}, {-1., 0.}}]}}, 
              {GrayLevel[0], Thickness[Large], CapForm["Round"], 
               {Arrowheads[{{0.05, 0.8}}], 
                ArrowBox[{{-0.540779740156158, 
                 1.6643489035165187`}, {-0.30901699437494745`, 
                 0.9510565162951535}}]}}, 
              {GrayLevel[0], Thickness[Large], CapForm["Round"], 
               {Arrowheads[{{0.05, 0.8}}], 
                ArrowBox[{{1.9593022466674206`, 0.}, {1.3968022466674206`, 
                 0.}}]}}, 
              {GrayLevel[0], Thickness[Large], CapForm["Round"], 
               {Arrowheads[{{0.05, 0.8}}], 
                ArrowBox[{{-0.3412682579175257, 0.}, {0.22123174208247431`, 
                 0.}}]}}}, 
             {GrayLevel[0], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
              DiskBox[{0.8090169943749475, -0.5877852522924731}, 
               0.05980667123043807], 
              DiskBox[{-0.30901699437494745, -0.9510565162951535}, 
               0.05980667123043807], DiskBox[{-1., 0.}, 0.05980667123043807], 
              DiskBox[{-0.30901699437494745, 0.9510565162951535}, 
               0.05980667123043807], 
              DiskBox[{0.8090169943749475, 0.5877852522924731}, 
               0.05980667123043807], 
              DiskBox[{1.3968022466674206, 0.}, 0.05980667123043807], 
              DiskBox[{0.22123174208247431, 0.}, 0.05980667123043807], {
               DiskBox[{-0.540779740156158, -1.6643489035165187}, 0.], 
               InsetBox[
                StyleBox[
                 TemplateBox[{"\"\"", "1", "\"\""},
                  "RowDefault"],
                 StripOnInput->False,
                 FontSize->12], {-0.540779740156158, -1.6643489035165187}, 
                ImageScaled[{0.7317627457812108, 1.213292387221365}],
                BaseStyle->"Graphics"]}, {DiskBox[{-1.75, 0.}, 0.], InsetBox[
                StyleBox[
                 TemplateBox[{"\"\"", "2", "\"\""},
                  "RowDefault"],
                 StripOnInput->False,
                 FontSize->12], {-1.75, 0.}, ImageScaled[{1.25, 0.49999999999999983}],
                BaseStyle->"Graphics"]}, {
               DiskBox[{-0.540779740156158, 1.6643489035165187}, 0.], InsetBox[
                StyleBox[
                 TemplateBox[{"\"[\"", "3", "\",\"", "4", "\"]\""},
                  "RowDefault"],
                 StripOnInput->False,
                 FontSize->12], {-0.540779740156158, 1.6643489035165187}, 
                ImageScaled[{0.7317627457812104, -0.21329238722136523}],
                BaseStyle->"Graphics"]}, {
               DiskBox[{1.9593022466674206, 0.}, 0.], InsetBox[
                StyleBox[
                 TemplateBox[{"\"\"", "5", "\"\""},
                  "RowDefault"],
                 StripOnInput->False,
                 FontSize->12], {1.9593022466674206, 0.}, ImageScaled[{-0.25, 0.5000000000000002}],
                BaseStyle->"Graphics"]}, {
               DiskBox[{-0.3412682579175257, 0.}, 0.], InsetBox[
                StyleBox[
                 TemplateBox[{"\"\"", "6", "\"\""},
                  "RowDefault"],
                 StripOnInput->False,
                 FontSize->12], {-0.3412682579175257, 0.}, ImageScaled[{1.25, 0.49999999999999983}],
                BaseStyle->"Graphics"]}}}],
           MouseAppearanceTag["NetworkGraphics"]],
          AllowKernelInitialization->False]],
        DefaultBaseStyle->{
         "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
          Hue[0.8, 1., 0.6]},
        FormatType->TraditionalForm,
        FrameTicks->None,
        ImageSize->{200, 170}]},
      {
       StyleBox[
        TemplateBox[{
          
          TemplateBox[{"\"num\"", "8", "1"}, "Subsuperscript", SyntaxForm -> 
           SubsuperscriptBox], 
          
          TemplateBox[{"\"[\"", "1", "2", "3", "4", "5", "6", "\"]\""}, 
           "RowDefault"]},
         "RowDefault"],
        StripOnInput->False,
        FontFamily->"Times",
        FontSize->14]}
     },
     BaselinePosition->Scaled[0.55],
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Center}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Column"]}], "}"}]], "Output",
 CellChangeTimes->{{3.8483116913019257`*^9, 3.848311695781015*^9}},
 CellLabel->"Out[10]=",ExpressionUUID->"58dcd0a9-ea1a-4504-bf6c-994c3b8458cb"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["NMHV Amplitude Integrand Permutation Seeds (in this basis)", \
"Subsubsection",
 CellChangeTimes->{{3.847280498739771*^9, 3.847280521961274*^9}, {
  3.847280598917222*^9, 
  3.8472805997587557`*^9}},ExpressionUUID->"5ce50043-b788-453a-9ee6-\
634e0d6cce68"],

Cell[CellGroupData[{

Cell[BoxData["nmhvIntegrandSeeds"], "Input",
 CellChangeTimes->{{3.847280525103962*^9, 3.847280526156966*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"72daa455-ec17-4f78-9bf4-e894cc7dda4c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "1", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"1", ",", "2"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "2", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"2", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "3", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"2", ",", "4"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "4", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"3", ",", "2"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "5", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"3", ",", "3"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "6", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"4", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "7", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"4", ",", "2"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "8", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"4", ",", "3"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "9", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"4", ",", "4"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "10", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"7", ",", "2"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "11", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"7", ",", "3"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "12", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"6", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "13", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"6", ",", "4"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "14", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"8", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "15", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"8", ",", "2"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "16", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"8", ",", "3"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "17", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"8", ",", "4"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "18", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"10", ",", "4"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "19", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"10", ",", "2"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "20", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"11", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "21", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"11", ",", "3"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "22", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"11", ",", "2"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "23", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"11", ",", "7"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "24", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"12", ",", "4"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "25", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"12", ",", "3"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "26", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"12", ",", "6"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "27", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"12", ",", "5"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "28", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"13", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "29", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"13", ",", "2"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "30", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"15", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "31", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"15", ",", "2"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "32", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"17", ",", "5"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "33", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"17", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "34", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"18", ",", "5"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "35", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"18", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "36", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"19", ",", "5"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "37", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"19", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "38", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"19", ",", "2"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "39", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"19", ",", "6"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "40", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"21", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "41", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"21", ",", "2"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "42", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"22", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "43", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"24", ",", "2"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "44", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"25", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "45", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"25", ",", "2"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "46", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"27", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "47", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"27", ",", "2"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "48", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"29", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "49", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"29", ",", "2"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "50", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"30", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "51", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"30", ",", "2"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "52", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"31", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "53", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"31", ",", "2"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "54", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"34", ",", "6"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "55", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"34", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "56", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"34", ",", "2"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "57", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"34", ",", "7"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "58", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"36", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "59", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"36", ",", "6"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "60", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"36", ",", "2"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "61", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"36", ",", "7"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "62", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"37", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "63", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"37", ",", "6"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "64", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"37", ",", "2"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "65", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"37", ",", "7"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "66", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"41", ",", "5"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "67", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"41", ",", "10"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "68", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"39", ",", "2"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "69", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"39", ",", "7"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "70", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"43", ",", "2"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "71", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"43", ",", "7"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "72", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"42", ",", "2"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "73", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"42", ",", "5"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "74", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"42", ",", "7"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "75", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"42", ",", "10"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "76", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"73", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "77", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"44", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "78", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"47", ",", "1"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "79", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"61", ",", "2"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"nmhvF", "[", "80", "]"}], ",", 
     RowBox[{"int", "[", 
      RowBox[{"66", ",", "2"}], "]"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.847280526593383*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"cd1b0978-9101-47de-a052-976b0adf0ba9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"randomElement", "[", "nmhvIntegrandSeeds", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"drawTerm", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.847280533133271*^9, 3.8472805406079493`*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"dab9e839-b6b2-4ab1-978b-5bee426d081f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"nmhvF", "[", "6", "]"}], ",", 
   RowBox[{"int", "[", 
    RowBox[{"4", ",", "1"}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.847280540865802*^9, 3.847280546098413*^9}},
 CellLabel->"Out[45]=",ExpressionUUID->"5b15c165-1cfd-4805-bdee-20fa8efd17a6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[{{
      {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[{{Medium, 0.8}}], 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{
          0.8090169943749475, -0.5877852522924731}, {-0.30901699437494745`, \
-0.9510565162951535}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{0.8090169943749475, -0.5877852522924731}, {
          0.8090169943749475, 0.5877852522924731}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{-0.30901699437494745`, -0.9510565162951535}, {-1., 
          0.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{-1., 0.}, {-0.30901699437494745`, 0.9510565162951535}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{-0.30901699437494745`, 0.9510565162951535}, {
          0.8090169943749475, 0.5877852522924731}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{0.8090169943749475, 0.5877852522924731}, {
          1.9845874989598937`, 0.5877852522924731}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{1.9845874989598937`, 0.5877852522924731}, {
          1.9845874989598937`, -0.5877852522924731}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{1.9845874989598937`, -0.5877852522924731}, {
          0.8090169943749475, -0.5877852522924731}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{-0.540779740156158, -1.6643489035165187`}, \
{-0.30901699437494745`, -0.9510565162951535}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], ArrowBox[{{-1.75, 0.}, {-1., 0.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{-0.540779740156158, 
          1.6643489035165187`}, {-0.30901699437494745`, 
          0.9510565162951535}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{2.5149175848498047`, 1.1181153381823836`}, {
          1.9845874989598937`, 0.5877852522924731}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{2.5149175848498047`, -1.1181153381823836`}, {
          1.9845874989598937`, -0.5877852522924731}}]}}}, 
      {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], InsetBox[
        Graphics3DBox[
         {GrayLevel[0.95], Specularity[0.3], SphereBox[{0, 0, 0}, 1]},
         Boxed->False], {0.8090169943749475, -0.5877852522924731}, 
        Automatic, {0.4328122075624588, 0.4328122075624588}], InsetBox[
        Graphics3DBox[
         {GrayLevel[0.95], Specularity[0.3], SphereBox[{0, 0, 0}, 1]},
         Boxed->False], {-0.30901699437494745, -0.9510565162951535}, 
        Automatic, {0.4328122075624588, 0.4328122075624588}], InsetBox[
        Graphics3DBox[
         {RGBColor[0.6, 0.6, 0.7765], Specularity[0.1], 
          SphereBox[{0, 0, 0}, 1]},
         Boxed->False], {-1., 0.}, 
        Automatic, {0.4328122075624588, 0.4328122075624588}], InsetBox[
        Graphics3DBox[
         {RGBColor[0.6, 0.6, 0.7765], Specularity[0.1], 
          SphereBox[{0, 0, 0}, 1]},
         Boxed->False], {-0.30901699437494745, 0.9510565162951535}, 
        Automatic, {0.4328122075624588, 0.4328122075624588}], InsetBox[
        Graphics3DBox[
         {RGBColor[0.6, 0.6, 0.7765], Specularity[0.1], 
          SphereBox[{0, 0, 0}, 1]},
         Boxed->False], {0.8090169943749475, 0.5877852522924731}, 
        Automatic, {0.4328122075624588, 0.4328122075624588}], InsetBox[
        Graphics3DBox[
         {GrayLevel[0.95], Specularity[0.3], SphereBox[{0, 0, 0}, 1]},
         Boxed->False], {1.9845874989598937, 0.5877852522924731}, 
        Automatic, {0.4328122075624588, 0.4328122075624588}], InsetBox[
        Graphics3DBox[
         {RGBColor[0.6, 0.6, 0.7765], Specularity[0.1], 
          SphereBox[{0, 0, 0}, 1]},
         Boxed->False], {1.9845874989598937, -0.5877852522924731}, 
        Automatic, {0.4328122075624588, 0.4328122075624588}], {
        DiskBox[{-0.540779740156158, -1.6643489035165187}, 0.], InsetBox[
         StyleBox[
          TemplateBox[{"\"\"", "1", "\"\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12], {-0.540779740156158, -1.6643489035165187}, 
         ImageScaled[{0.7317627457812108, 1.213292387221365}],
         BaseStyle->"Graphics"]}, {DiskBox[{-1.75, 0.}, 0.], InsetBox[
         StyleBox[
          TemplateBox[{"\"\"", "2", "\"\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12], {-1.75, 0.}, ImageScaled[{1.25, 0.49999999999999983}],
         BaseStyle->"Graphics"]}, {
        DiskBox[{-0.540779740156158, 1.6643489035165187}, 0.], InsetBox[
         StyleBox[
          TemplateBox[{"\"[\"", "3", "\",\"", "4", "\"]\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12], {-0.540779740156158, 1.6643489035165187}, 
         ImageScaled[{0.7317627457812104, -0.21329238722136523}],
         BaseStyle->"Graphics"]}, {
        DiskBox[{2.5149175848498047, 1.1181153381823836}, 0.], InsetBox[
         StyleBox[
          TemplateBox[{"\"\"", "5", "\"\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12], {2.5149175848498047, 1.1181153381823836}, 
         ImageScaled[{-0.03033008588991093, -0.030330085889910374}],
         BaseStyle->"Graphics"]}, {
        DiskBox[{2.5149175848498047, -1.1181153381823836}, 0.], InsetBox[
         StyleBox[
          TemplateBox[{"\"\"", "6", "\"\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12], {2.5149175848498047, -1.1181153381823836}, 
         ImageScaled[{-0.03033008588991093, 1.0303300858899105}],
         BaseStyle->"Graphics"]}}}, {}},
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->{200, 170}], ",", 
   TagBox[GridBox[{
      {
       GraphicsBox[
        NamespaceBox["NetworkGraphics",
         DynamicModuleBox[{Typeset`graph = HoldComplete[
           Graph[{
             $CellContext`v[7], 
             $CellContext`v[1], 
             $CellContext`v[2], 
             $CellContext`v[3], 
             $CellContext`v[4], 
             $CellContext`v[5], 
             $CellContext`v[6], 
             $CellContext`p[1], 
             $CellContext`p[2], 
             $CellContext`p[3, 4], 
             $CellContext`p[5], 
             $CellContext`p[6]}, {{{1, 2}, {2, 3}, {3, 4}, {4, 5}, {5, 6}, {6,
              7}, {7, 1}, {1, 5}, {8, 2}, {9, 3}, {10, 4}, {11, 6}, {12, 7}}, 
             Null}, {EdgeLabels -> {DirectedEdge[
                 $CellContext`v[5], 
                 $CellContext`v[6]] -> Placed[$CellContext`f, {
                  Rational[1, 2], {-1, 0.6}}], DirectedEdge[
                 $CellContext`v[3], 
                 $CellContext`v[4]] -> Placed[$CellContext`d, {
                  Rational[1, 2], {
                  Rational[1, 4] (1 - 5^Rational[1, 2]), 
                   0.14894348370484645`}}], DirectedEdge[
                 $CellContext`v[7], 
                 $CellContext`v[4]] -> Placed[$CellContext`h, {
                  Rational[1, 2], {
                   Rational[3, 2], 0.6}}], DirectedEdge[
                 $CellContext`v[7], 
                 $CellContext`v[1]] -> Placed[$CellContext`a, {
                  Rational[1, 2], {
                  Rational[1, 4] (1 - 5^Rational[1, 2]), 
                   1.3010565162951535`}}], DirectedEdge[
                 $CellContext`v[1], 
                 $CellContext`v[2]] -> Placed[$CellContext`b, {
                  Rational[1, 2], {
                  Rational[1, 4] (1 + 5^Rational[1, 2]), 1.187785252292473}}],
                DirectedEdge[
                 $CellContext`v[6], 
                 $CellContext`v[7]] -> Placed[$CellContext`g, {
                  Rational[1, 2], {0, 1.1}}], DirectedEdge[
                 $CellContext`v[4], 
                 $CellContext`v[5]] -> Placed[$CellContext`e, {
                  Rational[1, 2], {0, 0.09999999999999998}}], DirectedEdge[
                 $CellContext`v[2], 
                 $CellContext`v[3]] -> Placed[$CellContext`c, {
                  Rational[1, 2], {
                  Rational[1, 4] (1 + 5^Rational[1, 2]), 
                   0.01221474770752673}}]}, EdgeShapeFunction -> {DirectedEdge[
                 $CellContext`v[1], 
                 $CellContext`v[2]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`v[2], 
                 $CellContext`v[3]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`p[1], 
                 $CellContext`v[1]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`p[2], 
                 $CellContext`v[2]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`v[5], 
                 $CellContext`v[6]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`v[3], 
                 $CellContext`v[4]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`v[4], 
                 $CellContext`v[5]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`v[7], 
                 $CellContext`v[1]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`p[6], 
                 $CellContext`v[6]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`v[7], 
                 $CellContext`v[4]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`p[5], 
                 $CellContext`v[5]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`p[3, 4], 
                 $CellContext`v[3]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`v[6], 
                 $CellContext`v[7]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}]}, 
             EdgeStyle -> {DirectedEdge[
                 $CellContext`v[7], 
                 $CellContext`v[1]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`v[2], 
                 $CellContext`v[3]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`p[5], 
                 $CellContext`v[5]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`v[6], 
                 $CellContext`v[7]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`p[2], 
                 $CellContext`v[2]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`p[6], 
                 $CellContext`v[6]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`p[1], 
                 $CellContext`v[1]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`v[4], 
                 $CellContext`v[5]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`p[3, 4], 
                 $CellContext`v[3]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`v[7], 
                 $CellContext`v[4]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`v[1], 
                 $CellContext`v[2]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`v[5], 
                 $CellContext`v[6]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`v[3], 
                 $CellContext`v[4]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}}, GraphLayout -> 
             "SpringElectricalEmbedding", ImageSize -> {200, 170}, 
             VertexCoordinates -> {{Rational[1, 4] (1 + 5^Rational[1, 2]), 
                Root[5 - 20 #^2 + 16 #^4& , 2, 0]}, {
               Rational[1, 4] (1 - 5^Rational[1, 2]), 
                Rational[-1, 2] (Rational[1, 2] (5 + 5^Rational[1, 2]))^
                 Rational[1, 2]}, {-1, 0}, {
               Rational[1, 4] (1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                 Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
               Rational[1, 4] (1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                 Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
               Rational[1, 4] (1 + 5^Rational[1, 2] + 
                 2 (10 - 2 5^Rational[1, 2])^Rational[1, 2]), (Rational[5, 8] + 
                 Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
               Rational[1, 4] (1 + 5^Rational[1, 2] + 
                 2 (10 - 2 5^Rational[1, 2])^Rational[1, 2]), 
                Root[5 - 20 #^2 + 16 #^4& , 2, 0]}, {
               Rational[-7, 16] (-1 + 5^Rational[1, 2]), 
                Rational[-7, 8] (Rational[1, 2] (5 + 5^Rational[1, 2]))^
                 Rational[1, 2]}, {
                Rational[-7, 4], 0}, {
               Rational[-7, 16] (-1 + 5^Rational[1, 2]), 
                Rational[7, 8] (Rational[1, 2] (5 + 5^Rational[1, 2]))^
                 Rational[1, 2]}, {
               Rational[1, 8] (2 + 3 2^Rational[1, 2] + 2 5^Rational[1, 2] + 
                 4 (10 - 2 5^Rational[1, 2])^Rational[1, 2]), Rational[1, 4] 
                2^Rational[-1, 2] (3 + 
                 2 (5 - 5^Rational[1, 2])^Rational[1, 2])}, {
               Rational[1, 8] (2 + 3 2^Rational[1, 2] + 2 5^Rational[1, 2] + 
                 4 (10 - 2 5^Rational[1, 2])^Rational[1, 2]), Rational[-1, 4] 
                2^Rational[-1, 2] (3 + 
                 2 (5 - 5^Rational[1, 2])^Rational[1, 2])}}, 
             VertexLabels -> {$CellContext`p[2] -> Style[
                 Row[{"", 2, ""}], FontSize -> 12], $CellContext`p[5] -> Style[
                 Row[{"", 5, ""}], FontSize -> 12], $CellContext`p[1] -> Style[
                 Row[{"", 1, ""}], FontSize -> 12], $CellContext`p[6] -> Style[
                 Row[{"", 6, ""}], FontSize -> 12], $CellContext`p[3, 4] -> 
               Style[
                 Row[{"[", 3, ",", 4, "]"}], FontSize -> 12]}, 
             VertexSize -> {$CellContext`v[6] -> {
                "Scaled", 0.024}, $CellContext`v[4] -> {
                "Scaled", 0.024}, $CellContext`v[5] -> {
                "Scaled", 0.024}, $CellContext`p[5] -> {
                "Scaled", 0.}, $CellContext`v[3] -> {
                "Scaled", 0.024}, $CellContext`p[6] -> {
                "Scaled", 0.}, $CellContext`v[7] -> {
                "Scaled", 0.024}, $CellContext`p[2] -> {
                "Scaled", 0.}, $CellContext`p[3, 4] -> {
                "Scaled", 0.}, $CellContext`p[1] -> {
                "Scaled", 0.}, $CellContext`v[1] -> {
                "Scaled", 0.024}, $CellContext`v[2] -> {"Scaled", 0.024}}, 
             VertexStyle -> {
               Directive[
                GrayLevel[0]]}}]]}, 
          TagBox[GraphicsGroupBox[{
             {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
              Arrowheads[{{Medium, 0.8}}], {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], 
                 ArrowBox[{{
                  0.8090169943749475, -0.5877852522924731}, \
{-0.30901699437494745`, -0.9510565162951535}}]}}, 
               InsetBox["a", Offset[{0, 2}, {0.25, -0.7694208842938133}], 
                ImageScaled[{
                 Rational[1, 4] (1 - 5^Rational[1, 2]), 1.3010565162951535`}],
                
                BaseStyle->"Graphics"]}, {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], 
                 ArrowBox[{{0.8090169943749475, -0.5877852522924731}, {
                  0.8090169943749475, 0.5877852522924731}}]}}, 
               InsetBox["h", Offset[{0, 2}, {0.8090169943749475, 0.}], 
                ImageScaled[{Rational[3, 2], 0.6}],
                BaseStyle->"Graphics"]}, {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], 
                 ArrowBox[{{-0.30901699437494745`, -0.9510565162951535}, {-1.,
                   0.}}]}}, 
               InsetBox["b", 
                Offset[{0, 2}, {-0.6545084971874737, -0.47552825814757677}], 
                ImageScaled[{
                 Rational[1, 4] (1 + 5^Rational[1, 2]), 1.187785252292473}],
                BaseStyle->"Graphics"]}, {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], 
                 ArrowBox[{{-1., 0.}, {-0.30901699437494745`, 
                  0.9510565162951535}}]}}, 
               InsetBox["c", 
                Offset[{0, 2}, {-0.6545084971874737, 0.47552825814757677}], 
                ImageScaled[{
                 Rational[1, 4] (1 + 5^Rational[1, 2]), 0.01221474770752673}],
                
                BaseStyle->"Graphics"]}, {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], 
                 ArrowBox[{{-0.30901699437494745`, 0.9510565162951535}, {
                  0.8090169943749475, 0.5877852522924731}}]}}, 
               InsetBox["d", Offset[{0, 2}, {0.25, 0.7694208842938133}], 
                ImageScaled[{
                 Rational[1, 4] (1 - 5^Rational[1, 2]), 0.14894348370484645`}],
                BaseStyle->"Graphics"]}, {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], 
                 ArrowBox[{{0.8090169943749475, 0.5877852522924731}, {
                  1.9845874989598937`, 0.5877852522924731}}]}}, 
               InsetBox["e", 
                Offset[{0, 2}, {1.3968022466674206, 0.5877852522924731}], 
                ImageScaled[{0, 0.09999999999999998}],
                BaseStyle->"Graphics"]}, {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], 
                 ArrowBox[{{1.9845874989598937`, 0.5877852522924731}, {
                  1.9845874989598937`, -0.5877852522924731}}]}}, 
               InsetBox["f", Offset[{0, 2}, {1.9845874989598937, 0.}], 
                ImageScaled[{-1, 0.6}],
                BaseStyle->"Graphics"]}, {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], 
                 ArrowBox[{{1.9845874989598937`, -0.5877852522924731}, {
                  0.8090169943749475, -0.5877852522924731}}]}}, 
               InsetBox["g", 
                Offset[{0, 2}, {1.3968022466674206, -0.5877852522924731}], 
                ImageScaled[{0, 1.1}],
                BaseStyle->"Graphics"]}, 
              {GrayLevel[0], Thickness[Large], CapForm["Round"], 
               {Arrowheads[{{0.05, 0.8}}], 
                ArrowBox[{{-0.540779740156158, -1.6643489035165187`}, \
{-0.30901699437494745`, -0.9510565162951535}}]}}, 
              {GrayLevel[0], Thickness[Large], CapForm["Round"], 
               {Arrowheads[{{0.05, 0.8}}], 
                ArrowBox[{{-1.75, 0.}, {-1., 0.}}]}}, 
              {GrayLevel[0], Thickness[Large], CapForm["Round"], 
               {Arrowheads[{{0.05, 0.8}}], 
                ArrowBox[{{-0.540779740156158, 
                 1.6643489035165187`}, {-0.30901699437494745`, 
                 0.9510565162951535}}]}}, 
              {GrayLevel[0], Thickness[Large], CapForm["Round"], 
               {Arrowheads[{{0.05, 0.8}}], 
                ArrowBox[{{2.5149175848498047`, 1.1181153381823836`}, {
                 1.9845874989598937`, 0.5877852522924731}}]}}, 
              {GrayLevel[0], Thickness[Large], CapForm["Round"], 
               {Arrowheads[{{0.05, 0.8}}], 
                ArrowBox[{{2.5149175848498047`, -1.1181153381823836`}, {
                 1.9845874989598937`, -0.5877852522924731}}]}}}, 
             {GrayLevel[0], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
              DiskBox[{0.8090169943749475, -0.5877852522924731}, 
               0.06492183113436882], 
              DiskBox[{-0.30901699437494745, -0.9510565162951535}, 
               0.06492183113436882], DiskBox[{-1., 0.}, 0.06492183113436882], 
              DiskBox[{-0.30901699437494745, 0.9510565162951535}, 
               0.06492183113436882], 
              DiskBox[{0.8090169943749475, 0.5877852522924731}, 
               0.06492183113436882], 
              DiskBox[{1.9845874989598937, 0.5877852522924731}, 
               0.06492183113436882], 
              DiskBox[{1.9845874989598937, -0.5877852522924731}, 
               0.06492183113436882], {
               DiskBox[{-0.540779740156158, -1.6643489035165187}, 0.], 
               InsetBox[
                StyleBox[
                 TemplateBox[{"\"\"", "1", "\"\""},
                  "RowDefault"],
                 StripOnInput->False,
                 FontSize->12], {-0.540779740156158, -1.6643489035165187}, 
                ImageScaled[{0.7317627457812108, 1.213292387221365}],
                BaseStyle->"Graphics"]}, {DiskBox[{-1.75, 0.}, 0.], InsetBox[
                StyleBox[
                 TemplateBox[{"\"\"", "2", "\"\""},
                  "RowDefault"],
                 StripOnInput->False,
                 FontSize->12], {-1.75, 0.}, ImageScaled[{1.25, 0.49999999999999983}],
                BaseStyle->"Graphics"]}, {
               DiskBox[{-0.540779740156158, 1.6643489035165187}, 0.], InsetBox[
                StyleBox[
                 TemplateBox[{"\"[\"", "3", "\",\"", "4", "\"]\""},
                  "RowDefault"],
                 StripOnInput->False,
                 FontSize->12], {-0.540779740156158, 1.6643489035165187}, 
                ImageScaled[{0.7317627457812104, -0.21329238722136523}],
                BaseStyle->"Graphics"]}, {
               DiskBox[{2.5149175848498047, 1.1181153381823836}, 0.], InsetBox[
                StyleBox[
                 TemplateBox[{"\"\"", "5", "\"\""},
                  "RowDefault"],
                 StripOnInput->False,
                 FontSize->12], {2.5149175848498047, 1.1181153381823836}, 
                ImageScaled[{-0.03033008588991093, -0.030330085889910374}],
                BaseStyle->"Graphics"]}, {
               DiskBox[{2.5149175848498047, -1.1181153381823836}, 0.], 
               InsetBox[
                StyleBox[
                 TemplateBox[{"\"\"", "6", "\"\""},
                  "RowDefault"],
                 StripOnInput->False,
                 FontSize->12], {2.5149175848498047, -1.1181153381823836}, 
                ImageScaled[{-0.03033008588991093, 1.0303300858899105}],
                BaseStyle->"Graphics"]}}}],
           MouseAppearanceTag["NetworkGraphics"]],
          AllowKernelInitialization->False]],
        DefaultBaseStyle->{
         "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
          Hue[0.8, 1., 0.6]},
        FormatType->TraditionalForm,
        FrameTicks->None,
        ImageSize->{200, 170}]},
      {
       StyleBox[
        TemplateBox[{
          
          TemplateBox[{"\"num\"", "4", "1"}, "Subsuperscript", SyntaxForm -> 
           SubsuperscriptBox], 
          
          TemplateBox[{"\"[\"", "1", "2", "3", "4", "5", "6", "\"]\""}, 
           "RowDefault"]},
         "RowDefault"],
        StripOnInput->False,
        FontFamily->"Times",
        FontSize->14]}
     },
     BaselinePosition->Scaled[0.55],
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Center}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Column"]}], "}"}]], "Output",
 CellChangeTimes->{{3.847280540865802*^9, 3.847280546175949*^9}},
 CellLabel->"Out[46]=",ExpressionUUID->"b9686e2b-9130-43e8-a80f-7825f12b2449"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Full (non-duplicated) Permutation-",
 StyleBox["Sums",
  FontSlant->"Italic"],
 " for the Amplitudes"
}], "Subsection",
 CellChangeTimes->{{3.8472806116748857`*^9, 3.847280614607399*^9}, {
  3.847281765460218*^9, 3.8472817730548077`*^9}, {3.848151046426004*^9, 
  3.848151047846368*^9}},ExpressionUUID->"15f0fb34-7aed-4b76-9bb5-\
6de43a383a52"],

Cell[CellGroupData[{

Cell["MHV Amplitude Integrand Permutation Sum (in this basis)", \
"Subsubsection",
 CellChangeTimes->{{3.847280620495509*^9, 
  3.847280626358268*^9}},ExpressionUUID->"e94dd7d2-5d61-4b65-8e3a-\
adb6a3b6ec79"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Length", "[", "fullMHVamplitudeTerms", "]"}], "\[IndentingNewLine]", 
 RowBox[{"randomElement", "[", "fullMHVamplitudeTerms", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"drawTerm", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.847280628780319*^9, 3.847280642107501*^9}, {
  3.847280744564465*^9, 3.847280749030047*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"53124fe1-078d-4ef7-bbb1-12f68fc6a70d"],

Cell[BoxData["7680"], "Output",
 CellChangeTimes->{{3.847280635254119*^9, 3.847280647585203*^9}, {
   3.8472807494879*^9, 3.847280751569495*^9}, 3.8483117152218018`*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"7185f736-36f7-409a-97c6-ec2c32a1d8cc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"mhvF", "[", 
    RowBox[{"32", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "4", ",", "6", ",", "5", ",", "2"}], 
      "}"}]}], "]"}], ",", 
   RowBox[{"int", "[", 
    RowBox[{"40", ",", "3", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "4", ",", "6", ",", "5", ",", "2"}], 
      "}"}]}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.847280635254119*^9, 3.847280647585203*^9}, {
   3.8472807494879*^9, 3.847280751569495*^9}, 3.848311715223139*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"74fbb9ea-f9ff-476e-8ba4-da18798d601d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[{{
      {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[{{Medium, 0.8}}], 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], ArrowBox[{{0., -1.}, {-2.5, -1.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{0., -1.}, {-0.7071067811865475, 0.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], ArrowBox[{{-2.5, -1.}, {-2.5, 1.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], ArrowBox[{{-2.5, 1.}, {0., 1.}}]}}, 
       {GrayLevel[0], Thickness[Large], Dashing[{Small, Small}], CapForm[
        "Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{0., 1.}, {0.7071067811865475, 0.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{0.7071067811865475, 0.}, {0., -1.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{-0.7071067811865475, 0.}, {0., 1.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{-3.0303300858899105`, -1.5303300858899105`}, {-2.5, \
-1.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{-3.0303300858899105`, 1.5303300858899105`}, {-2.5, 
          1.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{1.4571067811865475`, 0.}, {0.7071067811865475, 0.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{0.2939054426527212, -1.4796100924491769`}, {
          0., -1.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{-1.4571067811865475`, 0.}, {-0.7071067811865475, 0.}}]}}}, 
      {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], InsetBox[
        Graphics3DBox[
         {RGBColor[0.6, 0.6, 0.7765], Specularity[0.1], 
          SphereBox[{0, 0, 0}, 1]},
         Boxed->False], {0., -1.}, 
        Automatic, {0.43454605517475825, 0.43454605517475825}], InsetBox[
        Graphics3DBox[
         {GrayLevel[0.95], Specularity[0.3], SphereBox[{0, 0, 0}, 1]},
         Boxed->False], {-2.5, -1.}, 
        Automatic, {0.43454605517475825, 0.43454605517475825}], InsetBox[
        Graphics3DBox[
         {RGBColor[0.6, 0.6, 0.7765], Specularity[0.1], 
          SphereBox[{0, 0, 0}, 1]},
         Boxed->False], {-2.5, 1.}, 
        Automatic, {0.43454605517475825, 0.43454605517475825}], InsetBox[
        Graphics3DBox[
         {GrayLevel[0], SphereBox[{0, 0, 0}, 1]},
         Boxed->False], {0., 1.}, 
        Automatic, {0.06789782112105598, 0.06789782112105598}], InsetBox[
        Graphics3DBox[
         {GrayLevel[0], SphereBox[{0, 0, 0}, 1]},
         Boxed->False], {0.7071067811865475, 0.}, 
        Automatic, {0.06789782112105598, 0.06789782112105598}], InsetBox[
        Graphics3DBox[
         {GrayLevel[0.95], Specularity[0.3], SphereBox[{0, 0, 0}, 1]},
         Boxed->False], {-0.7071067811865475, 0.}, 
        Automatic, {0.43454605517475825, 0.43454605517475825}], {
        DiskBox[{-3.0303300858899105, -1.5303300858899105}, 0.], InsetBox[
         StyleBox[
          TemplateBox[{"\"\"", "1", "\"\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12], {-3.0303300858899105, -1.5303300858899105}, 
         ImageScaled[{1.0303300858899107, 1.0303300858899105}],
         BaseStyle->"Graphics"]}, {
        DiskBox[{-3.0303300858899105, 1.5303300858899105}, 0.], InsetBox[
         StyleBox[
          TemplateBox[{"\"[\"", "3", "\",\"", "4", "\"]\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12], {-3.0303300858899105, 1.5303300858899105}, 
         ImageScaled[{1.0303300858899105, -0.030330085889910707}],
         BaseStyle->"Graphics"]}, {DiskBox[{1.4571067811865475, 0.}, 0.], 
        InsetBox[
         StyleBox[
          TemplateBox[{"\"\"", "6", "\"\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12], {1.4571067811865475, 0.}, ImageScaled[{-0.25, 0.5000000000000002}],
         BaseStyle->"Graphics"]}, {
        DiskBox[{0.2939054426527212, -1.4796100924491769}, 0.], InsetBox[
         StyleBox[
          TemplateBox[{"\"\"", "5", "\"\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12], {0.2939054426527212, -1.4796100924491769}, 
         ImageScaled[{0.1081260764630389, 1.1394801232655696}],
         BaseStyle->"Graphics"]}, {DiskBox[{-1.4571067811865475, 0.}, 0.], 
        InsetBox[
         StyleBox[
          TemplateBox[{"\"\"", "2", "\"\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12], {-1.4571067811865475, 0.}, ImageScaled[{1.25, 0.49999999999999983}],
         BaseStyle->"Graphics"]}}}, {}},
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->{200, 170}], ",", 
   TagBox[GridBox[{
      {
       GraphicsBox[
        NamespaceBox["NetworkGraphics",
         DynamicModuleBox[{Typeset`graph = HoldComplete[
           Graph[{
             $CellContext`v[5], 
             $CellContext`v[1], 
             $CellContext`v[2], 
             $CellContext`v[3], 
             $CellContext`v[4], 
             $CellContext`v[6], 
             $CellContext`p[1], 
             $CellContext`p[3, 4], 
             $CellContext`p[6], 
             $CellContext`p[5], 
             $CellContext`p[2]}, {{{1, 2}, {2, 3}, {3, 4}, {4, 5}, {5, 1}, {1,
              6}, {6, 4}, {7, 2}, {8, 3}, {9, 5}, {10, 1}, {11, 6}}, Null}, {
            EdgeLabels -> {DirectedEdge[
                 $CellContext`v[6], 
                 $CellContext`v[3]] -> Placed[$CellContext`g, {
                  Rational[1, 2], {
                  Rational[1, 6] (3 + 2 6^Rational[1, 2]), 
                   0.5226497308103742}}], DirectedEdge[
                 $CellContext`v[5], 
                 $CellContext`v[1]] -> Placed[$CellContext`a, {
                  Rational[1, 2], {0, 1.35}}], DirectedEdge[
                 $CellContext`v[5], 
                 $CellContext`v[6]] -> Placed[$CellContext`f, {
                  Rational[1, 2], {
                  Rational[1, 6] (3 + 2 6^Rational[1, 2]), 
                   1.1773502691896258`}}], DirectedEdge[
                 $CellContext`v[3], 
                 $CellContext`v[4]] -> Placed[$CellContext`d, {
                  Rational[
                  1, 2], {-Rational[2, 3]^Rational[1, 2], 
                   0.5226497308103742}}], DirectedEdge[
                 $CellContext`v[1], 
                 $CellContext`v[2]] -> Placed[$CellContext`b, {
                  Rational[1, 2], {
                   Rational[3, 2], 0.6}}], DirectedEdge[
                 $CellContext`v[4], 
                 $CellContext`v[5]] -> Placed[$CellContext`e, {
                  Rational[1, 2], {
                  Rational[1, 4] - Rational[2, 3]^Rational[1, 2], 
                   1.1773502691896258`}}], DirectedEdge[
                 $CellContext`v[2], 
                 $CellContext`v[3]] -> Placed[$CellContext`c, {
                  Rational[1, 2], {0, 0.09999999999999998}}]}, 
             EdgeShapeFunction -> {DirectedEdge[
                 $CellContext`v[1], 
                 $CellContext`v[2]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`v[2], 
                 $CellContext`v[3]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`p[1], 
                 $CellContext`v[1]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`v[6], 
                 $CellContext`v[3]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`v[5], 
                 $CellContext`v[6]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`p[3, 4], 
                 $CellContext`v[2]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`p[6], 
                 $CellContext`v[4]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`v[5], 
                 $CellContext`v[1]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`v[3], 
                 $CellContext`v[4]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`p[2], 
                 $CellContext`v[6]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`v[4], 
                 $CellContext`v[5]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`p[5], 
                 $CellContext`v[5]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}]}, 
             EdgeStyle -> {DirectedEdge[
                 $CellContext`v[2], 
                 $CellContext`v[3]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`p[6], 
                 $CellContext`v[4]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`v[6], 
                 $CellContext`v[3]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`p[5], 
                 $CellContext`v[5]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`p[2], 
                 $CellContext`v[6]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`p[1], 
                 $CellContext`v[1]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`v[5], 
                 $CellContext`v[1]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`v[4], 
                 $CellContext`v[5]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`p[3, 4], 
                 $CellContext`v[2]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`v[1], 
                 $CellContext`v[2]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`v[5], 
                 $CellContext`v[6]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`v[3], 
                 $CellContext`v[4]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}}, GraphLayout -> 
             "SpringElectricalEmbedding", ImageSize -> {200, 170}, 
             VertexCoordinates -> {{0, -1}, {-2.5, -1}, {-2.5, 1}, {0, 1}, {
               2^Rational[-1, 2], 0}, {-2^Rational[-1, 2], 
                0}, {-3.0303300858899105`, -1 + 
                Rational[-3, 4] 2^Rational[-1, 2]}, {-3.0303300858899105`, 1 + 
                Rational[3, 4] 2^Rational[-1, 2]}, {
               Rational[3, 4] + 2^Rational[-1, 2], 0}, {
               0.2939054426527212, -1.4796100924491769`}, {
               Rational[-3, 4] - 2^Rational[-1, 2], 0}}, 
             VertexLabels -> {$CellContext`p[2] -> Style[
                 Row[{"", 2, ""}], FontSize -> 12], $CellContext`p[5] -> Style[
                 Row[{"", 5, ""}], FontSize -> 12], $CellContext`p[1] -> Style[
                 Row[{"", 1, ""}], FontSize -> 12], $CellContext`p[6] -> Style[
                 Row[{"", 6, ""}], FontSize -> 12], $CellContext`p[3, 4] -> 
               Style[
                 Row[{"[", 3, ",", 4, "]"}], FontSize -> 12]}, 
             VertexSize -> {$CellContext`v[6] -> {
                "Scaled", 0.024}, $CellContext`v[4] -> {
                "Scaled", 0.024}, $CellContext`v[5] -> {
                "Scaled", 0.024}, $CellContext`p[5] -> {
                "Scaled", 0.}, $CellContext`v[3] -> {
                "Scaled", 0.024}, $CellContext`p[6] -> {
                "Scaled", 0.}, $CellContext`p[2] -> {
                "Scaled", 0.}, $CellContext`p[3, 4] -> {
                "Scaled", 0.}, $CellContext`p[1] -> {
                "Scaled", 0.}, $CellContext`v[1] -> {
                "Scaled", 0.024}, $CellContext`v[2] -> {"Scaled", 0.024}}, 
             VertexStyle -> {
               Directive[
                GrayLevel[0]]}}]]}, 
          TagBox[GraphicsGroupBox[{
             {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
              Arrowheads[{{Medium, 0.8}}], {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], 
                 ArrowBox[{{0., -1.}, {-2.5, -1.}}]}}, 
               InsetBox["a", Offset[{0, 2}, {-1.25, -1.}], ImageScaled[{0, 1.35}],
                BaseStyle->"Graphics"]}, {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], 
                 ArrowBox[{{0., -1.}, {-0.7071067811865475, 0.}}]}}, 
               InsetBox["f", Offset[{0, 2}, {-0.35355339059327373, -0.5}], 
                ImageScaled[{
                 Rational[1, 6] (3 + 2 6^Rational[1, 2]), 
                  1.1773502691896258`}],
                BaseStyle->"Graphics"]}, {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], 
                 ArrowBox[{{-2.5, -1.}, {-2.5, 1.}}]}}, 
               InsetBox["b", Offset[{0, 2}, {-2.5, 0.}], 
                ImageScaled[{Rational[3, 2], 0.6}],
                BaseStyle->"Graphics"]}, {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], 
                 ArrowBox[{{-2.5, 1.}, {0., 1.}}]}}, 
               InsetBox["c", Offset[{0, 2}, {-1.25, 1.}], ImageScaled[{0, 0.09999999999999998}],
                BaseStyle->"Graphics"]}, {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], 
                 ArrowBox[{{0., 1.}, {0.7071067811865475, 0.}}]}}, 
               InsetBox["d", Offset[{0, 2}, {0.35355339059327373, 0.5}], 
                ImageScaled[{-Rational[2, 3]^Rational[1, 2], 
                  0.5226497308103742}],
                BaseStyle->"Graphics"]}, {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], 
                 ArrowBox[{{0.7071067811865475, 0.}, {0., -1.}}]}}, 
               InsetBox["e", Offset[{0, 2}, {0.35355339059327373, -0.5}], 
                ImageScaled[{
                 Rational[1, 4] - Rational[2, 3]^Rational[1, 2], 
                  1.1773502691896258`}],
                BaseStyle->"Graphics"]}, {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], 
                 ArrowBox[{{-0.7071067811865475, 0.}, {0., 1.}}]}}, 
               InsetBox["g", Offset[{0, 2}, {-0.35355339059327373, 0.5}], 
                ImageScaled[{
                 Rational[1, 6] (3 + 2 6^Rational[1, 2]), 0.5226497308103742}],
                BaseStyle->"Graphics"]}, 
              {GrayLevel[0], Thickness[Large], CapForm["Round"], 
               {Arrowheads[{{0.05, 0.8}}], 
                ArrowBox[{{-3.0303300858899105`, -1.5303300858899105`}, \
{-2.5, -1.}}]}}, 
              {GrayLevel[0], Thickness[Large], CapForm["Round"], 
               {Arrowheads[{{0.05, 0.8}}], 
                ArrowBox[{{-3.0303300858899105`, 1.5303300858899105`}, {-2.5, 
                 1.}}]}}, 
              {GrayLevel[0], Thickness[Large], CapForm["Round"], 
               {Arrowheads[{{0.05, 0.8}}], 
                ArrowBox[{{1.4571067811865475`, 0.}, {0.7071067811865475, 
                 0.}}]}}, 
              {GrayLevel[0], Thickness[Large], CapForm["Round"], 
               {Arrowheads[{{0.05, 0.8}}], 
                ArrowBox[{{0.2939054426527212, -1.4796100924491769`}, {
                 0., -1.}}]}}, 
              {GrayLevel[0], Thickness[Large], CapForm["Round"], 
               {Arrowheads[{{0.05, 0.8}}], 
                ArrowBox[{{-1.4571067811865475`, 0.}, {-0.7071067811865475, 
                 0.}}]}}}, 
             {GrayLevel[0], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
              DiskBox[{0., -1.}, 0.06518190827621374], 
              DiskBox[{-2.5, -1.}, 0.06518190827621374], 
              DiskBox[{-2.5, 1.}, 0.06518190827621374], 
              DiskBox[{0., 1.}, 0.06518190827621374], 
              DiskBox[{0.7071067811865475, 0.}, 0.06518190827621374], 
              DiskBox[{-0.7071067811865475, 0.}, 0.06518190827621374], {
               DiskBox[{-3.0303300858899105, -1.5303300858899105}, 0.], 
               InsetBox[
                StyleBox[
                 TemplateBox[{"\"\"", "1", "\"\""},
                  "RowDefault"],
                 StripOnInput->False,
                 FontSize->12], {-3.0303300858899105, -1.5303300858899105}, 
                ImageScaled[{1.0303300858899107, 1.0303300858899105}],
                BaseStyle->"Graphics"]}, {
               DiskBox[{-3.0303300858899105, 1.5303300858899105}, 0.], 
               InsetBox[
                StyleBox[
                 TemplateBox[{"\"[\"", "3", "\",\"", "4", "\"]\""},
                  "RowDefault"],
                 StripOnInput->False,
                 FontSize->12], {-3.0303300858899105, 1.5303300858899105}, 
                ImageScaled[{1.0303300858899105, -0.030330085889910707}],
                BaseStyle->"Graphics"]}, {
               DiskBox[{1.4571067811865475, 0.}, 0.], InsetBox[
                StyleBox[
                 TemplateBox[{"\"\"", "6", "\"\""},
                  "RowDefault"],
                 StripOnInput->False,
                 FontSize->12], {1.4571067811865475, 0.}, ImageScaled[{-0.25, 0.5000000000000002}],
                BaseStyle->"Graphics"]}, {
               DiskBox[{0.2939054426527212, -1.4796100924491769}, 0.], 
               InsetBox[
                StyleBox[
                 TemplateBox[{"\"\"", "5", "\"\""},
                  "RowDefault"],
                 StripOnInput->False,
                 FontSize->12], {0.2939054426527212, -1.4796100924491769}, 
                ImageScaled[{0.1081260764630389, 1.1394801232655696}],
                BaseStyle->"Graphics"]}, {
               DiskBox[{-1.4571067811865475, 0.}, 0.], InsetBox[
                StyleBox[
                 TemplateBox[{"\"\"", "2", "\"\""},
                  "RowDefault"],
                 StripOnInput->False,
                 FontSize->12], {-1.4571067811865475, 0.}, ImageScaled[{1.25, 0.49999999999999983}],
                BaseStyle->"Graphics"]}}}],
           MouseAppearanceTag["NetworkGraphics"]],
          AllowKernelInitialization->False]],
        DefaultBaseStyle->{
         "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
          Hue[0.8, 1., 0.6]},
        FormatType->TraditionalForm,
        FrameTicks->None,
        ImageSize->{200, 170}]},
      {
       StyleBox[
        TemplateBox[{
          
          TemplateBox[{"\"num\"", "40", "3"}, "Subsuperscript", SyntaxForm -> 
           SubsuperscriptBox], 
          
          TemplateBox[{"\"[\"", "1", "3", "4", "6", "5", "2", "\"]\""}, 
           "RowDefault"]},
         "RowDefault"],
        StripOnInput->False,
        FontFamily->"Times",
        FontSize->14]}
     },
     BaselinePosition->Scaled[0.55],
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Center}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Column"]}], "}"}]], "Output",
 CellChangeTimes->{{3.847280635254119*^9, 3.847280647585203*^9}, {
   3.8472807494879*^9, 3.847280751569495*^9}, 3.848311715301594*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"16a1ebb0-a3ed-46f7-b89d-38945fe74720"]
}, Open  ]],

Cell[TextData[{
 "We can verify that the ",
 StyleBox["complete",
  FontWeight->"Bold"],
 " list of terms reflects summing over all leg distributions resulting in ",
 StyleBox["inequivalent",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " LS:"
}], "Text",
 CellChangeTimes->{{3.8472807817540503`*^9, 3.8472808049299803`*^9}, {
  3.848311719500134*^9, 
  3.848311728542686*^9}},ExpressionUUID->"ba1e0306-c525-465b-a1e5-\
efe9ad22c589"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Count", "[", 
    RowBox[{"fullMHVamplitudeTerms", ",", 
     RowBox[{"mhvF", "[", 
      RowBox[{"#", ",", "x__"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "\[Infinity]"}], "}"}]}], "]"}], "&"}], "/@", 
  RowBox[{"Range", "[", "38", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"6", "!"}], "/", 
  RowBox[{"Length", "/@", "mhvLSsymmetryGroups"}]}], "\[IndentingNewLine]", 
 RowBox[{"%%", "==", "%"}]}], "Input",
 CellChangeTimes->{{3.847280650646042*^9, 3.847280656291072*^9}, {
  3.847280755405508*^9, 3.847280765384715*^9}, {3.847280828417869*^9, 
  3.847280834608617*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"2148bf87-ab0c-48dc-8206-7ea4e94a8409"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "90", ",", "360", ",", "720", ",", "360", ",", "90", ",", "360", ",", "90", 
   ",", "180", ",", "360", ",", "180", ",", "360", ",", "360", ",", "180", 
   ",", "90", ",", "360", ",", "360", ",", "360", ",", "360", ",", "120", ",",
    "180", ",", "180", ",", "90", ",", "60", ",", "60", ",", "45", ",", "120",
    ",", "90", ",", "120", ",", "180", ",", "120", ",", "120", ",", "360", 
   ",", "360", ",", "45", ",", "120", ",", "15", ",", "15", ",", "60"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.847280766092843*^9, 3.8472807724107847`*^9}, {
   3.8472808312092533`*^9, 3.847280835586832*^9}, 3.84831174004959*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"c12f1d2a-071f-471f-a548-be482b725390"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "90", ",", "360", ",", "720", ",", "360", ",", "90", ",", "360", ",", "90", 
   ",", "180", ",", "360", ",", "180", ",", "360", ",", "360", ",", "180", 
   ",", "90", ",", "360", ",", "360", ",", "360", ",", "360", ",", "120", ",",
    "180", ",", "180", ",", "90", ",", "60", ",", "60", ",", "45", ",", "120",
    ",", "90", ",", "120", ",", "180", ",", "120", ",", "120", ",", "360", 
   ",", "360", ",", "45", ",", "120", ",", "15", ",", "15", ",", "60"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.847280766092843*^9, 3.8472807724107847`*^9}, {
   3.8472808312092533`*^9, 3.847280835586832*^9}, 3.848311740051021*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"ed02ffb2-79ec-43d2-9040-31622b27baab"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.847280766092843*^9, 3.8472807724107847`*^9}, {
   3.8472808312092533`*^9, 3.847280835586832*^9}, 3.848311740052514*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"976da5a1-7aea-44ae-9753-0c9005efbd62"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["NMHV Amplitude Integrand Permutation Sum (in this basis)", \
"Subsubsection",
 CellChangeTimes->{{3.8472808447090197`*^9, 
  3.8472808529715843`*^9}},ExpressionUUID->"4660d630-cbf9-43b6-b40a-\
d209299ee1e2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Length", "[", "fullNMHVamplitudeTerms", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"randomElement", "[", "fullNMHVamplitudeTerms", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"drawTerm", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.8472809127144403`*^9, 3.847280914913373*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"29c109cb-408f-47ff-b74d-99c23a8ee7ca"],

Cell[BoxData["21135"], "Output",
 CellChangeTimes->{{3.847280916768731*^9, 3.847280922456324*^9}, {
   3.84728174915536*^9, 3.84728174993211*^9}, 3.8483117579877577`*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"07ed79d8-e715-44d2-99a3-a3df68bce066"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"nmhvF", "[", 
    RowBox[{"47", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "2", ",", "3", ",", "4", ",", "5"}], 
      "}"}]}], "]"}], ",", 
   RowBox[{"int", "[", 
    RowBox[{"27", ",", "2", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "2", ",", "3", ",", "4", ",", "5"}], 
      "}"}]}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.847280916768731*^9, 3.847280922456324*^9}, {
   3.84728174915536*^9, 3.84728174993211*^9}, 3.848311757989212*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"6a6cde01-2b32-46ef-b253-1e0f074cff11"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[{{
      {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[{{Medium, 0.8}}], 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{
          0.8090169943749475, -0.5877852522924731}, {-0.30901699437494745`, \
-0.9510565162951535}}]}}, 
       {GrayLevel[0], Thickness[Large], Dashing[{Small, Small}], CapForm[
        "Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{0.8090169943749475, -0.5877852522924731}, {
          0.8090169943749475, 0.5877852522924731}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{-0.30901699437494745`, -0.9510565162951535}, {-1., 
          0.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{-1., 0.}, {-0.30901699437494745`, 0.9510565162951535}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{-0.30901699437494745`, 0.9510565162951535}, {
          0.8090169943749475, 0.5877852522924731}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{0.8090169943749475, 0.5877852522924731}, {
          1.3968022466674206`, 0.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{1.3968022466674206`, 0.}, {
          0.8090169943749475, -0.5877852522924731}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{-0.540779740156158, -1.6643489035165187`}, \
{-0.30901699437494745`, -0.9510565162951535}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], ArrowBox[{{-1.75, 0.}, {-1., 0.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{-0.540779740156158, 
          1.6643489035165187`}, {-0.30901699437494745`, 
          0.9510565162951535}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{1.9593022466674206`, 0.}, {1.3968022466674206`, 
          0.}}]}}}, 
      {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], InsetBox[
        Graphics3DBox[
         {GrayLevel[0], SphereBox[{0, 0, 0}, 1]},
         Boxed->False], {0.8090169943749475, -0.5877852522924731}, 
        Automatic, {0.06229861586503965, 0.06229861586503965}], InsetBox[
        Graphics3DBox[
         {RGBColor[0.6, 0.6, 0.7765], Specularity[0.1], 
          SphereBox[{0, 0, 0}, 1]},
         Boxed->False], {-0.30901699437494745, -0.9510565162951535}, 
        Automatic, {0.3987111415362538, 0.3987111415362538}], InsetBox[
        Graphics3DBox[
         {GrayLevel[0.95], Specularity[0.3], SphereBox[{0, 0, 0}, 1]},
         Boxed->False], {-1., 0.}, 
        Automatic, {0.3987111415362538, 0.3987111415362538}], InsetBox[
        Graphics3DBox[
         {RGBColor[0.6, 0.6, 0.7765], Specularity[0.1], 
          SphereBox[{0, 0, 0}, 1]},
         Boxed->False], {-0.30901699437494745, 0.9510565162951535}, 
        Automatic, {0.3987111415362538, 0.3987111415362538}], InsetBox[
        Graphics3DBox[
         {GrayLevel[0], SphereBox[{0, 0, 0}, 1]},
         Boxed->False], {0.8090169943749475, 0.5877852522924731}, 
        Automatic, {0.06229861586503965, 0.06229861586503965}], InsetBox[
        Graphics3DBox[
         {RGBColor[0.6, 0.6, 0.7765], Specularity[0.1], 
          SphereBox[{0, 0, 0}, 1]},
         Boxed->False], {1.3968022466674206, 0.}, 
        Automatic, {0.3987111415362538, 0.3987111415362538}], {
        DiskBox[{-0.540779740156158, -1.6643489035165187}, 0.], InsetBox[
         StyleBox[
          TemplateBox[{"\"\"", "1", "\"\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12], {-0.540779740156158, -1.6643489035165187}, 
         ImageScaled[{0.7317627457812108, 1.213292387221365}],
         BaseStyle->"Graphics"]}, {DiskBox[{-1.75, 0.}, 0.], InsetBox[
         StyleBox[
          TemplateBox[{"\"\"", "6", "\"\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12], {-1.75, 0.}, ImageScaled[{1.25, 0.49999999999999983}],
         BaseStyle->"Graphics"]}, {
        DiskBox[{-0.540779740156158, 1.6643489035165187}, 0.], InsetBox[
         StyleBox[
          TemplateBox[{"\"\"", "2", "\"\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12], {-0.540779740156158, 1.6643489035165187}, 
         ImageScaled[{0.7317627457812104, -0.21329238722136523}],
         BaseStyle->"Graphics"]}, {DiskBox[{1.9593022466674206, 0.}, 0.], 
        InsetBox[
         StyleBox[
          TemplateBox[{"\"[\"", "3", "\",\"", "4", "\",\"", "5", "\"]\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12], {1.9593022466674206, 0.}, ImageScaled[{-0.25, 0.5000000000000002}],
         BaseStyle->"Graphics"]}}}, {}},
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->{200, 170}], ",", 
   TagBox[GridBox[{
      {
       GraphicsBox[
        NamespaceBox["NetworkGraphics",
         DynamicModuleBox[{Typeset`graph = HoldComplete[
           Graph[{
             $CellContext`v[6], 
             $CellContext`v[1], 
             $CellContext`v[2], 
             $CellContext`v[3], 
             $CellContext`v[4], 
             $CellContext`v[5], 
             $CellContext`p[1], 
             $CellContext`p[6], 
             $CellContext`p[2], 
             $CellContext`p[3, 4, 5]}, {{{1, 2}, {2, 3}, {3, 4}, {4, 5}, {5, 
             6}, {6, 1}, {1, 5}, {7, 2}, {8, 3}, {9, 4}, {10, 6}}, Null}, {
            EdgeLabels -> {DirectedEdge[
                 $CellContext`v[5], 
                 $CellContext`v[6]] -> Placed[$CellContext`f, {
                  Rational[1, 2], {-2^Rational[-1, 2], 1.3071067811865476`}}],
                DirectedEdge[
                 $CellContext`v[3], 
                 $CellContext`v[4]] -> Placed[$CellContext`d, {
                  Rational[1, 2], {
                  Rational[1, 4] (1 - 5^Rational[1, 2]), 
                   0.14894348370484645`}}], DirectedEdge[
                 $CellContext`v[1], 
                 $CellContext`v[2]] -> Placed[$CellContext`b, {
                  Rational[1, 2], {
                  Rational[1, 4] (1 + 5^Rational[1, 2]), 1.187785252292473}}],
                DirectedEdge[
                 $CellContext`v[6], 
                 $CellContext`v[4]] -> Placed[$CellContext`g, {
                  Rational[1, 2], {
                   Rational[3, 2], 0.6}}], DirectedEdge[
                 $CellContext`v[4], 
                 $CellContext`v[5]] -> Placed[$CellContext`e, {
                  Rational[
                  1, 2], {-2^Rational[-1, 2], -0.10710678118654748`}}], 
               DirectedEdge[
                 $CellContext`v[6], 
                 $CellContext`v[1]] -> Placed[$CellContext`a, {
                  Rational[1, 2], {
                  Rational[1, 4] (1 - 5^Rational[1, 2]), 
                   1.3010565162951535`}}], DirectedEdge[
                 $CellContext`v[2], 
                 $CellContext`v[3]] -> Placed[$CellContext`c, {
                  Rational[1, 2], {
                  Rational[1, 4] (1 + 5^Rational[1, 2]), 
                   0.01221474770752673}}]}, EdgeShapeFunction -> {DirectedEdge[
                 $CellContext`v[1], 
                 $CellContext`v[2]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`v[2], 
                 $CellContext`v[3]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`p[1], 
                 $CellContext`v[1]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`v[5], 
                 $CellContext`v[6]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`p[3, 4, 5], 
                 $CellContext`v[5]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`v[6], 
                 $CellContext`v[1]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`v[3], 
                 $CellContext`v[4]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`v[4], 
                 $CellContext`v[5]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`p[6], 
                 $CellContext`v[2]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`p[2], 
                 $CellContext`v[3]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`v[6], 
                 $CellContext`v[4]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}]}, 
             EdgeStyle -> {DirectedEdge[
                 $CellContext`p[3, 4, 5], 
                 $CellContext`v[5]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`v[2], 
                 $CellContext`v[3]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`p[6], 
                 $CellContext`v[2]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`v[6], 
                 $CellContext`v[1]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`p[1], 
                 $CellContext`v[1]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`v[6], 
                 $CellContext`v[4]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`v[4], 
                 $CellContext`v[5]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`v[1], 
                 $CellContext`v[2]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`v[5], 
                 $CellContext`v[6]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`v[3], 
                 $CellContext`v[4]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`p[2], 
                 $CellContext`v[3]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}}, GraphLayout -> 
             "SpringElectricalEmbedding", ImageSize -> {200, 170}, 
             VertexCoordinates -> {{Rational[1, 4] (1 + 5^Rational[1, 2]), 
                Root[5 - 20 #^2 + 16 #^4& , 2, 0]}, {
               Rational[1, 4] (1 - 5^Rational[1, 2]), 
                Rational[-1, 2] (Rational[1, 2] (5 + 5^Rational[1, 2]))^
                 Rational[1, 2]}, {-1, 0}, {
               Rational[1, 4] (1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                 Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
               Rational[1, 4] (1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                 Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
               Rational[1, 4] (1 + 
                 5^Rational[1, 2] + (10 - 2 5^Rational[1, 2])^Rational[1, 2]),
                 0}, {Rational[-7, 16] (-1 + 5^Rational[1, 2]), 
                Rational[-7, 8] (Rational[1, 2] (5 + 5^Rational[1, 2]))^
                 Rational[1, 2]}, {
                Rational[-7, 4], 0}, {
               Rational[-7, 16] (-1 + 5^Rational[1, 2]), 
                Rational[7, 8] (Rational[1, 2] (5 + 5^Rational[1, 2]))^
                 Rational[1, 2]}, {1.9593022466674206`, 0.}}, 
             VertexLabels -> {$CellContext`p[2] -> Style[
                 Row[{"", 2, ""}], FontSize -> 12], $CellContext`p[3, 4, 5] -> 
               Style[
                 Row[{"[", 3, ",", 4, ",", 5, "]"}], FontSize -> 
                 12], $CellContext`p[1] -> Style[
                 Row[{"", 1, ""}], FontSize -> 12], $CellContext`p[6] -> Style[
                 Row[{"", 6, ""}], FontSize -> 12]}, 
             VertexSize -> {$CellContext`v[4] -> {
                "Scaled", 0.024}, $CellContext`v[6] -> {
                "Scaled", 0.024}, $CellContext`v[5] -> {
                "Scaled", 0.024}, $CellContext`p[3, 4, 5] -> {
                "Scaled", 0.}, $CellContext`v[3] -> {
                "Scaled", 0.024}, $CellContext`p[6] -> {
                "Scaled", 0.}, $CellContext`p[2] -> {
                "Scaled", 0.}, $CellContext`p[1] -> {
                "Scaled", 0.}, $CellContext`v[1] -> {
                "Scaled", 0.024}, $CellContext`v[2] -> {"Scaled", 0.024}}, 
             VertexStyle -> {
               Directive[
                GrayLevel[0]]}}]]}, 
          TagBox[GraphicsGroupBox[{
             {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
              Arrowheads[{{Medium, 0.8}}], {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], 
                 ArrowBox[{{
                  0.8090169943749475, -0.5877852522924731}, \
{-0.30901699437494745`, -0.9510565162951535}}]}}, 
               InsetBox["a", Offset[{0, 2}, {0.25, -0.7694208842938133}], 
                ImageScaled[{
                 Rational[1, 4] (1 - 5^Rational[1, 2]), 1.3010565162951535`}],
                
                BaseStyle->"Graphics"]}, {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], 
                 ArrowBox[{{0.8090169943749475, -0.5877852522924731}, {
                  0.8090169943749475, 0.5877852522924731}}]}}, 
               InsetBox["g", Offset[{0, 2}, {0.8090169943749475, 0.}], 
                ImageScaled[{Rational[3, 2], 0.6}],
                BaseStyle->"Graphics"]}, {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], 
                 ArrowBox[{{-0.30901699437494745`, -0.9510565162951535}, {-1.,
                   0.}}]}}, 
               InsetBox["b", 
                Offset[{0, 2}, {-0.6545084971874737, -0.47552825814757677}], 
                ImageScaled[{
                 Rational[1, 4] (1 + 5^Rational[1, 2]), 1.187785252292473}],
                BaseStyle->"Graphics"]}, {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], 
                 ArrowBox[{{-1., 0.}, {-0.30901699437494745`, 
                  0.9510565162951535}}]}}, 
               InsetBox["c", 
                Offset[{0, 2}, {-0.6545084971874737, 0.47552825814757677}], 
                ImageScaled[{
                 Rational[1, 4] (1 + 5^Rational[1, 2]), 0.01221474770752673}],
                
                BaseStyle->"Graphics"]}, {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], 
                 ArrowBox[{{-0.30901699437494745`, 0.9510565162951535}, {
                  0.8090169943749475, 0.5877852522924731}}]}}, 
               InsetBox["d", Offset[{0, 2}, {0.25, 0.7694208842938133}], 
                ImageScaled[{
                 Rational[1, 4] (1 - 5^Rational[1, 2]), 0.14894348370484645`}],
                BaseStyle->"Graphics"]}, {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], 
                 ArrowBox[{{0.8090169943749475, 0.5877852522924731}, {
                  1.3968022466674206`, 0.}}]}}, 
               InsetBox["e", 
                Offset[{0, 2}, {1.1029096205211841, 0.29389262614623657}], 
                ImageScaled[{-2^Rational[-1, 2], -0.10710678118654748`}],
                BaseStyle->"Graphics"]}, {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], 
                 ArrowBox[{{1.3968022466674206`, 0.}, {
                  0.8090169943749475, -0.5877852522924731}}]}}, 
               InsetBox["f", 
                Offset[{0, 2}, {1.1029096205211841, -0.29389262614623657}], 
                ImageScaled[{-2^Rational[-1, 2], 1.3071067811865476`}],
                BaseStyle->"Graphics"]}, 
              {GrayLevel[0], Thickness[Large], CapForm["Round"], 
               {Arrowheads[{{0.05, 0.8}}], 
                ArrowBox[{{-0.540779740156158, -1.6643489035165187`}, \
{-0.30901699437494745`, -0.9510565162951535}}]}}, 
              {GrayLevel[0], Thickness[Large], CapForm["Round"], 
               {Arrowheads[{{0.05, 0.8}}], 
                ArrowBox[{{-1.75, 0.}, {-1., 0.}}]}}, 
              {GrayLevel[0], Thickness[Large], CapForm["Round"], 
               {Arrowheads[{{0.05, 0.8}}], 
                ArrowBox[{{-0.540779740156158, 
                 1.6643489035165187`}, {-0.30901699437494745`, 
                 0.9510565162951535}}]}}, 
              {GrayLevel[0], Thickness[Large], CapForm["Round"], 
               {Arrowheads[{{0.05, 0.8}}], 
                ArrowBox[{{1.9593022466674206`, 0.}, {1.3968022466674206`, 
                 0.}}]}}}, 
             {GrayLevel[0], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
              DiskBox[{0.8090169943749475, -0.5877852522924731}, 
               0.05980667123043807], 
              DiskBox[{-0.30901699437494745, -0.9510565162951535}, 
               0.05980667123043807], DiskBox[{-1., 0.}, 0.05980667123043807], 
              DiskBox[{-0.30901699437494745, 0.9510565162951535}, 
               0.05980667123043807], 
              DiskBox[{0.8090169943749475, 0.5877852522924731}, 
               0.05980667123043807], 
              DiskBox[{1.3968022466674206, 0.}, 0.05980667123043807], {
               DiskBox[{-0.540779740156158, -1.6643489035165187}, 0.], 
               InsetBox[
                StyleBox[
                 TemplateBox[{"\"\"", "1", "\"\""},
                  "RowDefault"],
                 StripOnInput->False,
                 FontSize->12], {-0.540779740156158, -1.6643489035165187}, 
                ImageScaled[{0.7317627457812108, 1.213292387221365}],
                BaseStyle->"Graphics"]}, {DiskBox[{-1.75, 0.}, 0.], InsetBox[
                StyleBox[
                 TemplateBox[{"\"\"", "6", "\"\""},
                  "RowDefault"],
                 StripOnInput->False,
                 FontSize->12], {-1.75, 0.}, ImageScaled[{1.25, 0.49999999999999983}],
                BaseStyle->"Graphics"]}, {
               DiskBox[{-0.540779740156158, 1.6643489035165187}, 0.], InsetBox[
                StyleBox[
                 TemplateBox[{"\"\"", "2", "\"\""},
                  "RowDefault"],
                 StripOnInput->False,
                 FontSize->12], {-0.540779740156158, 1.6643489035165187}, 
                ImageScaled[{0.7317627457812104, -0.21329238722136523}],
                BaseStyle->"Graphics"]}, {
               DiskBox[{1.9593022466674206, 0.}, 0.], InsetBox[
                StyleBox[
                 
                 TemplateBox[{
                  "\"[\"", "3", "\",\"", "4", "\",\"", "5", "\"]\""},
                  "RowDefault"],
                 StripOnInput->False,
                 FontSize->12], {1.9593022466674206, 0.}, ImageScaled[{-0.25, 0.5000000000000002}],
                BaseStyle->"Graphics"]}}}],
           MouseAppearanceTag["NetworkGraphics"]],
          AllowKernelInitialization->False]],
        DefaultBaseStyle->{
         "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
          Hue[0.8, 1., 0.6]},
        FormatType->TraditionalForm,
        FrameTicks->None,
        ImageSize->{200, 170}]},
      {
       StyleBox[
        TemplateBox[{
          
          TemplateBox[{"\"num\"", "27", "2"}, "Subsuperscript", SyntaxForm -> 
           SubsuperscriptBox], 
          
          TemplateBox[{"\"[\"", "1", "6", "2", "3", "4", "5", "\"]\""}, 
           "RowDefault"]},
         "RowDefault"],
        StripOnInput->False,
        FontFamily->"Times",
        FontSize->14]}
     },
     BaselinePosition->Scaled[0.55],
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Center}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Column"]}], "}"}]], "Output",
 CellChangeTimes->{{3.847280916768731*^9, 3.847280922456324*^9}, {
   3.84728174915536*^9, 3.84728174993211*^9}, 3.848311758076441*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"021498ea-e64f-481d-b145-728ec62bdd7e"]
}, Open  ]],

Cell[TextData[{
 "We can verify that the ",
 StyleBox["complete",
  FontWeight->"Bold"],
 " list of terms reflects summing over all leg distributions resulting in ",
 StyleBox["inequivalent",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 " LS:"
}], "Text",
 CellChangeTimes->{{3.8472807817540503`*^9, 3.8472808049299803`*^9}, {
  3.848311719500134*^9, 
  3.848311728542686*^9}},ExpressionUUID->"129b2c7e-5911-4152-8a20-\
4c10c3e3270b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Count", "[", 
    RowBox[{"fullNMHVamplitudeTerms", ",", 
     RowBox[{"nmhvF", "[", 
      RowBox[{"#", ",", "x__"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "\[Infinity]"}], "}"}]}], "]"}], "&"}], "/@", 
  RowBox[{"Range", "[", "80", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"6", "!"}], "/", 
  RowBox[{"Length", "/@", "nmhvLSsymmetryGroups"}]}], "\[IndentingNewLine]", 
 RowBox[{"%%", "==", "%"}]}], "Input",
 CellChangeTimes->{{3.847280928281869*^9, 3.84728093462792*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"f319c596-c2b2-4482-8278-16da189f06e1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "180", ",", "720", ",", "720", ",", "360", ",", "360", ",", "360", ",", 
   "360", ",", "360", ",", "360", ",", "360", ",", "360", ",", "180", ",", 
   "180", ",", "180", ",", "180", ",", "180", ",", "180", ",", "180", ",", 
   "180", ",", "720", ",", "720", ",", "360", ",", "360", ",", "360", ",", 
   "360", ",", "360", ",", "360", ",", "180", ",", "180", ",", "180", ",", 
   "180", ",", "360", ",", "360", ",", "360", ",", "360", ",", "120", ",", 
   "120", ",", "120", ",", "120", ",", "180", ",", "180", ",", "720", ",", 
   "180", ",", "360", ",", "360", ",", "60", ",", "60", ",", "360", ",", 
   "360", ",", "180", ",", "180", ",", "360", ",", "360", ",", "60", ",", 
   "60", ",", "120", ",", "120", ",", "360", ",", "360", ",", "360", ",", 
   "360", ",", "180", ",", "180", ",", "360", ",", "360", ",", "360", ",", 
   "360", ",", "180", ",", "180", ",", "180", ",", "180", ",", "120", ",", 
   "120", ",", "120", ",", "120", ",", "45", ",", "120", ",", "15", ",", "15",
    ",", "60"}], "}"}]], "Output",
 CellChangeTimes->{3.847280937376408*^9, 3.847281509686182*^9, 
  3.848311762261183*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"b4368241-81bb-4365-b045-e2f86e9c0014"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "180", ",", "720", ",", "720", ",", "360", ",", "360", ",", "360", ",", 
   "360", ",", "360", ",", "360", ",", "360", ",", "360", ",", "180", ",", 
   "180", ",", "180", ",", "180", ",", "180", ",", "180", ",", "180", ",", 
   "180", ",", "720", ",", "720", ",", "360", ",", "360", ",", "360", ",", 
   "360", ",", "360", ",", "360", ",", "180", ",", "180", ",", "180", ",", 
   "180", ",", "360", ",", "360", ",", "360", ",", "360", ",", "120", ",", 
   "120", ",", "120", ",", "120", ",", "180", ",", "180", ",", "720", ",", 
   "180", ",", "360", ",", "360", ",", "60", ",", "60", ",", "360", ",", 
   "360", ",", "180", ",", "180", ",", "360", ",", "360", ",", "60", ",", 
   "60", ",", "120", ",", "120", ",", "360", ",", "360", ",", "360", ",", 
   "360", ",", "180", ",", "180", ",", "360", ",", "360", ",", "360", ",", 
   "360", ",", "180", ",", "180", ",", "180", ",", "180", ",", "120", ",", 
   "120", ",", "120", ",", "120", ",", "45", ",", "120", ",", "15", ",", "15",
    ",", "60"}], "}"}]], "Output",
 CellChangeTimes->{3.847280937376408*^9, 3.847281509686182*^9, 
  3.848311762263094*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"3482d466-736e-4678-956b-e4dab81ea4f5"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.847280937376408*^9, 3.847281509686182*^9, 
  3.8483117622649727`*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"27abdb34-d353-4d50-a23f-48a77017cd27"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Leading Singularity Formulae", "Section",
 CellChangeTimes->{{3.8472818069590483`*^9, 
  3.847281813176704*^9}},ExpressionUUID->"188a3339-e207-478e-a97f-\
fd418b6cae9c"],

Cell[CellGroupData[{

Cell[TextData[{
 "Color-Dressed Leading Singularities for ",
 StyleBox["MHV",
  FontWeight->"Bold"]
}], "Subsection",
 CellChangeTimes->{{3.848311778678*^9, 
  3.848311796710596*^9}},ExpressionUUID->"7b17c44a-20cf-4779-b8b4-\
eb5834324293"],

Cell[TextData[{
 "The function ",
 StyleBox["stylizeLSformula",
  FontWeight->"Bold"],
 " will draw color-factors graphically, and format the kinematic factors in a \
more \[OpenCurlyDoubleQuote]readable\[CloseCurlyDoubleQuote] way"
}], "Text",
 CellChangeTimes->{{3.848311803779598*^9, 
  3.8483118376342173`*^9}},ExpressionUUID->"ccaeca5b-30ef-4bab-80cf-\
5c7a8cf3a011"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"egTerm", "=", 
  RowBox[{
  "randomElement", "[", "fullMHVamplitudeTerms", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"drawTerm", "[", "egTerm", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"egTerm", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"nmhvF", "->", "nmhvLS"}], ",", 
    RowBox[{"mhvF", "->", "mhvLS"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"stylizeLSformula", "[", 
  RowBox[{"egTerm", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.847281815192587*^9, 3.8472818718133993`*^9}, {
   3.847281924085693*^9, 3.847281926996256*^9}, {3.847363149784759*^9, 
   3.847363151591364*^9}, {3.848311915055683*^9, 3.84831192261073*^9}, 
   3.8483120014951353`*^9},
 CellLabel->"In[68]:=",ExpressionUUID->"738f0654-9a23-4e23-b984-7b39f0f2b526"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"mhvF", "[", 
    RowBox[{"20", ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "2", ",", "1", ",", "3", ",", "4", ",", "5"}], 
      "}"}]}], "]"}], ",", 
   RowBox[{"int", "[", 
    RowBox[{"37", ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "2", ",", "1", ",", "3", ",", "4", ",", "5"}], 
      "}"}]}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8472818319249153`*^9, 3.847281878414977*^9}, 
   3.847281927353883*^9, 3.847363156684121*^9, 3.848311771738253*^9, 
   3.84831184724536*^9, 3.848311923187162*^9, 3.848312001690411*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"fe9353a4-b195-488b-b4fd-22af2c04cb74"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[{{
      {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[{{Medium, 0.8}}], 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], ArrowBox[{{0., -1.}, {-2.5, -1.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{0., -1.}, {-0.7071067811865475, 0.}}]}}, 
       {GrayLevel[0], Thickness[Large], Dashing[{Small, Small}], CapForm[
        "Round"], 
        {Arrowheads[{{0., 0.8}}], ArrowBox[{{-2.5, -1.}, {-2.5, 1.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], ArrowBox[{{-2.5, 1.}, {0., 1.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{0., 1.}, {0.7071067811865475, 0.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{0.7071067811865475, 0.}, {0., -1.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{-0.7071067811865475, 0.}, {0., 1.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{-3.0303300858899105`, -1.5303300858899105`}, {-2.5, \
-1.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{-3.0303300858899105`, 1.5303300858899105`}, {-2.5, 
          1.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{1.4571067811865475`, 0.}, {0.7071067811865475, 0.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{0.2939054426527212, -1.4796100924491769`}, {
          0., -1.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{-1.4571067811865475`, 0.}, {-0.7071067811865475, 0.}}]}}}, 
      {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], InsetBox[
        Graphics3DBox[
         {RGBColor[0.6, 0.6, 0.7765], Specularity[0.1], 
          SphereBox[{0, 0, 0}, 1]},
         Boxed->False], {0., -1.}, 
        Automatic, {0.43454605517475825, 0.43454605517475825}], InsetBox[
        Graphics3DBox[
         {GrayLevel[0], SphereBox[{0, 0, 0}, 1]},
         Boxed->False], {-2.5, -1.}, 
        Automatic, {0.06789782112105598, 0.06789782112105598}], InsetBox[
        Graphics3DBox[
         {GrayLevel[0], SphereBox[{0, 0, 0}, 1]},
         Boxed->False], {-2.5, 1.}, 
        Automatic, {0.06789782112105598, 0.06789782112105598}], InsetBox[
        Graphics3DBox[
         {RGBColor[0.6, 0.6, 0.7765], Specularity[0.1], 
          SphereBox[{0, 0, 0}, 1]},
         Boxed->False], {0., 1.}, 
        Automatic, {0.43454605517475825, 0.43454605517475825}], InsetBox[
        Graphics3DBox[
         {GrayLevel[0.95], Specularity[0.3], SphereBox[{0, 0, 0}, 1]},
         Boxed->False], {0.7071067811865475, 0.}, 
        Automatic, {0.43454605517475825, 0.43454605517475825}], InsetBox[
        Graphics3DBox[
         {GrayLevel[0.95], Specularity[0.3], SphereBox[{0, 0, 0}, 1]},
         Boxed->False], {-0.7071067811865475, 0.}, 
        Automatic, {0.43454605517475825, 0.43454605517475825}], {
        DiskBox[{-3.0303300858899105, -1.5303300858899105}, 0.], InsetBox[
         StyleBox[
          TemplateBox[{"\"\"", "6", "\"\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12], {-3.0303300858899105, -1.5303300858899105}, 
         ImageScaled[{1.0303300858899107, 1.0303300858899105}],
         BaseStyle->"Graphics"]}, {
        DiskBox[{-3.0303300858899105, 1.5303300858899105}, 0.], InsetBox[
         StyleBox[
          TemplateBox[{"\"\"", "2", "\"\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12], {-3.0303300858899105, 1.5303300858899105}, 
         ImageScaled[{1.0303300858899105, -0.030330085889910707}],
         BaseStyle->"Graphics"]}, {DiskBox[{1.4571067811865475, 0.}, 0.], 
        InsetBox[
         StyleBox[
          TemplateBox[{"\"\"", "1", "\"\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12], {1.4571067811865475, 0.}, ImageScaled[{-0.25, 0.5000000000000002}],
         BaseStyle->"Graphics"]}, {
        DiskBox[{0.2939054426527212, -1.4796100924491769}, 0.], InsetBox[
         StyleBox[
          TemplateBox[{"\"[\"", "3", "\",\"", "4", "\"]\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12], {0.2939054426527212, -1.4796100924491769}, 
         ImageScaled[{0.1081260764630389, 1.1394801232655696}],
         BaseStyle->"Graphics"]}, {DiskBox[{-1.4571067811865475, 0.}, 0.], 
        InsetBox[
         StyleBox[
          TemplateBox[{"\"\"", "5", "\"\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12], {-1.4571067811865475, 0.}, ImageScaled[{1.25, 0.49999999999999983}],
         BaseStyle->"Graphics"]}}}, {}},
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->{200, 170}], ",", 
   TagBox[GridBox[{
      {
       GraphicsBox[
        NamespaceBox["NetworkGraphics",
         DynamicModuleBox[{Typeset`graph = HoldComplete[
           Graph[{
             $CellContext`v[5], 
             $CellContext`v[1], 
             $CellContext`v[2], 
             $CellContext`v[3], 
             $CellContext`v[4], 
             $CellContext`v[6], 
             $CellContext`p[6], 
             $CellContext`p[2], 
             $CellContext`p[1], 
             $CellContext`p[3, 4], 
             $CellContext`p[5]}, {{{1, 2}, {2, 3}, {3, 4}, {4, 5}, {5, 1}, {1,
              6}, {6, 4}, {7, 2}, {8, 3}, {9, 5}, {10, 1}, {11, 6}}, Null}, {
            EdgeLabels -> {DirectedEdge[
                 $CellContext`v[6], 
                 $CellContext`v[3]] -> Placed[$CellContext`g, {
                  Rational[1, 2], {
                  Rational[1, 6] (3 + 2 6^Rational[1, 2]), 
                   0.5226497308103742}}], DirectedEdge[
                 $CellContext`v[5], 
                 $CellContext`v[1]] -> Placed[$CellContext`a, {
                  Rational[1, 2], {0, 1.35}}], DirectedEdge[
                 $CellContext`v[5], 
                 $CellContext`v[6]] -> Placed[$CellContext`f, {
                  Rational[1, 2], {
                  Rational[1, 6] (3 + 2 6^Rational[1, 2]), 
                   1.1773502691896258`}}], DirectedEdge[
                 $CellContext`v[3], 
                 $CellContext`v[4]] -> Placed[$CellContext`d, {
                  Rational[
                  1, 2], {-Rational[2, 3]^Rational[1, 2], 
                   0.5226497308103742}}], DirectedEdge[
                 $CellContext`v[1], 
                 $CellContext`v[2]] -> Placed[$CellContext`b, {
                  Rational[1, 2], {
                   Rational[3, 2], 0.6}}], DirectedEdge[
                 $CellContext`v[4], 
                 $CellContext`v[5]] -> Placed[$CellContext`e, {
                  Rational[1, 2], {
                  Rational[1, 4] - Rational[2, 3]^Rational[1, 2], 
                   1.1773502691896258`}}], DirectedEdge[
                 $CellContext`v[2], 
                 $CellContext`v[3]] -> Placed[$CellContext`c, {
                  Rational[1, 2], {0, 0.09999999999999998}}]}, 
             EdgeShapeFunction -> {DirectedEdge[
                 $CellContext`v[1], 
                 $CellContext`v[2]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`v[2], 
                 $CellContext`v[3]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`v[6], 
                 $CellContext`v[3]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`p[2], 
                 $CellContext`v[2]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`v[5], 
                 $CellContext`v[6]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`p[6], 
                 $CellContext`v[1]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`p[5], 
                 $CellContext`v[6]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`v[5], 
                 $CellContext`v[1]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`p[3, 4], 
                 $CellContext`v[5]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`p[1], 
                 $CellContext`v[4]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`v[3], 
                 $CellContext`v[4]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`v[4], 
                 $CellContext`v[5]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}]}, 
             EdgeStyle -> {DirectedEdge[
                 $CellContext`v[2], 
                 $CellContext`v[3]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`v[6], 
                 $CellContext`v[3]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`p[1], 
                 $CellContext`v[4]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`p[3, 4], 
                 $CellContext`v[5]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`p[5], 
                 $CellContext`v[6]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`p[2], 
                 $CellContext`v[2]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`p[6], 
                 $CellContext`v[1]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`v[5], 
                 $CellContext`v[1]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`v[4], 
                 $CellContext`v[5]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`v[1], 
                 $CellContext`v[2]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`v[5], 
                 $CellContext`v[6]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`v[3], 
                 $CellContext`v[4]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}}, GraphLayout -> 
             "SpringElectricalEmbedding", ImageSize -> {200, 170}, 
             VertexCoordinates -> {{0, -1}, {-2.5, -1}, {-2.5, 1}, {0, 1}, {
               2^Rational[-1, 2], 0}, {-2^Rational[-1, 2], 
                0}, {-3.0303300858899105`, -1 + 
                Rational[-3, 4] 2^Rational[-1, 2]}, {-3.0303300858899105`, 1 + 
                Rational[3, 4] 2^Rational[-1, 2]}, {
               Rational[3, 4] + 2^Rational[-1, 2], 0}, {
               0.2939054426527212, -1.4796100924491769`}, {
               Rational[-3, 4] - 2^Rational[-1, 2], 0}}, 
             VertexLabels -> {$CellContext`p[2] -> Style[
                 Row[{"", 2, ""}], FontSize -> 12], $CellContext`p[5] -> Style[
                 Row[{"", 5, ""}], FontSize -> 12], $CellContext`p[1] -> Style[
                 Row[{"", 1, ""}], FontSize -> 12], $CellContext`p[6] -> Style[
                 Row[{"", 6, ""}], FontSize -> 12], $CellContext`p[3, 4] -> 
               Style[
                 Row[{"[", 3, ",", 4, "]"}], FontSize -> 12]}, 
             VertexSize -> {$CellContext`v[6] -> {
                "Scaled", 0.024}, $CellContext`v[4] -> {
                "Scaled", 0.024}, $CellContext`v[5] -> {
                "Scaled", 0.024}, $CellContext`p[5] -> {
                "Scaled", 0.}, $CellContext`v[3] -> {
                "Scaled", 0.024}, $CellContext`p[6] -> {
                "Scaled", 0.}, $CellContext`p[2] -> {
                "Scaled", 0.}, $CellContext`p[3, 4] -> {
                "Scaled", 0.}, $CellContext`p[1] -> {
                "Scaled", 0.}, $CellContext`v[1] -> {
                "Scaled", 0.024}, $CellContext`v[2] -> {"Scaled", 0.024}}, 
             VertexStyle -> {
               Directive[
                GrayLevel[0]]}}]]}, 
          TagBox[GraphicsGroupBox[{
             {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
              Arrowheads[{{Medium, 0.8}}], {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], 
                 ArrowBox[{{0., -1.}, {-2.5, -1.}}]}}, 
               InsetBox["a", Offset[{0, 2}, {-1.25, -1.}], ImageScaled[{0, 1.35}],
                BaseStyle->"Graphics"]}, {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], 
                 ArrowBox[{{0., -1.}, {-0.7071067811865475, 0.}}]}}, 
               InsetBox["f", Offset[{0, 2}, {-0.35355339059327373, -0.5}], 
                ImageScaled[{
                 Rational[1, 6] (3 + 2 6^Rational[1, 2]), 
                  1.1773502691896258`}],
                BaseStyle->"Graphics"]}, {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], 
                 ArrowBox[{{-2.5, -1.}, {-2.5, 1.}}]}}, 
               InsetBox["b", Offset[{0, 2}, {-2.5, 0.}], 
                ImageScaled[{Rational[3, 2], 0.6}],
                BaseStyle->"Graphics"]}, {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], 
                 ArrowBox[{{-2.5, 1.}, {0., 1.}}]}}, 
               InsetBox["c", Offset[{0, 2}, {-1.25, 1.}], ImageScaled[{0, 0.09999999999999998}],
                BaseStyle->"Graphics"]}, {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], 
                 ArrowBox[{{0., 1.}, {0.7071067811865475, 0.}}]}}, 
               InsetBox["d", Offset[{0, 2}, {0.35355339059327373, 0.5}], 
                ImageScaled[{-Rational[2, 3]^Rational[1, 2], 
                  0.5226497308103742}],
                BaseStyle->"Graphics"]}, {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], 
                 ArrowBox[{{0.7071067811865475, 0.}, {0., -1.}}]}}, 
               InsetBox["e", Offset[{0, 2}, {0.35355339059327373, -0.5}], 
                ImageScaled[{
                 Rational[1, 4] - Rational[2, 3]^Rational[1, 2], 
                  1.1773502691896258`}],
                BaseStyle->"Graphics"]}, {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], 
                 ArrowBox[{{-0.7071067811865475, 0.}, {0., 1.}}]}}, 
               InsetBox["g", Offset[{0, 2}, {-0.35355339059327373, 0.5}], 
                ImageScaled[{
                 Rational[1, 6] (3 + 2 6^Rational[1, 2]), 0.5226497308103742}],
                BaseStyle->"Graphics"]}, 
              {GrayLevel[0], Thickness[Large], CapForm["Round"], 
               {Arrowheads[{{0.05, 0.8}}], 
                ArrowBox[{{-3.0303300858899105`, -1.5303300858899105`}, \
{-2.5, -1.}}]}}, 
              {GrayLevel[0], Thickness[Large], CapForm["Round"], 
               {Arrowheads[{{0.05, 0.8}}], 
                ArrowBox[{{-3.0303300858899105`, 1.5303300858899105`}, {-2.5, 
                 1.}}]}}, 
              {GrayLevel[0], Thickness[Large], CapForm["Round"], 
               {Arrowheads[{{0.05, 0.8}}], 
                ArrowBox[{{1.4571067811865475`, 0.}, {0.7071067811865475, 
                 0.}}]}}, 
              {GrayLevel[0], Thickness[Large], CapForm["Round"], 
               {Arrowheads[{{0.05, 0.8}}], 
                ArrowBox[{{0.2939054426527212, -1.4796100924491769`}, {
                 0., -1.}}]}}, 
              {GrayLevel[0], Thickness[Large], CapForm["Round"], 
               {Arrowheads[{{0.05, 0.8}}], 
                ArrowBox[{{-1.4571067811865475`, 0.}, {-0.7071067811865475, 
                 0.}}]}}}, 
             {GrayLevel[0], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
              DiskBox[{0., -1.}, 0.06518190827621374], 
              DiskBox[{-2.5, -1.}, 0.06518190827621374], 
              DiskBox[{-2.5, 1.}, 0.06518190827621374], 
              DiskBox[{0., 1.}, 0.06518190827621374], 
              DiskBox[{0.7071067811865475, 0.}, 0.06518190827621374], 
              DiskBox[{-0.7071067811865475, 0.}, 0.06518190827621374], {
               DiskBox[{-3.0303300858899105, -1.5303300858899105}, 0.], 
               InsetBox[
                StyleBox[
                 TemplateBox[{"\"\"", "6", "\"\""},
                  "RowDefault"],
                 StripOnInput->False,
                 FontSize->12], {-3.0303300858899105, -1.5303300858899105}, 
                ImageScaled[{1.0303300858899107, 1.0303300858899105}],
                BaseStyle->"Graphics"]}, {
               DiskBox[{-3.0303300858899105, 1.5303300858899105}, 0.], 
               InsetBox[
                StyleBox[
                 TemplateBox[{"\"\"", "2", "\"\""},
                  "RowDefault"],
                 StripOnInput->False,
                 FontSize->12], {-3.0303300858899105, 1.5303300858899105}, 
                ImageScaled[{1.0303300858899105, -0.030330085889910707}],
                BaseStyle->"Graphics"]}, {
               DiskBox[{1.4571067811865475, 0.}, 0.], InsetBox[
                StyleBox[
                 TemplateBox[{"\"\"", "1", "\"\""},
                  "RowDefault"],
                 StripOnInput->False,
                 FontSize->12], {1.4571067811865475, 0.}, ImageScaled[{-0.25, 0.5000000000000002}],
                BaseStyle->"Graphics"]}, {
               DiskBox[{0.2939054426527212, -1.4796100924491769}, 0.], 
               InsetBox[
                StyleBox[
                 TemplateBox[{"\"[\"", "3", "\",\"", "4", "\"]\""},
                  "RowDefault"],
                 StripOnInput->False,
                 FontSize->12], {0.2939054426527212, -1.4796100924491769}, 
                ImageScaled[{0.1081260764630389, 1.1394801232655696}],
                BaseStyle->"Graphics"]}, {
               DiskBox[{-1.4571067811865475, 0.}, 0.], InsetBox[
                StyleBox[
                 TemplateBox[{"\"\"", "5", "\"\""},
                  "RowDefault"],
                 StripOnInput->False,
                 FontSize->12], {-1.4571067811865475, 0.}, ImageScaled[{1.25, 0.49999999999999983}],
                BaseStyle->"Graphics"]}}}],
           MouseAppearanceTag["NetworkGraphics"]],
          AllowKernelInitialization->False]],
        DefaultBaseStyle->{
         "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
          Hue[0.8, 1., 0.6]},
        FormatType->TraditionalForm,
        FrameTicks->None,
        ImageSize->{200, 170}]},
      {
       StyleBox[
        TemplateBox[{
          
          TemplateBox[{"\"num\"", "37", "1"}, "Subsuperscript", SyntaxForm -> 
           SubsuperscriptBox], 
          
          TemplateBox[{"\"[\"", "6", "2", "1", "3", "4", "5", "\"]\""}, 
           "RowDefault"]},
         "RowDefault"],
        StripOnInput->False,
        FontFamily->"Times",
        FontSize->14]}
     },
     BaselinePosition->Scaled[0.55],
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Center}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Column"]}], "}"}]], "Output",
 CellChangeTimes->{{3.8472818319249153`*^9, 3.847281878414977*^9}, 
   3.847281927353883*^9, 3.847363156684121*^9, 3.848311771738253*^9, 
   3.84831184724536*^9, 3.848311923187162*^9, 3.848312001783762*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"0f2731f2-54b3-4292-93c3-8bb570f64691"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"colorF", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "6"}], "}"}], ",", 
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "3", ",", "4"}], "}"}]}], "]"}], " ", 
   RowBox[{"gamma", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "3", ",", "4", ",", "6", ",", "1"}], "}"}]}], "]"}]}],
   "+", 
  RowBox[{
   RowBox[{"colorF", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "3"}], "}"}]}], "]"}], " ", 
   RowBox[{"gamma", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "3", ",", "6", ",", "4", ",", "1"}], "}"}]}], "]"}]}],
   "+", 
  RowBox[{
   RowBox[{"colorF", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "6"}], "}"}], ",", 
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "4", ",", "3"}], "}"}]}], "]"}], " ", 
   RowBox[{"gamma", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "4", ",", "3", ",", "6", ",", "1"}], "}"}]}], "]"}]}],
   "+", 
  RowBox[{
   RowBox[{"colorF", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "4"}], "}"}]}], "]"}], " ", 
   RowBox[{"gamma", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "4", ",", "6", ",", "3", ",", "1"}], "}"}]}], "]"}]}],
   "+", 
  RowBox[{
   RowBox[{"colorF", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4", ",", "1"}], "}"}], ",", 
     RowBox[{"{", "5", "}"}]}], "]"}], " ", 
   RowBox[{"gamma", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "6", ",", "3", ",", "4", ",", "1"}], "}"}]}], "]"}]}],
   "+", 
  RowBox[{
   RowBox[{"colorF", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "3", ",", "1"}], "}"}], ",", 
     RowBox[{"{", "5", "}"}]}], "]"}], " ", 
   RowBox[{"gamma", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "6", ",", "4", ",", "3", ",", "1"}], "}"}]}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{{3.8472818319249153`*^9, 3.847281878414977*^9}, 
   3.847281927353883*^9, 3.847363156684121*^9, 3.848311771738253*^9, 
   3.84831184724536*^9, 3.848311923187162*^9, 3.848312001801798*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"00430c9f-545e-4353-9c86-69c56407d729"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   GraphicsBox[
    {RGBColor[
      NCache[
       Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1], 
     CircleBox[{0, 0}, 1], LineBox[{{0, 1}, {0, -1}}], 
     LineBox[NCache[{{
        Rational[-1, 2] 3^Rational[1, 2], 
         Rational[-1, 
          2]}, {-1.0392304845413263`, -0.6}}, {{-0.8660254037844386, -0.5}, \
{-1.0392304845413263`, -0.6}}]], 
     LineBox[NCache[{{
        Rational[-1, 2] 3^Rational[1, 2], Rational[
         1, 2]}, {-1.0392304845413263`, 0.6}}, {{-0.8660254037844386, 
       0.5}, {-1.0392304845413263`, 0.6}}]], LineBox[{{1, 0}, {1.2, 0.}}], 
     LineBox[NCache[{{0, Rational[-1, 2]}, {-0.2, Rational[-1, 2]}}, {{
        0, -0.5}, {-0.2, -0.5}}]], LineBox[{{0, 0}, {-0.2, 0}}], 
     LineBox[NCache[{{0, Rational[1, 2]}, {-0.2, Rational[1, 2]}}, {{
        0, 0.5}, {-0.2, 0.5}}]], InsetBox[
      StyleBox["2",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {-1.2557368354874359, -0.725}], InsetBox[
      StyleBox["6",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {-1.2557368354874359, 0.725}], InsetBox[
      StyleBox["1",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {1.45, 0.}], InsetBox[
      StyleBox["5",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], NCache[{-0.4, Rational[-1, 2]}, {-0.4, -0.5}]], InsetBox[
      StyleBox["3",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {-0.4, 0}], InsetBox[
      StyleBox["4",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], NCache[{-0.4, Rational[1, 2]}, {-0.4, 0.5}]]},
    ImageSize->{80, 70}], " ", 
   StyleBox[
    TemplateBox[{"\"\[CapitalGamma]\"", 
      TemplateBox[{
       "\"[(\"", "2", "6", "\")(\"", "1", "2", "5", "\")(\"", "5", "3", "4", 
        "6", "1", "\")]\""}, "RowDefault"]},
     "RowDefault"],
    StripOnInput->False,
    FontFamily->"Times",
    FontSize->16]}], "+", 
  RowBox[{
   GraphicsBox[
    {RGBColor[
      NCache[
       Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1], 
     CircleBox[{0, 0}, 1], LineBox[{{0, 1}, {0, -1}}], 
     LineBox[NCache[{{
        Rational[-1, 2] 3^Rational[1, 2], 
         Rational[-1, 
          2]}, {-1.0392304845413263`, -0.6}}, {{-0.8660254037844386, -0.5}, \
{-1.0392304845413263`, -0.6}}]], 
     LineBox[NCache[{{
        Rational[-1, 2] 3^Rational[1, 2], Rational[
         1, 2]}, {-1.0392304845413263`, 0.6}}, {{-0.8660254037844386, 
       0.5}, {-1.0392304845413263`, 0.6}}]], 
     LineBox[NCache[{{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2]}, {
        1.0392304845413263`, 0.6}}, {{0.8660254037844386, 0.5}, {
       1.0392304845413263`, 0.6}}]], 
     LineBox[NCache[{{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
        1.0392304845413263`, -0.6}}, {{0.8660254037844386, -0.5}, {
       1.0392304845413263`, -0.6}}]], 
     LineBox[NCache[{{0, Rational[-1, 3]}, {-0.2, Rational[-1, 3]}}, {{
        0, -0.3333333333333333}, {-0.2, -0.3333333333333333}}]], 
     LineBox[NCache[{{0, Rational[1, 3]}, {-0.2, Rational[1, 3]}}, {{
        0, 0.3333333333333333}, {-0.2, 0.3333333333333333}}]], InsetBox[
      StyleBox["2",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {-1.2557368354874359, -0.725}], InsetBox[
      StyleBox["6",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {-1.2557368354874359, 0.725}], InsetBox[
      StyleBox["4",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {1.2557368354874359, 0.725}], InsetBox[
      StyleBox["1",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {1.2557368354874359, -0.725}], InsetBox[
      StyleBox["5",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], 
      NCache[{-0.4, Rational[-1, 3]}, {-0.4, -0.3333333333333333}]], 
     InsetBox[
      StyleBox["3",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], 
      NCache[{-0.4, Rational[1, 3]}, {-0.4, 0.3333333333333333}]]},
    ImageSize->{80, 70}], " ", 
   StyleBox[
    TemplateBox[{"\"\[CapitalGamma]\"", 
      TemplateBox[{
       "\"[(\"", "2", "6", "\")(\"", "1", "2", "5", "\")(\"", "5", "3", "6", 
        "4", "1", "\")]\""}, "RowDefault"]},
     "RowDefault"],
    StripOnInput->False,
    FontFamily->"Times",
    FontSize->16]}], "+", 
  RowBox[{
   GraphicsBox[
    {RGBColor[
      NCache[
       Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1], 
     CircleBox[{0, 0}, 1], LineBox[{{0, 1}, {0, -1}}], 
     LineBox[NCache[{{
        Rational[-1, 2] 3^Rational[1, 2], 
         Rational[-1, 
          2]}, {-1.0392304845413263`, -0.6}}, {{-0.8660254037844386, -0.5}, \
{-1.0392304845413263`, -0.6}}]], 
     LineBox[NCache[{{
        Rational[-1, 2] 3^Rational[1, 2], Rational[
         1, 2]}, {-1.0392304845413263`, 0.6}}, {{-0.8660254037844386, 
       0.5}, {-1.0392304845413263`, 0.6}}]], LineBox[{{1, 0}, {1.2, 0.}}], 
     LineBox[NCache[{{0, Rational[-1, 2]}, {-0.2, Rational[-1, 2]}}, {{
        0, -0.5}, {-0.2, -0.5}}]], LineBox[{{0, 0}, {-0.2, 0}}], 
     LineBox[NCache[{{0, Rational[1, 2]}, {-0.2, Rational[1, 2]}}, {{
        0, 0.5}, {-0.2, 0.5}}]], InsetBox[
      StyleBox["2",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {-1.2557368354874359, -0.725}], InsetBox[
      StyleBox["6",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {-1.2557368354874359, 0.725}], InsetBox[
      StyleBox["1",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {1.45, 0.}], InsetBox[
      StyleBox["5",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], NCache[{-0.4, Rational[-1, 2]}, {-0.4, -0.5}]], InsetBox[
      StyleBox["4",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {-0.4, 0}], InsetBox[
      StyleBox["3",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], NCache[{-0.4, Rational[1, 2]}, {-0.4, 0.5}]]},
    ImageSize->{80, 70}], " ", 
   StyleBox[
    TemplateBox[{"\"\[CapitalGamma]\"", 
      TemplateBox[{
       "\"[(\"", "2", "6", "\")(\"", "1", "2", "5", "\")(\"", "5", "4", "3", 
        "6", "1", "\")]\""}, "RowDefault"]},
     "RowDefault"],
    StripOnInput->False,
    FontFamily->"Times",
    FontSize->16]}], "+", 
  RowBox[{
   GraphicsBox[
    {RGBColor[
      NCache[
       Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1], 
     CircleBox[{0, 0}, 1], LineBox[{{0, 1}, {0, -1}}], 
     LineBox[NCache[{{
        Rational[-1, 2] 3^Rational[1, 2], 
         Rational[-1, 
          2]}, {-1.0392304845413263`, -0.6}}, {{-0.8660254037844386, -0.5}, \
{-1.0392304845413263`, -0.6}}]], 
     LineBox[NCache[{{
        Rational[-1, 2] 3^Rational[1, 2], Rational[
         1, 2]}, {-1.0392304845413263`, 0.6}}, {{-0.8660254037844386, 
       0.5}, {-1.0392304845413263`, 0.6}}]], 
     LineBox[NCache[{{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2]}, {
        1.0392304845413263`, 0.6}}, {{0.8660254037844386, 0.5}, {
       1.0392304845413263`, 0.6}}]], 
     LineBox[NCache[{{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
        1.0392304845413263`, -0.6}}, {{0.8660254037844386, -0.5}, {
       1.0392304845413263`, -0.6}}]], 
     LineBox[NCache[{{0, Rational[-1, 3]}, {-0.2, Rational[-1, 3]}}, {{
        0, -0.3333333333333333}, {-0.2, -0.3333333333333333}}]], 
     LineBox[NCache[{{0, Rational[1, 3]}, {-0.2, Rational[1, 3]}}, {{
        0, 0.3333333333333333}, {-0.2, 0.3333333333333333}}]], InsetBox[
      StyleBox["2",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {-1.2557368354874359, -0.725}], InsetBox[
      StyleBox["6",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {-1.2557368354874359, 0.725}], InsetBox[
      StyleBox["3",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {1.2557368354874359, 0.725}], InsetBox[
      StyleBox["1",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {1.2557368354874359, -0.725}], InsetBox[
      StyleBox["5",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], 
      NCache[{-0.4, Rational[-1, 3]}, {-0.4, -0.3333333333333333}]], 
     InsetBox[
      StyleBox["4",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], 
      NCache[{-0.4, Rational[1, 3]}, {-0.4, 0.3333333333333333}]]},
    ImageSize->{80, 70}], " ", 
   StyleBox[
    TemplateBox[{"\"\[CapitalGamma]\"", 
      TemplateBox[{
       "\"[(\"", "2", "6", "\")(\"", "1", "2", "5", "\")(\"", "5", "4", "6", 
        "3", "1", "\")]\""}, "RowDefault"]},
     "RowDefault"],
    StripOnInput->False,
    FontFamily->"Times",
    FontSize->16]}], "+", 
  RowBox[{
   GraphicsBox[
    {RGBColor[
      NCache[
       Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1], 
     CircleBox[{0, 0}, 1], LineBox[{{0, 1}, {0, -1}}], 
     LineBox[NCache[{{
        Rational[-1, 2] 3^Rational[1, 2], 
         Rational[-1, 
          2]}, {-1.0392304845413263`, -0.6}}, {{-0.8660254037844386, -0.5}, \
{-1.0392304845413263`, -0.6}}]], 
     LineBox[NCache[{{
        Rational[-1, 2] 3^Rational[1, 2], Rational[
         1, 2]}, {-1.0392304845413263`, 0.6}}, {{-0.8660254037844386, 
       0.5}, {-1.0392304845413263`, 0.6}}]], 
     LineBox[NCache[{{2^Rational[-1, 2], 2^Rational[-1, 2]}, {
        0.8485281374238569, 0.8485281374238569}}, {{0.7071067811865475, 
       0.7071067811865475}, {0.8485281374238569, 0.8485281374238569}}]], 
     LineBox[{{1, 0}, {1.2, 0.}}], 
     LineBox[NCache[{{2^Rational[-1, 2], -2^Rational[-1, 2]}, {
        0.8485281374238569, -0.8485281374238569}}, {{
       0.7071067811865475, -0.7071067811865475}, {
       0.8485281374238569, -0.8485281374238569}}]], 
     LineBox[{{0, 0}, {-0.2, 0}}], InsetBox[
      StyleBox["2",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {-1.2557368354874359, -0.725}], InsetBox[
      StyleBox["6",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {-1.2557368354874359, 0.725}], InsetBox[
      StyleBox["3",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {1.0253048327204939, 1.0253048327204939}], InsetBox[
      StyleBox["4",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {1.45, 0.}], InsetBox[
      StyleBox["1",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {1.0253048327204939, -1.0253048327204939}], InsetBox[
      StyleBox["5",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {-0.4, 0}]},
    ImageSize->{80, 70}], " ", 
   StyleBox[
    TemplateBox[{"\"\[CapitalGamma]\"", 
      TemplateBox[{
       "\"[(\"", "2", "6", "\")(\"", "1", "2", "5", "\")(\"", "5", "6", "3", 
        "4", "1", "\")]\""}, "RowDefault"]},
     "RowDefault"],
    StripOnInput->False,
    FontFamily->"Times",
    FontSize->16]}], "+", 
  RowBox[{
   GraphicsBox[
    {RGBColor[
      NCache[
       Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1], 
     CircleBox[{0, 0}, 1], LineBox[{{0, 1}, {0, -1}}], 
     LineBox[NCache[{{
        Rational[-1, 2] 3^Rational[1, 2], 
         Rational[-1, 
          2]}, {-1.0392304845413263`, -0.6}}, {{-0.8660254037844386, -0.5}, \
{-1.0392304845413263`, -0.6}}]], 
     LineBox[NCache[{{
        Rational[-1, 2] 3^Rational[1, 2], Rational[
         1, 2]}, {-1.0392304845413263`, 0.6}}, {{-0.8660254037844386, 
       0.5}, {-1.0392304845413263`, 0.6}}]], 
     LineBox[NCache[{{2^Rational[-1, 2], 2^Rational[-1, 2]}, {
        0.8485281374238569, 0.8485281374238569}}, {{0.7071067811865475, 
       0.7071067811865475}, {0.8485281374238569, 0.8485281374238569}}]], 
     LineBox[{{1, 0}, {1.2, 0.}}], 
     LineBox[NCache[{{2^Rational[-1, 2], -2^Rational[-1, 2]}, {
        0.8485281374238569, -0.8485281374238569}}, {{
       0.7071067811865475, -0.7071067811865475}, {
       0.8485281374238569, -0.8485281374238569}}]], 
     LineBox[{{0, 0}, {-0.2, 0}}], InsetBox[
      StyleBox["2",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {-1.2557368354874359, -0.725}], InsetBox[
      StyleBox["6",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {-1.2557368354874359, 0.725}], InsetBox[
      StyleBox["4",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {1.0253048327204939, 1.0253048327204939}], InsetBox[
      StyleBox["3",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {1.45, 0.}], InsetBox[
      StyleBox["1",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {1.0253048327204939, -1.0253048327204939}], InsetBox[
      StyleBox["5",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {-0.4, 0}]},
    ImageSize->{80, 70}], " ", 
   StyleBox[
    TemplateBox[{"\"\[CapitalGamma]\"", 
      TemplateBox[{
       "\"[(\"", "2", "6", "\")(\"", "1", "2", "5", "\")(\"", "5", "6", "4", 
        "3", "1", "\")]\""}, "RowDefault"]},
     "RowDefault"],
    StripOnInput->False,
    FontFamily->"Times",
    FontSize->16]}]}]], "Output",
 CellChangeTimes->{{3.8472818319249153`*^9, 3.847281878414977*^9}, 
   3.847281927353883*^9, 3.847363156684121*^9, 3.848311771738253*^9, 
   3.84831184724536*^9, 3.848311923187162*^9, 3.848312001806381*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"398422fe-cc63-4b57-bb5b-e7b3a65e0a32"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Color-Dressed Leading Singularities for ",
 StyleBox["NMHV",
  FontWeight->"Bold"]
}], "Subsection",
 CellChangeTimes->{{3.848311778678*^9, 3.848311796710596*^9}, 
   3.8483118422755423`*^9},ExpressionUUID->"56afad9a-c62f-45ad-bfa7-\
a0445ff152e8"],

Cell[TextData[{
 "The function ",
 StyleBox["stylizeLSformula",
  FontWeight->"Bold"],
 " will draw color-factors graphically, and format the kinematic factors in a \
more \[OpenCurlyDoubleQuote]readable\[CloseCurlyDoubleQuote] way"
}], "Text",
 CellChangeTimes->{{3.848311803779598*^9, 
  3.8483118376342173`*^9}},ExpressionUUID->"55fb017a-574e-449f-8f46-\
1d7c3b139abb"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"egTerm", "=", 
  RowBox[{
  "randomElement", "[", "fullNMHVamplitudeTerms", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"drawTerm", "[", "egTerm", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"egTerm", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"nmhvF", "->", "nmhvLS"}], ",", 
    RowBox[{"mhvF", "->", "mhvLS"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"stylizeLSformula", "[", 
  RowBox[{"egTerm", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{
  3.847281835728333*^9, {3.8472818854200563`*^9, 3.847281913481469*^9}, 
   3.848311909911395*^9, 3.848311998556388*^9},
 CellLabel->"In[72]:=",ExpressionUUID->"37f4c6e1-0eca-4b0d-a642-4b2e2f1227e2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"nmhvF", "[", 
    RowBox[{"35", ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "3", ",", "2", ",", "1", ",", "4", ",", "5"}], 
      "}"}]}], "]"}], ",", 
   RowBox[{"int", "[", 
    RowBox[{"18", ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "3", ",", "2", ",", "1", ",", "4", ",", "5"}], 
      "}"}]}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.847281889656248*^9, 3.8472819354394608`*^9}, {
   3.847282074414565*^9, 3.8472820841638947`*^9}, {3.848311849225844*^9, 
   3.848311852544743*^9}, {3.848311911127042*^9, 3.848311927993639*^9}, 
   3.8483120041776857`*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"bce261a7-d47d-4a56-919c-d3faa1b7e612"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[{{
      {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[{{Medium, 0.8}}], 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], ArrowBox[{{0., -1.}, {-2., -1.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], ArrowBox[{{0., -1.}, {0., 1.}}]}}, 
       {GrayLevel[0], Thickness[Large], Dashing[{Small, Small}], CapForm[
        "Round"], 
        {Arrowheads[{{0., 0.8}}], ArrowBox[{{-2., -1.}, {-2., 1.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], ArrowBox[{{-2., 1.}, {0., 1.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], ArrowBox[{{0., 1.}, {2., 1.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], ArrowBox[{{2., 1.}, {2., -1.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], ArrowBox[{{2., -1.}, {0., -1.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{-2.5303300858899105`, -1.5303300858899105`}, {-2., \
-1.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{-2.5303300858899105`, 1.5303300858899105`}, {-2., 1.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{2.5303300858899105`, 1.5303300858899105`}, {2., 1.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{2.5303300858899105`, -1.5303300858899105`}, {2., -1.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], ArrowBox[{{0., -1.75}, {0., -1.}}]}}}, 
      {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], InsetBox[
        Graphics3DBox[
         {RGBColor[0.6, 0.6, 0.7765], Specularity[0.1], 
          SphereBox[{0, 0, 0}, 1]},
         Boxed->False], {0., -1.}, 
        Automatic, {0.4824659778869922, 0.4824659778869922}], InsetBox[
        Graphics3DBox[
         {GrayLevel[0], SphereBox[{0, 0, 0}, 1]},
         Boxed->False], {-2., -1.}, 
        Automatic, {0.07538530904484253, 0.07538530904484253}], InsetBox[
        Graphics3DBox[
         {GrayLevel[0], SphereBox[{0, 0, 0}, 1]},
         Boxed->False], {-2., 1.}, 
        Automatic, {0.07538530904484253, 0.07538530904484253}], InsetBox[
        Graphics3DBox[
         {RGBColor[0.6, 0.6, 0.7765], Specularity[0.1], 
          SphereBox[{0, 0, 0}, 1]},
         Boxed->False], {0., 1.}, 
        Automatic, {0.4824659778869922, 0.4824659778869922}], InsetBox[
        Graphics3DBox[
         {GrayLevel[0.95], Specularity[0.3], SphereBox[{0, 0, 0}, 1]},
         Boxed->False], {2., 1.}, 
        Automatic, {0.4824659778869922, 0.4824659778869922}], InsetBox[
        Graphics3DBox[
         {RGBColor[0.6, 0.6, 0.7765], Specularity[0.1], 
          SphereBox[{0, 0, 0}, 1]},
         Boxed->False], {2., -1.}, 
        Automatic, {0.4824659778869922, 0.4824659778869922}], {
        DiskBox[{-2.5303300858899105, -1.5303300858899105}, 0.], InsetBox[
         StyleBox[
          TemplateBox[{"\"\"", "6", "\"\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12], {-2.5303300858899105, -1.5303300858899105}, 
         ImageScaled[{1.0303300858899107, 1.0303300858899105}],
         BaseStyle->"Graphics"]}, {
        DiskBox[{-2.5303300858899105, 1.5303300858899105}, 0.], InsetBox[
         StyleBox[
          TemplateBox[{"\"\"", "3", "\"\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12], {-2.5303300858899105, 1.5303300858899105}, 
         ImageScaled[{1.0303300858899105, -0.030330085889910707}],
         BaseStyle->"Graphics"]}, {
        DiskBox[{2.5303300858899105, 1.5303300858899105}, 0.], InsetBox[
         StyleBox[
          TemplateBox[{"\"\"", "2", "\"\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12], {2.5303300858899105, 1.5303300858899105}, 
         ImageScaled[{-0.030330085889910707, -0.030330085889910596}],
         BaseStyle->"Graphics"]}, {
        DiskBox[{2.5303300858899105, -1.5303300858899105}, 0.], InsetBox[
         StyleBox[
          TemplateBox[{"\"[\"", "1", "\",\"", "4", "\"]\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12], {2.5303300858899105, -1.5303300858899105}, 
         ImageScaled[{-0.03033008588991004, 1.0303300858899114}],
         BaseStyle->"Graphics"]}, {DiskBox[{0., -1.75}, 0.], InsetBox[
         StyleBox[
          TemplateBox[{"\"\"", "5", "\"\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12], {0., -1.75}, ImageScaled[{0.5000000000000002, 1.25}],
         
         BaseStyle->"Graphics"]}}}, {}},
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->{200, 170}], ",", 
   TagBox[GridBox[{
      {
       GraphicsBox[
        NamespaceBox["NetworkGraphics",
         DynamicModuleBox[{Typeset`graph = HoldComplete[
           Graph[{
             $CellContext`v[6], 
             $CellContext`v[1], 
             $CellContext`v[2], 
             $CellContext`v[3], 
             $CellContext`v[4], 
             $CellContext`v[5], 
             $CellContext`p[6], 
             $CellContext`p[3], 
             $CellContext`p[2], 
             $CellContext`p[1, 4], 
             $CellContext`p[5]}, {{{1, 2}, {2, 3}, {3, 4}, {4, 5}, {5, 6}, {6,
              1}, {1, 4}, {7, 2}, {8, 3}, {9, 5}, {10, 6}, {11, 1}}, Null}, {
            EdgeLabels -> {DirectedEdge[
                 $CellContext`v[6], 
                 $CellContext`v[3]] -> Placed[$CellContext`g, {
                  Rational[1, 2], {
                   Rational[3, 2], 0.6}}], DirectedEdge[
                 $CellContext`v[5], 
                 $CellContext`v[6]] -> Placed[$CellContext`f, {
                  Rational[1, 2], {0, 1.35}}], DirectedEdge[
                 $CellContext`v[3], 
                 $CellContext`v[4]] -> Placed[$CellContext`d, {
                  Rational[1, 2], {0, 0.09999999999999998}}], DirectedEdge[
                 $CellContext`v[1], 
                 $CellContext`v[2]] -> Placed[$CellContext`b, {
                  Rational[1, 2], {
                   Rational[3, 2], 0.6}}], DirectedEdge[
                 $CellContext`v[4], 
                 $CellContext`v[5]] -> Placed[$CellContext`e, {
                  Rational[1, 2], {-1, 0.6}}], DirectedEdge[
                 $CellContext`v[6], 
                 $CellContext`v[1]] -> Placed[$CellContext`a, {
                  Rational[1, 2], {0, 1.35}}], DirectedEdge[
                 $CellContext`v[2], 
                 $CellContext`v[3]] -> Placed[$CellContext`c, {
                  Rational[1, 2], {0, 0.09999999999999998}}]}, 
             EdgeShapeFunction -> {DirectedEdge[
                 $CellContext`v[1], 
                 $CellContext`v[2]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`v[2], 
                 $CellContext`v[3]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`v[6], 
                 $CellContext`v[3]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`p[1, 4], 
                 $CellContext`v[5]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`p[3], 
                 $CellContext`v[2]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`v[5], 
                 $CellContext`v[6]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`p[6], 
                 $CellContext`v[1]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`p[5], 
                 $CellContext`v[6]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`v[6], 
                 $CellContext`v[1]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`v[3], 
                 $CellContext`v[4]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`v[4], 
                 $CellContext`v[5]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`p[2], 
                 $CellContext`v[4]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}]}, 
             EdgeStyle -> {DirectedEdge[
                 $CellContext`p[2], 
                 $CellContext`v[4]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`v[2], 
                 $CellContext`v[3]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`v[6], 
                 $CellContext`v[3]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`p[5], 
                 $CellContext`v[6]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`p[3], 
                 $CellContext`v[2]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`v[6], 
                 $CellContext`v[1]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`p[6], 
                 $CellContext`v[1]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`v[4], 
                 $CellContext`v[5]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`v[1], 
                 $CellContext`v[2]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`p[1, 4], 
                 $CellContext`v[5]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`v[5], 
                 $CellContext`v[6]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`v[3], 
                 $CellContext`v[4]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}}, GraphLayout -> 
             "SpringElectricalEmbedding", ImageSize -> {200, 170}, 
             VertexCoordinates -> {{0, -1}, {-2, -1}, {-2, 1}, {0, 1}, {2, 
               1}, {2, -1}, {-2 + Rational[-3, 4] 2^Rational[-1, 2], -1 + 
                Rational[-3, 4] 2^Rational[-1, 2]}, {-2 + 
                Rational[-3, 4] 2^Rational[-1, 2], 1 + 
                Rational[3, 4] 2^Rational[-1, 2]}, {
               2 + Rational[3, 4] 2^Rational[-1, 2], 1 + 
                Rational[3, 4] 2^Rational[-1, 2]}, {
               2 + Rational[3, 4] 2^Rational[-1, 2], -1 + 
                Rational[-3, 4] 2^Rational[-1, 2]}, {0, 
                Rational[-7, 4]}}, VertexLabels -> {$CellContext`p[3] -> Style[
                 Row[{"", 3, ""}], FontSize -> 12], $CellContext`p[2] -> Style[
                 Row[{"", 2, ""}], FontSize -> 12], $CellContext`p[1, 4] -> 
               Style[
                 Row[{"[", 1, ",", 4, "]"}], FontSize -> 12], $CellContext`p[
                5] -> Style[
                 Row[{"", 5, ""}], FontSize -> 12], $CellContext`p[6] -> Style[
                 Row[{"", 6, ""}], FontSize -> 12]}, 
             VertexSize -> {$CellContext`v[4] -> {
                "Scaled", 0.024}, $CellContext`v[6] -> {
                "Scaled", 0.024}, $CellContext`v[5] -> {
                "Scaled", 0.024}, $CellContext`p[5] -> {
                "Scaled", 0.}, $CellContext`p[3] -> {
                "Scaled", 0.}, $CellContext`v[3] -> {
                "Scaled", 0.024}, $CellContext`p[6] -> {
                "Scaled", 0.}, $CellContext`p[2] -> {
                "Scaled", 0.}, $CellContext`p[1, 4] -> {
                "Scaled", 0.}, $CellContext`v[1] -> {
                "Scaled", 0.024}, $CellContext`v[2] -> {"Scaled", 0.024}}, 
             VertexStyle -> {
               Directive[
                GrayLevel[0]]}}]]}, 
          TagBox[GraphicsGroupBox[{
             {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
              Arrowheads[{{Medium, 0.8}}], {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], 
                 ArrowBox[{{0., -1.}, {-2., -1.}}]}}, 
               InsetBox["a", Offset[{0, 2}, {-1., -1.}], ImageScaled[{0, 1.35}],
                BaseStyle->"Graphics"]}, {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], ArrowBox[{{0., -1.}, {0., 1.}}]}},
                InsetBox["g", Offset[{0, 2}, {0., 0.}], 
                ImageScaled[{Rational[3, 2], 0.6}],
                BaseStyle->"Graphics"]}, {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], 
                 ArrowBox[{{-2., -1.}, {-2., 1.}}]}}, 
               InsetBox["b", Offset[{0, 2}, {-2., 0.}], 
                ImageScaled[{Rational[3, 2], 0.6}],
                BaseStyle->"Graphics"]}, {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], ArrowBox[{{-2., 1.}, {0., 1.}}]}},
                InsetBox["c", Offset[{0, 2}, {-1., 1.}], ImageScaled[{0, 0.09999999999999998}],
                BaseStyle->"Graphics"]}, {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], ArrowBox[{{0., 1.}, {2., 1.}}]}}, 
               InsetBox["d", Offset[{0, 2}, {1., 1.}], ImageScaled[{0, 0.09999999999999998}],
                BaseStyle->"Graphics"]}, {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], ArrowBox[{{2., 1.}, {2., -1.}}]}},
                InsetBox["e", Offset[{0, 2}, {2., 0.}], ImageScaled[{-1, 0.6}],
                BaseStyle->"Graphics"]}, {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], 
                 ArrowBox[{{2., -1.}, {0., -1.}}]}}, 
               InsetBox["f", Offset[{0, 2}, {1., -1.}], ImageScaled[{0, 1.35}],
                BaseStyle->"Graphics"]}, 
              {GrayLevel[0], Thickness[Large], CapForm["Round"], 
               {Arrowheads[{{0.05, 0.8}}], 
                ArrowBox[{{-2.5303300858899105`, -1.5303300858899105`}, {-2., \
-1.}}]}}, 
              {GrayLevel[0], Thickness[Large], CapForm["Round"], 
               {Arrowheads[{{0.05, 0.8}}], 
                ArrowBox[{{-2.5303300858899105`, 1.5303300858899105`}, {-2., 
                 1.}}]}}, 
              {GrayLevel[0], Thickness[Large], CapForm["Round"], 
               {Arrowheads[{{0.05, 0.8}}], 
                ArrowBox[{{2.5303300858899105`, 1.5303300858899105`}, {2., 
                 1.}}]}}, 
              {GrayLevel[0], Thickness[Large], CapForm["Round"], 
               {Arrowheads[{{0.05, 0.8}}], 
                ArrowBox[{{2.5303300858899105`, -1.5303300858899105`}, {
                 2., -1.}}]}}, 
              {GrayLevel[0], Thickness[Large], CapForm["Round"], 
               {Arrowheads[{{0.05, 0.8}}], 
                ArrowBox[{{0., -1.75}, {0., -1.}}]}}}, 
             {GrayLevel[0], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
              DiskBox[{0., -1.}, 0.07236989668304883], 
              DiskBox[{-2., -1.}, 0.07236989668304883], 
              DiskBox[{-2., 1.}, 0.07236989668304883], 
              DiskBox[{0., 1.}, 0.07236989668304883], 
              DiskBox[{2., 1.}, 0.07236989668304883], 
              DiskBox[{2., -1.}, 0.07236989668304883], {
               DiskBox[{-2.5303300858899105, -1.5303300858899105}, 0.], 
               InsetBox[
                StyleBox[
                 TemplateBox[{"\"\"", "6", "\"\""},
                  "RowDefault"],
                 StripOnInput->False,
                 FontSize->12], {-2.5303300858899105, -1.5303300858899105}, 
                ImageScaled[{1.0303300858899107, 1.0303300858899105}],
                BaseStyle->"Graphics"]}, {
               DiskBox[{-2.5303300858899105, 1.5303300858899105}, 0.], 
               InsetBox[
                StyleBox[
                 TemplateBox[{"\"\"", "3", "\"\""},
                  "RowDefault"],
                 StripOnInput->False,
                 FontSize->12], {-2.5303300858899105, 1.5303300858899105}, 
                ImageScaled[{1.0303300858899105, -0.030330085889910707}],
                BaseStyle->"Graphics"]}, {
               DiskBox[{2.5303300858899105, 1.5303300858899105}, 0.], InsetBox[
                StyleBox[
                 TemplateBox[{"\"\"", "2", "\"\""},
                  "RowDefault"],
                 StripOnInput->False,
                 FontSize->12], {2.5303300858899105, 1.5303300858899105}, 
                ImageScaled[{-0.030330085889910707, -0.030330085889910596}],
                BaseStyle->"Graphics"]}, {
               DiskBox[{2.5303300858899105, -1.5303300858899105}, 0.], 
               InsetBox[
                StyleBox[
                 TemplateBox[{"\"[\"", "1", "\",\"", "4", "\"]\""},
                  "RowDefault"],
                 StripOnInput->False,
                 FontSize->12], {2.5303300858899105, -1.5303300858899105}, 
                ImageScaled[{-0.03033008588991004, 1.0303300858899114}],
                BaseStyle->"Graphics"]}, {DiskBox[{0., -1.75}, 0.], InsetBox[
                StyleBox[
                 TemplateBox[{"\"\"", "5", "\"\""},
                  "RowDefault"],
                 StripOnInput->False,
                 FontSize->12], {0., -1.75}, ImageScaled[{0.5000000000000002, 1.25}],
                BaseStyle->"Graphics"]}}}],
           MouseAppearanceTag["NetworkGraphics"]],
          AllowKernelInitialization->False]],
        DefaultBaseStyle->{
         "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
          Hue[0.8, 1., 0.6]},
        FormatType->TraditionalForm,
        FrameTicks->None,
        ImageSize->{200, 170}]},
      {
       StyleBox[
        TemplateBox[{
          
          TemplateBox[{"\"num\"", "18", "1"}, "Subsuperscript", SyntaxForm -> 
           SubsuperscriptBox], 
          
          TemplateBox[{"\"[\"", "6", "3", "2", "1", "4", "5", "\"]\""}, 
           "RowDefault"]},
         "RowDefault"],
        StripOnInput->False,
        FontFamily->"Times",
        FontSize->14]}
     },
     BaselinePosition->Scaled[0.55],
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Center}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Column"]}], "}"}]], "Output",
 CellChangeTimes->{{3.847281889656248*^9, 3.8472819354394608`*^9}, {
   3.847282074414565*^9, 3.8472820841638947`*^9}, {3.848311849225844*^9, 
   3.848311852544743*^9}, {3.848311911127042*^9, 3.848311927993639*^9}, 
   3.848312004253017*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"bf274b78-6adf-41a7-a72b-d97a3fe0c472"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"colorF", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"6", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "4", ",", "5"}], "}"}], ",", 
     RowBox[{"{", "}"}]}], "]"}], " ", 
   RowBox[{
    RowBox[{"f", "[", "1", "]"}], "[", 
    RowBox[{"2", ",", "1", ",", "4", ",", "5", ",", "6", ",", "3"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"colorF", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"6", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", "5", "}"}]}], "]"}], " ", 
   RowBox[{
    RowBox[{"f", "[", "1", "]"}], "[", 
    RowBox[{"2", ",", "1", ",", "4", ",", "6", ",", "5", ",", "3"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"colorF", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"6", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4", ",", "1", ",", "5"}], "}"}], ",", 
     RowBox[{"{", "}"}]}], "]"}], " ", 
   RowBox[{
    RowBox[{"f", "[", "1", "]"}], "[", 
    RowBox[{"2", ",", "4", ",", "1", ",", "5", ",", "6", ",", "3"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"colorF", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"6", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "4", ",", "1"}], "}"}], ",", 
     RowBox[{"{", "5", "}"}]}], "]"}], " ", 
   RowBox[{
    RowBox[{"f", "[", "1", "]"}], "[", 
    RowBox[{"2", ",", "4", ",", "1", ",", "6", ",", "5", ",", "3"}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{{3.847281889656248*^9, 3.8472819354394608`*^9}, {
   3.847282074414565*^9, 3.8472820841638947`*^9}, {3.848311849225844*^9, 
   3.848311852544743*^9}, {3.848311911127042*^9, 3.848311927993639*^9}, 
   3.8483120042697487`*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"d6c69647-4736-48d7-b057-4a410ce6cc89"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   GraphicsBox[
    {RGBColor[
      NCache[
       Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1], 
     CircleBox[{0, 0}, 1], LineBox[{{0, 1}, {0, -1}}], 
     LineBox[NCache[{{
        Rational[-1, 2] 3^Rational[1, 2], 
         Rational[-1, 
          2]}, {-1.0392304845413263`, -0.6}}, {{-0.8660254037844386, -0.5}, \
{-1.0392304845413263`, -0.6}}]], 
     LineBox[NCache[{{
        Rational[-1, 2] 3^Rational[1, 2], Rational[
         1, 2]}, {-1.0392304845413263`, 0.6}}, {{-0.8660254037844386, 
       0.5}, {-1.0392304845413263`, 0.6}}]], 
     LineBox[NCache[{{(Rational[5, 8] + Rational[-1, 8] 5^Rational[1, 2])^
         Rational[1, 2], Rational[1, 4] (1 + 5^Rational[1, 2])}, {
        0.7053423027509678, 0.9708203932499369}}, {{0.5877852522924731, 
       0.8090169943749475}, {0.7053423027509678, 0.9708203932499369}}]], 
     LineBox[NCache[{{(Rational[5, 8] + Rational[1, 8] 5^Rational[1, 2])^
         Rational[1, 2], Rational[1, 4] (-1 + 5^Rational[1, 2])}, {
        1.141267819554184, 0.37082039324993693`}}, {{0.9510565162951535, 
       0.30901699437494745`}, {1.141267819554184, 0.37082039324993693`}}]], 
     LineBox[NCache[{{(Rational[5, 8] + Rational[1, 8] 5^Rational[1, 2])^
         Rational[1, 2], Rational[1, 4] (1 - 5^Rational[1, 2])}, {
        1.141267819554184, -0.37082039324993693`}}, {{
       0.9510565162951535, -0.30901699437494745`}, {
       1.141267819554184, -0.37082039324993693`}}]], 
     LineBox[NCache[{{(Rational[5, 8] + Rational[-1, 8] 5^Rational[1, 2])^
         Rational[1, 2], Rational[1, 4] (-1 - 5^Rational[1, 2])}, {
        0.7053423027509678, -0.9708203932499369}}, {{
       0.5877852522924731, -0.8090169943749475}, {
       0.7053423027509678, -0.9708203932499369}}]], InsetBox[
      StyleBox["6",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {-1.2557368354874359, -0.725}], InsetBox[
      StyleBox["3",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {-1.2557368354874359, 0.725}], InsetBox[
      StyleBox["2",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {0.852288615824086, 1.1730746418436737}], InsetBox[
      StyleBox["1",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {1.3790319486279725, 0.4480746418436738}], InsetBox[
      StyleBox["4",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {1.3790319486279725, -0.4480746418436738}], InsetBox[
      StyleBox["5",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {0.852288615824086, -1.1730746418436737}]},
    ImageSize->{80, 70}], " ", 
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"f\"", 
        TemplateBox[{"1"}, "RowDefault"], "\"\""}, "Subsuperscript", 
       SyntaxForm -> SubsuperscriptBox], 
      TemplateBox[{"\"[\"", "2", "1", "4", "5", "6", "3", "\"]\""}, 
       "RowDefault"]},
     "RowDefault"],
    StripOnInput->False,
    FontFamily->"Times",
    FontSize->16]}], "+", 
  RowBox[{
   GraphicsBox[
    {RGBColor[
      NCache[
       Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1], 
     CircleBox[{0, 0}, 1], LineBox[{{0, 1}, {0, -1}}], 
     LineBox[NCache[{{
        Rational[-1, 2] 3^Rational[1, 2], 
         Rational[-1, 
          2]}, {-1.0392304845413263`, -0.6}}, {{-0.8660254037844386, -0.5}, \
{-1.0392304845413263`, -0.6}}]], 
     LineBox[NCache[{{
        Rational[-1, 2] 3^Rational[1, 2], Rational[
         1, 2]}, {-1.0392304845413263`, 0.6}}, {{-0.8660254037844386, 
       0.5}, {-1.0392304845413263`, 0.6}}]], 
     LineBox[NCache[{{2^Rational[-1, 2], 2^Rational[-1, 2]}, {
        0.8485281374238569, 0.8485281374238569}}, {{0.7071067811865475, 
       0.7071067811865475}, {0.8485281374238569, 0.8485281374238569}}]], 
     LineBox[{{1, 0}, {1.2, 0.}}], 
     LineBox[NCache[{{2^Rational[-1, 2], -2^Rational[-1, 2]}, {
        0.8485281374238569, -0.8485281374238569}}, {{
       0.7071067811865475, -0.7071067811865475}, {
       0.8485281374238569, -0.8485281374238569}}]], 
     LineBox[{{0, 0}, {-0.2, 0}}], InsetBox[
      StyleBox["6",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {-1.2557368354874359, -0.725}], InsetBox[
      StyleBox["3",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {-1.2557368354874359, 0.725}], InsetBox[
      StyleBox["2",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {1.0253048327204939, 1.0253048327204939}], InsetBox[
      StyleBox["1",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {1.45, 0.}], InsetBox[
      StyleBox["4",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {1.0253048327204939, -1.0253048327204939}], InsetBox[
      StyleBox["5",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {-0.4, 0}]},
    ImageSize->{80, 70}], " ", 
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"f\"", 
        TemplateBox[{"1"}, "RowDefault"], "\"\""}, "Subsuperscript", 
       SyntaxForm -> SubsuperscriptBox], 
      TemplateBox[{"\"[\"", "2", "1", "4", "6", "5", "3", "\"]\""}, 
       "RowDefault"]},
     "RowDefault"],
    StripOnInput->False,
    FontFamily->"Times",
    FontSize->16]}], "+", 
  RowBox[{
   GraphicsBox[
    {RGBColor[
      NCache[
       Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1], 
     CircleBox[{0, 0}, 1], LineBox[{{0, 1}, {0, -1}}], 
     LineBox[NCache[{{
        Rational[-1, 2] 3^Rational[1, 2], 
         Rational[-1, 
          2]}, {-1.0392304845413263`, -0.6}}, {{-0.8660254037844386, -0.5}, \
{-1.0392304845413263`, -0.6}}]], 
     LineBox[NCache[{{
        Rational[-1, 2] 3^Rational[1, 2], Rational[
         1, 2]}, {-1.0392304845413263`, 0.6}}, {{-0.8660254037844386, 
       0.5}, {-1.0392304845413263`, 0.6}}]], 
     LineBox[NCache[{{(Rational[5, 8] + Rational[-1, 8] 5^Rational[1, 2])^
         Rational[1, 2], Rational[1, 4] (1 + 5^Rational[1, 2])}, {
        0.7053423027509678, 0.9708203932499369}}, {{0.5877852522924731, 
       0.8090169943749475}, {0.7053423027509678, 0.9708203932499369}}]], 
     LineBox[NCache[{{(Rational[5, 8] + Rational[1, 8] 5^Rational[1, 2])^
         Rational[1, 2], Rational[1, 4] (-1 + 5^Rational[1, 2])}, {
        1.141267819554184, 0.37082039324993693`}}, {{0.9510565162951535, 
       0.30901699437494745`}, {1.141267819554184, 0.37082039324993693`}}]], 
     LineBox[NCache[{{(Rational[5, 8] + Rational[1, 8] 5^Rational[1, 2])^
         Rational[1, 2], Rational[1, 4] (1 - 5^Rational[1, 2])}, {
        1.141267819554184, -0.37082039324993693`}}, {{
       0.9510565162951535, -0.30901699437494745`}, {
       1.141267819554184, -0.37082039324993693`}}]], 
     LineBox[NCache[{{(Rational[5, 8] + Rational[-1, 8] 5^Rational[1, 2])^
         Rational[1, 2], Rational[1, 4] (-1 - 5^Rational[1, 2])}, {
        0.7053423027509678, -0.9708203932499369}}, {{
       0.5877852522924731, -0.8090169943749475}, {
       0.7053423027509678, -0.9708203932499369}}]], InsetBox[
      StyleBox["6",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {-1.2557368354874359, -0.725}], InsetBox[
      StyleBox["3",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {-1.2557368354874359, 0.725}], InsetBox[
      StyleBox["2",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {0.852288615824086, 1.1730746418436737}], InsetBox[
      StyleBox["4",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {1.3790319486279725, 0.4480746418436738}], InsetBox[
      StyleBox["1",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {1.3790319486279725, -0.4480746418436738}], InsetBox[
      StyleBox["5",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {0.852288615824086, -1.1730746418436737}]},
    ImageSize->{80, 70}], " ", 
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"f\"", 
        TemplateBox[{"1"}, "RowDefault"], "\"\""}, "Subsuperscript", 
       SyntaxForm -> SubsuperscriptBox], 
      TemplateBox[{"\"[\"", "2", "4", "1", "5", "6", "3", "\"]\""}, 
       "RowDefault"]},
     "RowDefault"],
    StripOnInput->False,
    FontFamily->"Times",
    FontSize->16]}], "+", 
  RowBox[{
   GraphicsBox[
    {RGBColor[
      NCache[
       Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1], 
     CircleBox[{0, 0}, 1], LineBox[{{0, 1}, {0, -1}}], 
     LineBox[NCache[{{
        Rational[-1, 2] 3^Rational[1, 2], 
         Rational[-1, 
          2]}, {-1.0392304845413263`, -0.6}}, {{-0.8660254037844386, -0.5}, \
{-1.0392304845413263`, -0.6}}]], 
     LineBox[NCache[{{
        Rational[-1, 2] 3^Rational[1, 2], Rational[
         1, 2]}, {-1.0392304845413263`, 0.6}}, {{-0.8660254037844386, 
       0.5}, {-1.0392304845413263`, 0.6}}]], 
     LineBox[NCache[{{2^Rational[-1, 2], 2^Rational[-1, 2]}, {
        0.8485281374238569, 0.8485281374238569}}, {{0.7071067811865475, 
       0.7071067811865475}, {0.8485281374238569, 0.8485281374238569}}]], 
     LineBox[{{1, 0}, {1.2, 0.}}], 
     LineBox[NCache[{{2^Rational[-1, 2], -2^Rational[-1, 2]}, {
        0.8485281374238569, -0.8485281374238569}}, {{
       0.7071067811865475, -0.7071067811865475}, {
       0.8485281374238569, -0.8485281374238569}}]], 
     LineBox[{{0, 0}, {-0.2, 0}}], InsetBox[
      StyleBox["6",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {-1.2557368354874359, -0.725}], InsetBox[
      StyleBox["3",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {-1.2557368354874359, 0.725}], InsetBox[
      StyleBox["2",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {1.0253048327204939, 1.0253048327204939}], InsetBox[
      StyleBox["4",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {1.45, 0.}], InsetBox[
      StyleBox["1",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {1.0253048327204939, -1.0253048327204939}], InsetBox[
      StyleBox["5",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {-0.4, 0}]},
    ImageSize->{80, 70}], " ", 
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"f\"", 
        TemplateBox[{"1"}, "RowDefault"], "\"\""}, "Subsuperscript", 
       SyntaxForm -> SubsuperscriptBox], 
      TemplateBox[{"\"[\"", "2", "4", "1", "6", "5", "3", "\"]\""}, 
       "RowDefault"]},
     "RowDefault"],
    StripOnInput->False,
    FontFamily->"Times",
    FontSize->16]}]}]], "Output",
 CellChangeTimes->{{3.847281889656248*^9, 3.8472819354394608`*^9}, {
   3.847282074414565*^9, 3.8472820841638947`*^9}, {3.848311849225844*^9, 
   3.848311852544743*^9}, {3.848311911127042*^9, 3.848311927993639*^9}, 
   3.848312004273271*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"48a58487-86d7-4ad7-a182-616f68b17ed5"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Extracting Trace Expansions for ",
 StyleBox["colorF",
  FontWeight->"Bold"],
 " objects"
}], "Subsection",
 CellChangeTimes->{{3.848311862975231*^9, 
  3.848311874934507*^9}},ExpressionUUID->"26417eb6-c8d1-4abd-b47a-\
e873b1606773"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"egTerm", "=", 
  RowBox[{
  "randomElement", "[", "fullNMHVamplitudeTerms", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"drawTerm", "[", "egTerm", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"egTerm", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"nmhvF", "->", "nmhvLS"}], ",", 
    RowBox[{"mhvF", "->", "mhvLS"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"stylizeLSformula", "[", 
  RowBox[{"egTerm", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.848311884390286*^9, 3.848311899464361*^9}, 
   3.848311996039003*^9},
 CellLabel->"In[76]:=",ExpressionUUID->"9091edd3-11bf-4a7a-aa72-23eeb14e687d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"nmhvF", "[", 
    RowBox[{"45", ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "6", ",", "5", ",", "1", ",", "4"}], 
      "}"}]}], "]"}], ",", 
   RowBox[{"int", "[", 
    RowBox[{"25", ",", "2", ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "6", ",", "5", ",", "1", ",", "4"}], 
      "}"}]}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.848311879591329*^9, 3.848311929590029*^9}, 
   3.848312005718905*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"3ccf9cd4-2456-4779-a7ee-31693072ff24"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[{{
      {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[{{Medium, 0.8}}], 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{
          0.8090169943749475, -0.5877852522924731}, {-0.30901699437494745`, \
-0.9510565162951535}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{0.8090169943749475, -0.5877852522924731}, {
          0.8090169943749475, 0.5877852522924731}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{-0.30901699437494745`, -0.9510565162951535}, {-1., 
          0.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{-1., 0.}, {-0.30901699437494745`, 0.9510565162951535}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{-0.30901699437494745`, 0.9510565162951535}, {
          0.8090169943749475, 0.5877852522924731}}]}}, 
       {GrayLevel[0], Thickness[Large], Dashing[{Small, Small}], CapForm[
        "Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{0.8090169943749475, 0.5877852522924731}, {
          1.3968022466674206`, 0.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{1.3968022466674206`, 0.}, {
          0.8090169943749475, -0.5877852522924731}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{-0.540779740156158, -1.6643489035165187`}, \
{-0.30901699437494745`, -0.9510565162951535}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], ArrowBox[{{-1.75, 0.}, {-1., 0.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{-0.540779740156158, 
          1.6643489035165187`}, {-0.30901699437494745`, 
          0.9510565162951535}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{1.9593022466674206`, 0.}, {1.3968022466674206`, 0.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{1.200890917911909, -1.2272653755580425`}, {
          0.8090169943749475, -0.5877852522924731}}]}}}, 
      {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], InsetBox[
        Graphics3DBox[
         {RGBColor[0.6, 0.6, 0.7765], Specularity[0.1], 
          SphereBox[{0, 0, 0}, 1]},
         Boxed->False], {0.8090169943749475, -0.5877852522924731}, 
        Automatic, {0.3987111415362538, 0.3987111415362538}], InsetBox[
        Graphics3DBox[
         {RGBColor[0.6, 0.6, 0.7765], Specularity[0.1], 
          SphereBox[{0, 0, 0}, 1]},
         Boxed->False], {-0.30901699437494745, -0.9510565162951535}, 
        Automatic, {0.3987111415362538, 0.3987111415362538}], InsetBox[
        Graphics3DBox[
         {GrayLevel[0.95], Specularity[0.3], SphereBox[{0, 0, 0}, 1]},
         Boxed->False], {-1., 0.}, 
        Automatic, {0.3987111415362538, 0.3987111415362538}], InsetBox[
        Graphics3DBox[
         {RGBColor[0.6, 0.6, 0.7765], Specularity[0.1], 
          SphereBox[{0, 0, 0}, 1]},
         Boxed->False], {-0.30901699437494745, 0.9510565162951535}, 
        Automatic, {0.3987111415362538, 0.3987111415362538}], InsetBox[
        Graphics3DBox[
         {GrayLevel[0], SphereBox[{0, 0, 0}, 1]},
         Boxed->False], {0.8090169943749475, 0.5877852522924731}, 
        Automatic, {0.06229861586503965, 0.06229861586503965}], InsetBox[
        Graphics3DBox[
         {GrayLevel[0], SphereBox[{0, 0, 0}, 1]},
         Boxed->False], {1.3968022466674206, 0.}, 
        Automatic, {0.06229861586503965, 0.06229861586503965}], {
        DiskBox[{-0.540779740156158, -1.6643489035165187}, 0.], InsetBox[
         StyleBox[
          TemplateBox[{"\"\"", "2", "\"\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12], {-0.540779740156158, -1.6643489035165187}, 
         ImageScaled[{0.7317627457812108, 1.213292387221365}],
         BaseStyle->"Graphics"]}, {DiskBox[{-1.75, 0.}, 0.], InsetBox[
         StyleBox[
          TemplateBox[{"\"\"", "3", "\"\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12], {-1.75, 0.}, ImageScaled[{1.25, 0.49999999999999983}],
         BaseStyle->"Graphics"]}, {
        DiskBox[{-0.540779740156158, 1.6643489035165187}, 0.], InsetBox[
         StyleBox[
          TemplateBox[{"\"\"", "6", "\"\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12], {-0.540779740156158, 1.6643489035165187}, 
         ImageScaled[{0.7317627457812104, -0.21329238722136523}],
         BaseStyle->"Graphics"]}, {DiskBox[{1.9593022466674206, 0.}, 0.], 
        InsetBox[
         StyleBox[
          TemplateBox[{"\"\"", "5", "\"\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12], {1.9593022466674206, 0.}, ImageScaled[{-0.25, 0.5000000000000002}],
         BaseStyle->"Graphics"]}, {
        DiskBox[{1.200890917911909, -1.2272653755580425}, 0.], InsetBox[
         StyleBox[
          TemplateBox[{"\"[\"", "1", "\",\"", "4", "\"]\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12], {1.200890917911909, -1.2272653755580425}, 
         ImageScaled[{0.1081260764630389, 1.1394801232655696}],
         BaseStyle->"Graphics"]}}}, {}},
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->{200, 170}], ",", 
   TagBox[GridBox[{
      {
       GraphicsBox[
        NamespaceBox["NetworkGraphics",
         DynamicModuleBox[{Typeset`graph = HoldComplete[
           Graph[{
             $CellContext`v[6], 
             $CellContext`v[1], 
             $CellContext`v[2], 
             $CellContext`v[3], 
             $CellContext`v[4], 
             $CellContext`v[5], 
             $CellContext`p[2], 
             $CellContext`p[3], 
             $CellContext`p[6], 
             $CellContext`p[5], 
             $CellContext`p[1, 4]}, {{{1, 2}, {2, 3}, {3, 4}, {4, 5}, {5, 
             6}, {6, 1}, {1, 5}, {7, 2}, {8, 3}, {9, 4}, {10, 6}, {11, 1}}, 
             Null}, {EdgeLabels -> {DirectedEdge[
                 $CellContext`v[5], 
                 $CellContext`v[6]] -> Placed[$CellContext`f, {
                  Rational[1, 2], {-2^Rational[-1, 2], 1.3071067811865476`}}],
                DirectedEdge[
                 $CellContext`v[3], 
                 $CellContext`v[4]] -> Placed[$CellContext`d, {
                  Rational[1, 2], {
                  Rational[1, 4] (1 - 5^Rational[1, 2]), 
                   0.14894348370484645`}}], DirectedEdge[
                 $CellContext`v[1], 
                 $CellContext`v[2]] -> Placed[$CellContext`b, {
                  Rational[1, 2], {
                  Rational[1, 4] (1 + 5^Rational[1, 2]), 1.187785252292473}}],
                DirectedEdge[
                 $CellContext`v[6], 
                 $CellContext`v[4]] -> Placed[$CellContext`g, {
                  Rational[1, 2], {
                   Rational[3, 2], 0.6}}], DirectedEdge[
                 $CellContext`v[4], 
                 $CellContext`v[5]] -> Placed[$CellContext`e, {
                  Rational[
                  1, 2], {-2^Rational[-1, 2], -0.10710678118654748`}}], 
               DirectedEdge[
                 $CellContext`v[6], 
                 $CellContext`v[1]] -> Placed[$CellContext`a, {
                  Rational[1, 2], {
                  Rational[1, 4] (1 - 5^Rational[1, 2]), 
                   1.3010565162951535`}}], DirectedEdge[
                 $CellContext`v[2], 
                 $CellContext`v[3]] -> Placed[$CellContext`c, {
                  Rational[1, 2], {
                  Rational[1, 4] (1 + 5^Rational[1, 2]), 
                   0.01221474770752673}}]}, EdgeShapeFunction -> {DirectedEdge[
                 $CellContext`p[1, 4], 
                 $CellContext`v[6]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`v[1], 
                 $CellContext`v[2]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`v[2], 
                 $CellContext`v[3]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`p[3], 
                 $CellContext`v[2]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`v[5], 
                 $CellContext`v[6]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`v[6], 
                 $CellContext`v[1]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`v[3], 
                 $CellContext`v[4]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`v[4], 
                 $CellContext`v[5]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`p[2], 
                 $CellContext`v[1]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`p[5], 
                 $CellContext`v[5]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`p[6], 
                 $CellContext`v[3]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`v[6], 
                 $CellContext`v[4]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}]}, 
             EdgeStyle -> {DirectedEdge[
                 $CellContext`p[2], 
                 $CellContext`v[1]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`v[2], 
                 $CellContext`v[3]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`p[5], 
                 $CellContext`v[5]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`p[3], 
                 $CellContext`v[2]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`v[6], 
                 $CellContext`v[1]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`v[6], 
                 $CellContext`v[4]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`v[4], 
                 $CellContext`v[5]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`p[1, 4], 
                 $CellContext`v[6]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`v[1], 
                 $CellContext`v[2]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`p[6], 
                 $CellContext`v[3]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`v[5], 
                 $CellContext`v[6]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`v[3], 
                 $CellContext`v[4]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}}, GraphLayout -> 
             "SpringElectricalEmbedding", ImageSize -> {200, 170}, 
             VertexCoordinates -> {{Rational[1, 4] (1 + 5^Rational[1, 2]), 
                Root[5 - 20 #^2 + 16 #^4& , 2, 0]}, {
               Rational[1, 4] (1 - 5^Rational[1, 2]), 
                Rational[-1, 2] (Rational[1, 2] (5 + 5^Rational[1, 2]))^
                 Rational[1, 2]}, {-1, 0}, {
               Rational[1, 4] (1 - 5^Rational[1, 2]), (Rational[5, 8] + 
                 Rational[1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
               Rational[1, 4] (1 + 5^Rational[1, 2]), (Rational[5, 8] + 
                 Rational[-1, 8] 5^Rational[1, 2])^Rational[1, 2]}, {
               Rational[1, 4] (1 + 
                 5^Rational[1, 2] + (10 - 2 5^Rational[1, 2])^Rational[1, 2]),
                 0}, {Rational[-7, 16] (-1 + 5^Rational[1, 2]), 
                Rational[-7, 8] (Rational[1, 2] (5 + 5^Rational[1, 2]))^
                 Rational[1, 2]}, {
                Rational[-7, 4], 0}, {
               Rational[-7, 16] (-1 + 5^Rational[1, 2]), 
                Rational[7, 8] (Rational[1, 2] (5 + 5^Rational[1, 2]))^
                 Rational[1, 2]}, {1.9593022466674206`, 0.}, {
               Rational[1, 4] (1 + 5^Rational[1, 2] + 
                 3 Sin[Rational[7, 40] Pi]), 
                Rational[1, 4] (-(10 - 2 5^Rational[1, 2])^Rational[1, 2] - 3 
                 Cos[Rational[7, 40] Pi])}}, 
             VertexLabels -> {$CellContext`p[3] -> Style[
                 Row[{"", 3, ""}], FontSize -> 12], $CellContext`p[2] -> Style[
                 Row[{"", 2, ""}], FontSize -> 12], $CellContext`p[1, 4] -> 
               Style[
                 Row[{"[", 1, ",", 4, "]"}], FontSize -> 12], $CellContext`p[
                5] -> Style[
                 Row[{"", 5, ""}], FontSize -> 12], $CellContext`p[6] -> Style[
                 Row[{"", 6, ""}], FontSize -> 12]}, 
             VertexSize -> {$CellContext`v[4] -> {
                "Scaled", 0.024}, $CellContext`v[6] -> {
                "Scaled", 0.024}, $CellContext`v[5] -> {
                "Scaled", 0.024}, $CellContext`p[5] -> {
                "Scaled", 0.}, $CellContext`p[3] -> {
                "Scaled", 0.}, $CellContext`v[3] -> {
                "Scaled", 0.024}, $CellContext`p[6] -> {
                "Scaled", 0.}, $CellContext`p[2] -> {
                "Scaled", 0.}, $CellContext`p[1, 4] -> {
                "Scaled", 0.}, $CellContext`v[1] -> {
                "Scaled", 0.024}, $CellContext`v[2] -> {"Scaled", 0.024}}, 
             VertexStyle -> {
               Directive[
                GrayLevel[0]]}}]]}, 
          TagBox[GraphicsGroupBox[{
             {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
              Arrowheads[{{Medium, 0.8}}], {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], 
                 ArrowBox[{{
                  0.8090169943749475, -0.5877852522924731}, \
{-0.30901699437494745`, -0.9510565162951535}}]}}, 
               InsetBox["a", Offset[{0, 2}, {0.25, -0.7694208842938133}], 
                ImageScaled[{
                 Rational[1, 4] (1 - 5^Rational[1, 2]), 1.3010565162951535`}],
                
                BaseStyle->"Graphics"]}, {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], 
                 ArrowBox[{{0.8090169943749475, -0.5877852522924731}, {
                  0.8090169943749475, 0.5877852522924731}}]}}, 
               InsetBox["g", Offset[{0, 2}, {0.8090169943749475, 0.}], 
                ImageScaled[{Rational[3, 2], 0.6}],
                BaseStyle->"Graphics"]}, {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], 
                 ArrowBox[{{-0.30901699437494745`, -0.9510565162951535}, {-1.,
                   0.}}]}}, 
               InsetBox["b", 
                Offset[{0, 2}, {-0.6545084971874737, -0.47552825814757677}], 
                ImageScaled[{
                 Rational[1, 4] (1 + 5^Rational[1, 2]), 1.187785252292473}],
                BaseStyle->"Graphics"]}, {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], 
                 ArrowBox[{{-1., 0.}, {-0.30901699437494745`, 
                  0.9510565162951535}}]}}, 
               InsetBox["c", 
                Offset[{0, 2}, {-0.6545084971874737, 0.47552825814757677}], 
                ImageScaled[{
                 Rational[1, 4] (1 + 5^Rational[1, 2]), 0.01221474770752673}],
                
                BaseStyle->"Graphics"]}, {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], 
                 ArrowBox[{{-0.30901699437494745`, 0.9510565162951535}, {
                  0.8090169943749475, 0.5877852522924731}}]}}, 
               InsetBox["d", Offset[{0, 2}, {0.25, 0.7694208842938133}], 
                ImageScaled[{
                 Rational[1, 4] (1 - 5^Rational[1, 2]), 0.14894348370484645`}],
                BaseStyle->"Graphics"]}, {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], 
                 ArrowBox[{{0.8090169943749475, 0.5877852522924731}, {
                  1.3968022466674206`, 0.}}]}}, 
               InsetBox["e", 
                Offset[{0, 2}, {1.1029096205211841, 0.29389262614623657}], 
                ImageScaled[{-2^Rational[-1, 2], -0.10710678118654748`}],
                BaseStyle->"Graphics"]}, {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], 
                 ArrowBox[{{1.3968022466674206`, 0.}, {
                  0.8090169943749475, -0.5877852522924731}}]}}, 
               InsetBox["f", 
                Offset[{0, 2}, {1.1029096205211841, -0.29389262614623657}], 
                ImageScaled[{-2^Rational[-1, 2], 1.3071067811865476`}],
                BaseStyle->"Graphics"]}, 
              {GrayLevel[0], Thickness[Large], CapForm["Round"], 
               {Arrowheads[{{0.05, 0.8}}], 
                ArrowBox[{{-0.540779740156158, -1.6643489035165187`}, \
{-0.30901699437494745`, -0.9510565162951535}}]}}, 
              {GrayLevel[0], Thickness[Large], CapForm["Round"], 
               {Arrowheads[{{0.05, 0.8}}], 
                ArrowBox[{{-1.75, 0.}, {-1., 0.}}]}}, 
              {GrayLevel[0], Thickness[Large], CapForm["Round"], 
               {Arrowheads[{{0.05, 0.8}}], 
                ArrowBox[{{-0.540779740156158, 
                 1.6643489035165187`}, {-0.30901699437494745`, 
                 0.9510565162951535}}]}}, 
              {GrayLevel[0], Thickness[Large], CapForm["Round"], 
               {Arrowheads[{{0.05, 0.8}}], 
                ArrowBox[{{1.9593022466674206`, 0.}, {1.3968022466674206`, 
                 0.}}]}}, 
              {GrayLevel[0], Thickness[Large], CapForm["Round"], 
               {Arrowheads[{{0.05, 0.8}}], 
                ArrowBox[{{1.200890917911909, -1.2272653755580425`}, {
                 0.8090169943749475, -0.5877852522924731}}]}}}, 
             {GrayLevel[0], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
              DiskBox[{0.8090169943749475, -0.5877852522924731}, 
               0.05980667123043807], 
              DiskBox[{-0.30901699437494745, -0.9510565162951535}, 
               0.05980667123043807], DiskBox[{-1., 0.}, 0.05980667123043807], 
              DiskBox[{-0.30901699437494745, 0.9510565162951535}, 
               0.05980667123043807], 
              DiskBox[{0.8090169943749475, 0.5877852522924731}, 
               0.05980667123043807], 
              DiskBox[{1.3968022466674206, 0.}, 0.05980667123043807], {
               DiskBox[{-0.540779740156158, -1.6643489035165187}, 0.], 
               InsetBox[
                StyleBox[
                 TemplateBox[{"\"\"", "2", "\"\""},
                  "RowDefault"],
                 StripOnInput->False,
                 FontSize->12], {-0.540779740156158, -1.6643489035165187}, 
                ImageScaled[{0.7317627457812108, 1.213292387221365}],
                BaseStyle->"Graphics"]}, {DiskBox[{-1.75, 0.}, 0.], InsetBox[
                StyleBox[
                 TemplateBox[{"\"\"", "3", "\"\""},
                  "RowDefault"],
                 StripOnInput->False,
                 FontSize->12], {-1.75, 0.}, ImageScaled[{1.25, 0.49999999999999983}],
                BaseStyle->"Graphics"]}, {
               DiskBox[{-0.540779740156158, 1.6643489035165187}, 0.], InsetBox[
                StyleBox[
                 TemplateBox[{"\"\"", "6", "\"\""},
                  "RowDefault"],
                 StripOnInput->False,
                 FontSize->12], {-0.540779740156158, 1.6643489035165187}, 
                ImageScaled[{0.7317627457812104, -0.21329238722136523}],
                BaseStyle->"Graphics"]}, {
               DiskBox[{1.9593022466674206, 0.}, 0.], InsetBox[
                StyleBox[
                 TemplateBox[{"\"\"", "5", "\"\""},
                  "RowDefault"],
                 StripOnInput->False,
                 FontSize->12], {1.9593022466674206, 0.}, ImageScaled[{-0.25, 0.5000000000000002}],
                BaseStyle->"Graphics"]}, {
               DiskBox[{1.200890917911909, -1.2272653755580425}, 0.], InsetBox[
                StyleBox[
                 TemplateBox[{"\"[\"", "1", "\",\"", "4", "\"]\""},
                  "RowDefault"],
                 StripOnInput->False,
                 FontSize->12], {1.200890917911909, -1.2272653755580425}, 
                ImageScaled[{0.1081260764630389, 1.1394801232655696}],
                BaseStyle->"Graphics"]}}}],
           MouseAppearanceTag["NetworkGraphics"]],
          AllowKernelInitialization->False]],
        DefaultBaseStyle->{
         "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
          Hue[0.8, 1., 0.6]},
        FormatType->TraditionalForm,
        FrameTicks->None,
        ImageSize->{200, 170}]},
      {
       StyleBox[
        TemplateBox[{
          
          TemplateBox[{"\"num\"", "25", "2"}, "Subsuperscript", SyntaxForm -> 
           SubsuperscriptBox], 
          
          TemplateBox[{"\"[\"", "2", "3", "6", "5", "1", "4", "\"]\""}, 
           "RowDefault"]},
         "RowDefault"],
        StripOnInput->False,
        FontFamily->"Times",
        FontSize->14]}
     },
     BaselinePosition->Scaled[0.55],
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Center}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Column"]}], "}"}]], "Output",
 CellChangeTimes->{{3.848311879591329*^9, 3.848311929590029*^9}, 
   3.8483120058104467`*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"9a63015b-463b-4854-836d-83cfb9785c2b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"colorF", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "4", ",", "1"}], "}"}], ",", 
     RowBox[{"{", "}"}]}], "]"}], " ", 
   RowBox[{
    RowBox[{"f", "[", "1", "]"}], "[", 
    RowBox[{"1", ",", "4", ",", "5", ",", "6", ",", "3", ",", "2"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"colorF", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", "}"}]}], "]"}], " ", 
   RowBox[{
    RowBox[{"f", "[", "1", "]"}], "[", 
    RowBox[{"4", ",", "1", ",", "5", ",", "6", ",", "3", ",", "2"}], "]"}]}], 
  "-", 
  RowBox[{
   RowBox[{"colorF", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "1"}], "}"}], ",", 
     RowBox[{"{", "4", "}"}]}], "]"}], " ", 
   RowBox[{
    RowBox[{"f", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "4", ",", "5", ",", "6", ",", "3", ",", "2"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"colorF", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "6"}], "}"}], ",", 
     RowBox[{"{", "5", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1"}], "}"}]}], "]"}], " ", 
   RowBox[{
    RowBox[{"f", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "5", ",", "4", ",", "2", ",", "3", ",", "6"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"colorF", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "6"}], "}"}], ",", 
     RowBox[{"{", "5", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4"}], "}"}]}], "]"}], " ", 
   RowBox[{
    RowBox[{"f", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "5", ",", "4", ",", "6", ",", "3", ",", "2"}], "]"}]}], 
  "-", 
  RowBox[{
   RowBox[{"colorF", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "4"}], "}"}], ",", 
     RowBox[{"{", "1", "}"}]}], "]"}], " ", 
   RowBox[{
    RowBox[{"f", "[", "2", "]"}], "[", 
    RowBox[{"4", ",", "1", ",", "5", ",", "6", ",", "3", ",", "2"}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{{3.848311879591329*^9, 3.848311929590029*^9}, 
   3.848312005827895*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"1414dcfc-f878-47b1-ac24-3ce9b2eb3b36"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   GraphicsBox[
    {RGBColor[
      NCache[
       Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1], 
     CircleBox[{0, 0}, 1], LineBox[{{0, 1}, {0, -1}}], 
     LineBox[NCache[{{-2^Rational[-1, 2], -2^
          Rational[-1, 
            2]}, {-0.8485281374238569, -0.8485281374238569}}, \
{{-0.7071067811865475, -0.7071067811865475}, {-0.8485281374238569, \
-0.8485281374238569}}]], LineBox[{{-1, 0}, {-1.2, 0.}}], 
     LineBox[NCache[{{-2^Rational[-1, 2], 2^
         Rational[-1, 2]}, {-0.8485281374238569, 
        0.8485281374238569}}, {{-0.7071067811865475, 
       0.7071067811865475}, {-0.8485281374238569, 0.8485281374238569}}]], 
     LineBox[NCache[{{2^Rational[-1, 2], 2^Rational[-1, 2]}, {
        0.8485281374238569, 0.8485281374238569}}, {{0.7071067811865475, 
       0.7071067811865475}, {0.8485281374238569, 0.8485281374238569}}]], 
     LineBox[{{1, 0}, {1.2, 0.}}], 
     LineBox[NCache[{{2^Rational[-1, 2], -2^Rational[-1, 2]}, {
        0.8485281374238569, -0.8485281374238569}}, {{
       0.7071067811865475, -0.7071067811865475}, {
       0.8485281374238569, -0.8485281374238569}}]], InsetBox[
      StyleBox["2",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {-1.0253048327204939, -1.0253048327204939}], InsetBox[
      StyleBox["3",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {-1.45, 0.}], InsetBox[
      StyleBox["6",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {-1.0253048327204939, 1.0253048327204939}], InsetBox[
      StyleBox["5",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {1.0253048327204939, 1.0253048327204939}], InsetBox[
      StyleBox["4",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {1.45, 0.}], InsetBox[
      StyleBox["1",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {1.0253048327204939, -1.0253048327204939}]},
    ImageSize->{80, 70}], " ", 
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"f\"", 
        TemplateBox[{"1"}, "RowDefault"], "\"\""}, "Subsuperscript", 
       SyntaxForm -> SubsuperscriptBox], 
      TemplateBox[{"\"[\"", "1", "4", "5", "6", "3", "2", "\"]\""}, 
       "RowDefault"]},
     "RowDefault"],
    StripOnInput->False,
    FontFamily->"Times",
    FontSize->16]}], "+", 
  RowBox[{
   GraphicsBox[
    {RGBColor[
      NCache[
       Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1], 
     CircleBox[{0, 0}, 1], LineBox[{{0, 1}, {0, -1}}], 
     LineBox[NCache[{{-2^Rational[-1, 2], -2^
          Rational[-1, 
            2]}, {-0.8485281374238569, -0.8485281374238569}}, \
{{-0.7071067811865475, -0.7071067811865475}, {-0.8485281374238569, \
-0.8485281374238569}}]], LineBox[{{-1, 0}, {-1.2, 0.}}], 
     LineBox[NCache[{{-2^Rational[-1, 2], 2^
         Rational[-1, 2]}, {-0.8485281374238569, 
        0.8485281374238569}}, {{-0.7071067811865475, 
       0.7071067811865475}, {-0.8485281374238569, 0.8485281374238569}}]], 
     LineBox[NCache[{{2^Rational[-1, 2], 2^Rational[-1, 2]}, {
        0.8485281374238569, 0.8485281374238569}}, {{0.7071067811865475, 
       0.7071067811865475}, {0.8485281374238569, 0.8485281374238569}}]], 
     LineBox[{{1, 0}, {1.2, 0.}}], 
     LineBox[NCache[{{2^Rational[-1, 2], -2^Rational[-1, 2]}, {
        0.8485281374238569, -0.8485281374238569}}, {{
       0.7071067811865475, -0.7071067811865475}, {
       0.8485281374238569, -0.8485281374238569}}]], InsetBox[
      StyleBox["2",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {-1.0253048327204939, -1.0253048327204939}], InsetBox[
      StyleBox["3",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {-1.45, 0.}], InsetBox[
      StyleBox["6",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {-1.0253048327204939, 1.0253048327204939}], InsetBox[
      StyleBox["5",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {1.0253048327204939, 1.0253048327204939}], InsetBox[
      StyleBox["1",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {1.45, 0.}], InsetBox[
      StyleBox["4",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {1.0253048327204939, -1.0253048327204939}]},
    ImageSize->{80, 70}], " ", 
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"f\"", 
        TemplateBox[{"1"}, "RowDefault"], "\"\""}, "Subsuperscript", 
       SyntaxForm -> SubsuperscriptBox], 
      TemplateBox[{"\"[\"", "4", "1", "5", "6", "3", "2", "\"]\""}, 
       "RowDefault"]},
     "RowDefault"],
    StripOnInput->False,
    FontFamily->"Times",
    FontSize->16]}], "-", 
  RowBox[{
   GraphicsBox[
    {RGBColor[
      NCache[
       Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1], 
     CircleBox[{0, 0}, 1], LineBox[{{0, 1}, {0, -1}}], 
     LineBox[NCache[{{-2^Rational[-1, 2], -2^
          Rational[-1, 
            2]}, {-0.8485281374238569, -0.8485281374238569}}, \
{{-0.7071067811865475, -0.7071067811865475}, {-0.8485281374238569, \
-0.8485281374238569}}]], LineBox[{{-1, 0}, {-1.2, 0.}}], 
     LineBox[NCache[{{-2^Rational[-1, 2], 2^
         Rational[-1, 2]}, {-0.8485281374238569, 
        0.8485281374238569}}, {{-0.7071067811865475, 
       0.7071067811865475}, {-0.8485281374238569, 0.8485281374238569}}]], 
     LineBox[NCache[{{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2]}, {
        1.0392304845413263`, 0.6}}, {{0.8660254037844386, 0.5}, {
       1.0392304845413263`, 0.6}}]], 
     LineBox[NCache[{{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
        1.0392304845413263`, -0.6}}, {{0.8660254037844386, -0.5}, {
       1.0392304845413263`, -0.6}}]], LineBox[{{0, 0}, {-0.2, 0}}], InsetBox[
      StyleBox["2",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {-1.0253048327204939, -1.0253048327204939}], InsetBox[
      StyleBox["3",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {-1.45, 0.}], InsetBox[
      StyleBox["6",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {-1.0253048327204939, 1.0253048327204939}], InsetBox[
      StyleBox["5",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {1.2557368354874359, 0.725}], InsetBox[
      StyleBox["1",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {1.2557368354874359, -0.725}], InsetBox[
      StyleBox["4",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {-0.4, 0}]},
    ImageSize->{80, 70}], " ", 
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"f\"", 
        TemplateBox[{"2"}, "RowDefault"], "\"\""}, "Subsuperscript", 
       SyntaxForm -> SubsuperscriptBox], 
      TemplateBox[{"\"[\"", "1", "4", "5", "6", "3", "2", "\"]\""}, 
       "RowDefault"]},
     "RowDefault"],
    StripOnInput->False,
    FontFamily->"Times",
    FontSize->16]}], "+", 
  RowBox[{
   GraphicsBox[
    {RGBColor[
      NCache[
       Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1], 
     CircleBox[{0, 0}, 1], LineBox[{{0, 1}, {0, -1}}], 
     LineBox[NCache[{{-2^Rational[-1, 2], -2^
          Rational[-1, 
            2]}, {-0.8485281374238569, -0.8485281374238569}}, \
{{-0.7071067811865475, -0.7071067811865475}, {-0.8485281374238569, \
-0.8485281374238569}}]], LineBox[{{-1, 0}, {-1.2, 0.}}], 
     LineBox[NCache[{{-2^Rational[-1, 2], 2^
         Rational[-1, 2]}, {-0.8485281374238569, 
        0.8485281374238569}}, {{-0.7071067811865475, 
       0.7071067811865475}, {-0.8485281374238569, 0.8485281374238569}}]], 
     LineBox[{{1, 0}, {1.2, 0.}}], 
     LineBox[NCache[{{0, Rational[-1, 3]}, {-0.2, Rational[-1, 3]}}, {{
        0, -0.3333333333333333}, {-0.2, -0.3333333333333333}}]], 
     LineBox[NCache[{{0, Rational[1, 3]}, {-0.2, Rational[1, 3]}}, {{
        0, 0.3333333333333333}, {-0.2, 0.3333333333333333}}]], InsetBox[
      StyleBox["2",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {-1.0253048327204939, -1.0253048327204939}], InsetBox[
      StyleBox["3",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {-1.45, 0.}], InsetBox[
      StyleBox["6",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {-1.0253048327204939, 1.0253048327204939}], InsetBox[
      StyleBox["5",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {1.45, 0.}], InsetBox[
      StyleBox["4",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], 
      NCache[{-0.4, Rational[-1, 3]}, {-0.4, -0.3333333333333333}]], 
     InsetBox[
      StyleBox["1",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], 
      NCache[{-0.4, Rational[1, 3]}, {-0.4, 0.3333333333333333}]]},
    ImageSize->{80, 70}], " ", 
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"f\"", 
        TemplateBox[{"2"}, "RowDefault"], "\"\""}, "Subsuperscript", 
       SyntaxForm -> SubsuperscriptBox], 
      TemplateBox[{"\"[\"", "1", "5", "4", "2", "3", "6", "\"]\""}, 
       "RowDefault"]},
     "RowDefault"],
    StripOnInput->False,
    FontFamily->"Times",
    FontSize->16]}], "+", 
  RowBox[{
   GraphicsBox[
    {RGBColor[
      NCache[
       Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1], 
     CircleBox[{0, 0}, 1], LineBox[{{0, 1}, {0, -1}}], 
     LineBox[NCache[{{-2^Rational[-1, 2], -2^
          Rational[-1, 
            2]}, {-0.8485281374238569, -0.8485281374238569}}, \
{{-0.7071067811865475, -0.7071067811865475}, {-0.8485281374238569, \
-0.8485281374238569}}]], LineBox[{{-1, 0}, {-1.2, 0.}}], 
     LineBox[NCache[{{-2^Rational[-1, 2], 2^
         Rational[-1, 2]}, {-0.8485281374238569, 
        0.8485281374238569}}, {{-0.7071067811865475, 
       0.7071067811865475}, {-0.8485281374238569, 0.8485281374238569}}]], 
     LineBox[{{1, 0}, {1.2, 0.}}], 
     LineBox[NCache[{{0, Rational[-1, 3]}, {-0.2, Rational[-1, 3]}}, {{
        0, -0.3333333333333333}, {-0.2, -0.3333333333333333}}]], 
     LineBox[NCache[{{0, Rational[1, 3]}, {-0.2, Rational[1, 3]}}, {{
        0, 0.3333333333333333}, {-0.2, 0.3333333333333333}}]], InsetBox[
      StyleBox["2",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {-1.0253048327204939, -1.0253048327204939}], InsetBox[
      StyleBox["3",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {-1.45, 0.}], InsetBox[
      StyleBox["6",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {-1.0253048327204939, 1.0253048327204939}], InsetBox[
      StyleBox["5",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {1.45, 0.}], InsetBox[
      StyleBox["1",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], 
      NCache[{-0.4, Rational[-1, 3]}, {-0.4, -0.3333333333333333}]], 
     InsetBox[
      StyleBox["4",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], 
      NCache[{-0.4, Rational[1, 3]}, {-0.4, 0.3333333333333333}]]},
    ImageSize->{80, 70}], " ", 
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"f\"", 
        TemplateBox[{"2"}, "RowDefault"], "\"\""}, "Subsuperscript", 
       SyntaxForm -> SubsuperscriptBox], 
      TemplateBox[{"\"[\"", "1", "5", "4", "6", "3", "2", "\"]\""}, 
       "RowDefault"]},
     "RowDefault"],
    StripOnInput->False,
    FontFamily->"Times",
    FontSize->16]}], "-", 
  RowBox[{
   GraphicsBox[
    {RGBColor[
      NCache[
       Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1], 
     CircleBox[{0, 0}, 1], LineBox[{{0, 1}, {0, -1}}], 
     LineBox[NCache[{{-2^Rational[-1, 2], -2^
          Rational[-1, 
            2]}, {-0.8485281374238569, -0.8485281374238569}}, \
{{-0.7071067811865475, -0.7071067811865475}, {-0.8485281374238569, \
-0.8485281374238569}}]], LineBox[{{-1, 0}, {-1.2, 0.}}], 
     LineBox[NCache[{{-2^Rational[-1, 2], 2^
         Rational[-1, 2]}, {-0.8485281374238569, 
        0.8485281374238569}}, {{-0.7071067811865475, 
       0.7071067811865475}, {-0.8485281374238569, 0.8485281374238569}}]], 
     LineBox[NCache[{{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2]}, {
        1.0392304845413263`, 0.6}}, {{0.8660254037844386, 0.5}, {
       1.0392304845413263`, 0.6}}]], 
     LineBox[NCache[{{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
        1.0392304845413263`, -0.6}}, {{0.8660254037844386, -0.5}, {
       1.0392304845413263`, -0.6}}]], LineBox[{{0, 0}, {-0.2, 0}}], InsetBox[
      StyleBox["2",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {-1.0253048327204939, -1.0253048327204939}], InsetBox[
      StyleBox["3",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {-1.45, 0.}], InsetBox[
      StyleBox["6",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {-1.0253048327204939, 1.0253048327204939}], InsetBox[
      StyleBox["5",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {1.2557368354874359, 0.725}], InsetBox[
      StyleBox["4",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {1.2557368354874359, -0.725}], InsetBox[
      StyleBox["1",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {-0.4, 0}]},
    ImageSize->{80, 70}], " ", 
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"f\"", 
        TemplateBox[{"2"}, "RowDefault"], "\"\""}, "Subsuperscript", 
       SyntaxForm -> SubsuperscriptBox], 
      TemplateBox[{"\"[\"", "4", "1", "5", "6", "3", "2", "\"]\""}, 
       "RowDefault"]},
     "RowDefault"],
    StripOnInput->False,
    FontFamily->"Times",
    FontSize->16]}]}]], "Output",
 CellChangeTimes->{{3.848311879591329*^9, 3.848311929590029*^9}, 
   3.848312005832398*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"0dfad53e-8c5a-4a56-8188-345ddc4f6daa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"egTerm", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"nmhvF", "->", "nmhvLS"}], ",", 
    RowBox[{"mhvF", "->", "mhvLS"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"toTraces", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.848311942230302*^9, 3.8483120092221212`*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"7a554b0a-648e-433b-9205-e31c8f857d70"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"colorF", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "4", ",", "1"}], "}"}], ",", 
     RowBox[{"{", "}"}]}], "]"}], " ", 
   RowBox[{
    RowBox[{"f", "[", "1", "]"}], "[", 
    RowBox[{"1", ",", "4", ",", "5", ",", "6", ",", "3", ",", "2"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"colorF", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", "}"}]}], "]"}], " ", 
   RowBox[{
    RowBox[{"f", "[", "1", "]"}], "[", 
    RowBox[{"4", ",", "1", ",", "5", ",", "6", ",", "3", ",", "2"}], "]"}]}], 
  "-", 
  RowBox[{
   RowBox[{"colorF", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "1"}], "}"}], ",", 
     RowBox[{"{", "4", "}"}]}], "]"}], " ", 
   RowBox[{
    RowBox[{"f", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "4", ",", "5", ",", "6", ",", "3", ",", "2"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"colorF", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "6"}], "}"}], ",", 
     RowBox[{"{", "5", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1"}], "}"}]}], "]"}], " ", 
   RowBox[{
    RowBox[{"f", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "5", ",", "4", ",", "2", ",", "3", ",", "6"}], "]"}]}], 
  "+", 
  RowBox[{
   RowBox[{"colorF", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "6"}], "}"}], ",", 
     RowBox[{"{", "5", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4"}], "}"}]}], "]"}], " ", 
   RowBox[{
    RowBox[{"f", "[", "2", "]"}], "[", 
    RowBox[{"1", ",", "5", ",", "4", ",", "6", ",", "3", ",", "2"}], "]"}]}], 
  "-", 
  RowBox[{
   RowBox[{"colorF", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "4"}], "}"}], ",", 
     RowBox[{"{", "1", "}"}]}], "]"}], " ", 
   RowBox[{
    RowBox[{"f", "[", "2", "]"}], "[", 
    RowBox[{"4", ",", "1", ",", "5", ",", "6", ",", "3", ",", "2"}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.848311948159919*^9, {3.848312007517477*^9, 3.8483120130144672`*^9}},
 CellLabel->"Out[84]=",ExpressionUUID->"ff0ff6d8-b6d0-4cb0-9b6d-c934ceedec0f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "3", ",", "6", ",", "5", ",", "4"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "5", ",", "6", ",", "3", ",", "2"}], 
        "]"}]}], ")"}], " ", 
     RowBox[{
      RowBox[{"f", "[", "1", "]"}], "[", 
      RowBox[{"1", ",", "4", ",", "5", ",", "6", ",", "3", ",", "2"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "6", ",", "5"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "6", ",", "3", ",", "2", ",", "4"}], 
        "]"}]}], ")"}], " ", 
     RowBox[{
      RowBox[{"f", "[", "1", "]"}], "[", 
      RowBox[{"4", ",", "1", ",", "5", ",", "6", ",", "3", ",", "2"}], 
      "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5", ",", "4"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "6", ",", "3"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5", ",", "4"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "6", ",", "3"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"4", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "6"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"3", ",", "6"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "2", ",", "5", ",", "4"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "6"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "3", ",", "5", ",", "4"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"3", ",", "6"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "5", ",", "2"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "6"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "5", ",", "3"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "3"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"4", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "6", ",", "3", ",", "2"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "3"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "6", ",", "5", ",", "4"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "3", ",", "6", ",", "4"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "3", ",", "6", ",", "5"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "4", ",", "6", ",", "3"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "5", ",", "6", ",", "3"}], "]"}]}]}], ")"}], " ", 
     RowBox[{
      RowBox[{"f", "[", "1", "]"}], "[", 
      RowBox[{"1", ",", "4", ",", "5", ",", "6", ",", "3", ",", "2"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5", ",", "4"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "6", ",", "3"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5", ",", "4"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "6", ",", "3"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"4", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "6"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"3", ",", "6"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "2", ",", "5"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "6"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "3", ",", "5"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "3"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "6", ",", "5"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"3", ",", "6"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5", ",", "2", ",", "4"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "6"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5", ",", "3", ",", "4"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "3"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5", ",", "6", ",", "4"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"4", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "6", ",", "3", ",", "2"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "3", ",", "6", ",", "4"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "3", ",", "6", ",", "5"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "4", ",", "6", ",", "3"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "5", ",", "6", ",", "3"}], "]"}]}]}], ")"}], " ", 
     RowBox[{
      RowBox[{"f", "[", "1", "]"}], "[", 
      RowBox[{"4", ",", "1", ",", "5", ",", "6", ",", "3", ",", "2"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5", ",", "6"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5", ",", "4"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "6", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "4", ",", "3"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "4", ",", "6"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "6", ",", "3"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5", ",", "4"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "6", ",", "3"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5", ",", "3"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "6", ",", "4"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"3", ",", "4", ",", "6"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5", ",", "2"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"3", ",", "6", ",", "4"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"4", ",", "6"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "5"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"4", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "6"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"3", ",", "4"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "2", ",", "6", ",", "5"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "4"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "3", ",", "6", ",", "5"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"4", ",", "6"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5", ",", "3", ",", "2"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"3", ",", "4"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5", ",", "6", ",", "2"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "4"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5", ",", "6", ",", "3"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"4", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "6", ",", "3", ",", "2"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "3", ",", "6", ",", "4"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "3", ",", "6", ",", "5"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "4", ",", "6", ",", "3"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "5", ",", "6", ",", "3"}], "]"}]}]}], ")"}], " ", 
     RowBox[{
      RowBox[{"f", "[", "2", "]"}], "[", 
      RowBox[{"1", ",", "4", ",", "5", ",", "6", ",", "3", ",", "2"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "6", ",", "4"}], "]"}]}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5", ",", "4"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "6"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "5", ",", "3"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "3"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "5", ",", "6"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "6", ",", "3"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5", ",", "4"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "6", ",", "3"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "6", ",", "5"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "2"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"3", ",", "5", ",", "6"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"3", ",", "6", ",", "5"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"4", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "6"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"5", ",", "6"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "3", ",", "2", ",", "4"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"5", ",", "6"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "2", ",", "3"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"3", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "2", ",", "6"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "3", ",", "6"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"3", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "6", ",", "2", ",", "4"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"4", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "6", ",", "3", ",", "2"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "6", ",", "3", ",", "4"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "3", ",", "6", ",", "4"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "3", ",", "6", ",", "5"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "4", ",", "6", ",", "3"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "5", ",", "6", ",", "3"}], "]"}]}]}], ")"}], " ", 
     RowBox[{
      RowBox[{"f", "[", "2", "]"}], "[", 
      RowBox[{"1", ",", "5", ",", "4", ",", "2", ",", "3", ",", "6"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "4", ",", "6"}], "]"}]}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5", ",", "4"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "6", ",", "4"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "5", ",", "3"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "5", ",", "6"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "6", ",", "3"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5", ",", "4"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "6", ",", "3"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "3"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "6", ",", "5"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"3", ",", "5", ",", "6"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "2"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"3", ",", "6", ",", "5"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"5", ",", "6"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"4", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "6"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"3", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "2", ",", "6", ",", "4"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "3", ",", "6", ",", "4"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"5", ",", "6"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "3", ",", "2"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"3", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "6", ",", "2"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "6", ",", "3"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"4", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "6", ",", "3", ",", "2"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "3", ",", "6", ",", "4"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "3", ",", "6", ",", "5"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "4", ",", "6", ",", "3"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "5", ",", "6", ",", "3"}], "]"}]}]}], ")"}], " ", 
     RowBox[{
      RowBox[{"f", "[", "2", "]"}], "[", 
      RowBox[{"1", ",", "5", ",", "4", ",", "6", ",", "3", ",", "2"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "4", ",", "5"}], "]"}]}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5", ",", "4"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "3", ",", "6"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "3", ",", "6"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "6", ",", "3"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "5", ",", "4"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "6", ",", "3"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5", ",", "4"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "6", ",", "3"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "2", ",", "6"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "6", ",", "2"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"3", ",", "5", ",", "4"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"4", ",", "5", ",", "6"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "3", ",", "2"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"4", ",", "6", ",", "5"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"4", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "6"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"4", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "6", ",", "3", ",", "2"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "6"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "3", ",", "5", ",", "4"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "3", ",", "6", ",", "4"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "3", ",", "6", ",", "5"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "6"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "4", ",", "5", ",", "3"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "4", ",", "5", ",", "6"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "4", ",", "6", ",", "3"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "5", ",", "6", ",", "3"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "6", ",", "5", ",", "4"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "2"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "2"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"3", ",", "6", ",", "5", ",", "4"}], "]"}]}]}], ")"}], " ", 
     RowBox[{
      RowBox[{"f", "[", "2", "]"}], "[", 
      RowBox[{"4", ",", "1", ",", "5", ",", "6", ",", "3", ",", "2"}], 
      "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "6"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"3", ",", "4"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "6"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"3", ",", "5"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "4"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "6"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "3"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"4", ",", "5"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "6"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"4", ",", "5"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "2"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"3", ",", "6"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"4", ",", "5"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "3"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"4", ",", "6"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "3"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"5", ",", "6"}], "]"}]}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6", ",", "5"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4", ",", "6"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "6", ",", "4"}], 
        "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "6", ",", "5", ",", "4"}], 
         "]"}]}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "6", ",", "5"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3", ",", "6"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "6", ",", "3"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "4", ",", "6", ",", "3", ",", "5"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "6", ",", "4"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3", ",", "6"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "6", ",", "3"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "5", ",", "6", ",", "3", ",", "4"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "6", ",", "4", ",", "3", ",", "5"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "6", ",", "4", ",", "5", ",", "3"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "6", ",", "5", ",", "3", ",", "4"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "6", ",", "5", ",", "4", ",", "3"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5", ",", "6"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "6", ",", "5"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4", ",", "6"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "6", ",", "4"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "6", ",", "5"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "4", ",", "5", ",", "2", ",", "6"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "4", ",", "5", ",", "6", ",", "2"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "4", ",", "6", ",", "2", ",", "5"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "6", ",", "4"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "5", ",", "4", ",", "2", ",", "6"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "5", ",", "4", ",", "6", ",", "2"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "5", ",", "6", ",", "2", ",", "4"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "6", ",", "4", ",", "2", ",", "5"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "6", ",", "4", ",", "5", ",", "2"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "6", ",", "5", ",", "2", ",", "4"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "6", ",", "5", ",", "4", ",", "2"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5", ",", "6"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "2", ",", "5", ",", "3", ",", "6"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "2", ",", "5", ",", "6", ",", "3"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "2", ",", "6", ",", "5", ",", "3"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5", ",", "6"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "3", ",", "5", ",", "2", ",", "6"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "3", ",", "5", ",", "6", ",", "2"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "3", ",", "6", ",", "5", ",", "2"}], 
        "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "5", ",", "2", ",", "3", ",", "6"}], 
         "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "5", ",", "6", ",", "3", ",", "2"}], 
         "]"}]}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "6", ",", "2", ",", "5", ",", "3"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "6", ",", "3", ",", "5", ",", "2"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "6", ",", "5", ",", "2", ",", "3"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "6", ",", "5", ",", "3", ",", "2"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "2", ",", "3", ",", "4", ",", "6"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "2", ",", "4", ",", "3", ",", "6"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "2", ",", "4", ",", "6", ",", "3"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "2", ",", "6", ",", "4", ",", "3"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "3", ",", "2", ",", "4", ",", "6"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "3", ",", "4", ",", "2", ",", "6"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "3", ",", "4", ",", "6", ",", "2"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "3", ",", "6", ",", "4", ",", "2"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "6", ",", "2", ",", "4", ",", "3"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "6", ",", "3", ",", "4", ",", "2"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "6", ",", "4", ",", "2", ",", "3"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "6", ",", "4", ",", "3", ",", "2"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "2", ",", "4", ",", "3", ",", "5"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "2", ",", "4", ",", "5", ",", "3"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "2", ",", "5", ",", "3", ",", "4"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "2", ",", "5", ",", "4", ",", "3"}], 
        "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "6", ",", "3", ",", "2", ",", "5", ",", "4"}], 
         "]"}]}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "3", ",", "4", ",", "2", ",", "5"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "3", ",", "4", ",", "5", ",", "2"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "3", ",", "5", ",", "2", ",", "4"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "3", ",", "5", ",", "4", ",", "2"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "4", ",", "2", ",", "3", ",", "5"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "4", ",", "3", ",", "2", ",", "5"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "4", ",", "5", ",", "2", ",", "3"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "4", ",", "5", ",", "3", ",", "2"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "5", ",", "2", ",", "3", ",", "4"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "5", ",", "3", ",", "2", ",", "4"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "5", ",", "4", ",", "2", ",", "3"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "5", ",", "4", ",", "3", ",", "2"}], 
        "]"}]}], ")"}], " ", 
     RowBox[{
      RowBox[{"f", "[", "1", "]"}], "[", 
      RowBox[{"1", ",", "4", ",", "5", ",", "6", ",", "3", ",", "2"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "6"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"3", ",", "4"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "6"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"3", ",", "5"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "4"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "6"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "3"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"4", ",", "5"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "6"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"4", ",", "5"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "2"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"3", ",", "6"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"4", ",", "5"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "3"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"4", ",", "6"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "3"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"5", ",", "6"}], "]"}]}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6", ",", "5"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4", ",", "6"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "6", ",", "4"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "6", ",", "5"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3", ",", "6"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "6", ",", "3"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "4", ",", "6", ",", "3", ",", "5"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "6", ",", "4"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3", ",", "6"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "6", ",", "3"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "5", ",", "6", ",", "3", ",", "4"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "6", ",", "4", ",", "3", ",", "5"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "6", ",", "4", ",", "5", ",", "3"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "6", ",", "5", ",", "3", ",", "4"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "6", ",", "5", ",", "4", ",", "3"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5", ",", "6"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "6", ",", "5"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4", ",", "6"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "6", ",", "4"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "6", ",", "5"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "4", ",", "5", ",", "2", ",", "6"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "4", ",", "5", ",", "6", ",", "2"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "4", ",", "6", ",", "2", ",", "5"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "6", ",", "4"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "5", ",", "4", ",", "2", ",", "6"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "5", ",", "4", ",", "6", ",", "2"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "5", ",", "6", ",", "2", ",", "4"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "6", ",", "4", ",", "2", ",", "5"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "6", ",", "4", ",", "5", ",", "2"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "6", ",", "5", ",", "2", ",", "4"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "6", ",", "5", ",", "4", ",", "2"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5", ",", "6"}], 
        "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "6", ",", "5"}], 
         "]"}]}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "2", ",", "5", ",", "3", ",", "6"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "2", ",", "5", ",", "6", ",", "3"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "2", ",", "6", ",", "5", ",", "3"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5", ",", "6"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "3", ",", "5", ",", "2", ",", "6"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "3", ",", "5", ",", "6", ",", "2"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "3", ",", "6", ",", "5", ",", "2"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "6", ",", "2", ",", "5", ",", "3"}], 
        "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "6", ",", "3", ",", "2", ",", "5"}], 
         "]"}]}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "6", ",", "3", ",", "5", ",", "2"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "6", ",", "5", ",", "2", ",", "3"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "6", ",", "5", ",", "3", ",", "2"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "2", ",", "3", ",", "4", ",", "6"}], 
        "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5", ",", "2", ",", "3", ",", "6", ",", "4"}], 
         "]"}]}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "2", ",", "4", ",", "3", ",", "6"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "2", ",", "4", ",", "6", ",", "3"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "2", ",", "6", ",", "4", ",", "3"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "3", ",", "2", ",", "4", ",", "6"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "3", ",", "4", ",", "2", ",", "6"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "3", ",", "4", ",", "6", ",", "2"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "3", ",", "6", ",", "4", ",", "2"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "6", ",", "2", ",", "4", ",", "3"}], 
        "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5", ",", "6", ",", "3", ",", "2", ",", "4"}], 
         "]"}]}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "6", ",", "3", ",", "4", ",", "2"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "6", ",", "4", ",", "2", ",", "3"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "6", ",", "4", ",", "3", ",", "2"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "2", ",", "4", ",", "3", ",", "5"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "2", ",", "4", ",", "5", ",", "3"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "2", ",", "5", ",", "3", ",", "4"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "2", ",", "5", ",", "4", ",", "3"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "3", ",", "4", ",", "2", ",", "5"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "3", ",", "4", ",", "5", ",", "2"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "3", ",", "5", ",", "2", ",", "4"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "3", ",", "5", ",", "4", ",", "2"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "4", ",", "2", ",", "3", ",", "5"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "4", ",", "3", ",", "2", ",", "5"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "4", ",", "5", ",", "2", ",", "3"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "4", ",", "5", ",", "3", ",", "2"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "5", ",", "2", ",", "3", ",", "4"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "5", ",", "3", ",", "2", ",", "4"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "5", ",", "4", ",", "2", ",", "3"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "5", ",", "4", ",", "3", ",", "2"}], 
        "]"}]}], ")"}], " ", 
     RowBox[{
      RowBox[{"f", "[", "1", "]"}], "[", 
      RowBox[{"4", ",", "1", ",", "5", ",", "6", ",", "3", ",", "2"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "6"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"3", ",", "4"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "6"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"3", ",", "5"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "4"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "6"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "3"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"4", ",", "5"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "6"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"4", ",", "5"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "2"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"3", ",", "6"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"4", ",", "5"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "3"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"4", ",", "6"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "3"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"5", ",", "6"}], "]"}]}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6", ",", "5"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4", ",", "6"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "6", ",", "4"}], 
        "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "6", ",", "5", ",", "4"}], 
         "]"}]}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "6", ",", "5"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3", ",", "6"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "6", ",", "3"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "4", ",", "6", ",", "3", ",", "5"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "6", ",", "4"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3", ",", "6"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "6", ",", "3"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "5", ",", "6", ",", "3", ",", "4"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "6", ",", "4", ",", "3", ",", "5"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "6", ",", "4", ",", "5", ",", "3"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "6", ",", "5", ",", "3", ",", "4"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "6", ",", "5", ",", "4", ",", "3"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5", ",", "6"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "6", ",", "5"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4", ",", "6"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "6", ",", "4"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "6", ",", "5"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "4", ",", "5", ",", "2", ",", "6"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "4", ",", "5", ",", "6", ",", "2"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "4", ",", "6", ",", "2", ",", "5"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "6", ",", "4"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "5", ",", "4", ",", "2", ",", "6"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "5", ",", "4", ",", "6", ",", "2"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "5", ",", "6", ",", "2", ",", "4"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "6", ",", "4", ",", "2", ",", "5"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "6", ",", "4", ",", "5", ",", "2"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "6", ",", "5", ",", "2", ",", "4"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "6", ",", "5", ",", "4", ",", "2"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5", ",", "6"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "2", ",", "5", ",", "3", ",", "6"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "2", ",", "5", ",", "6", ",", "3"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "2", ",", "6", ",", "5", ",", "3"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5", ",", "6"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "3", ",", "5", ",", "2", ",", "6"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "3", ",", "5", ",", "6", ",", "2"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "3", ",", "6", ",", "5", ",", "2"}], 
        "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "5", ",", "2", ",", "3", ",", "6"}], 
         "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "5", ",", "6", ",", "3", ",", "2"}], 
         "]"}]}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "6", ",", "2", ",", "5", ",", "3"}], 
        "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "6", ",", "3", ",", "2", ",", "5"}], 
         "]"}]}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "6", ",", "3", ",", "5", ",", "2"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "6", ",", "5", ",", "2", ",", "3"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "6", ",", "5", ",", "3", ",", "2"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "2", ",", "3", ",", "4", ",", "6"}], 
        "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5", ",", "2", ",", "3", ",", "6", ",", "4"}], 
         "]"}]}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "2", ",", "4", ",", "3", ",", "6"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "2", ",", "4", ",", "6", ",", "3"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "2", ",", "6", ",", "4", ",", "3"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "3", ",", "2", ",", "4", ",", "6"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "3", ",", "4", ",", "2", ",", "6"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "3", ",", "4", ",", "6", ",", "2"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "3", ",", "6", ",", "4", ",", "2"}], 
        "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5", ",", "4", ",", "2", ",", "3", ",", "6"}], 
         "]"}]}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "6", ",", "2", ",", "4", ",", "3"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "6", ",", "3", ",", "4", ",", "2"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "6", ",", "4", ",", "2", ",", "3"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "6", ",", "4", ",", "3", ",", "2"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "2", ",", "4", ",", "3", ",", "5"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "2", ",", "4", ",", "5", ",", "3"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "2", ",", "5", ",", "3", ",", "4"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "2", ",", "5", ",", "4", ",", "3"}], 
        "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "6", ",", "3", ",", "2", ",", "4", ",", "5"}], 
         "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "6", ",", "3", ",", "2", ",", "5", ",", "4"}], 
         "]"}]}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "3", ",", "4", ",", "2", ",", "5"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "3", ",", "4", ",", "5", ",", "2"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "3", ",", "5", ",", "2", ",", "4"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "3", ",", "5", ",", "4", ",", "2"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "4", ",", "2", ",", "3", ",", "5"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "4", ",", "3", ",", "2", ",", "5"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "4", ",", "5", ",", "2", ",", "3"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "4", ",", "5", ",", "3", ",", "2"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "5", ",", "2", ",", "3", ",", "4"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "5", ",", "3", ",", "2", ",", "4"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "5", ",", "4", ",", "2", ",", "3"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "5", ",", "4", ",", "3", ",", "2"}], 
        "]"}]}], ")"}], " ", 
     RowBox[{
      RowBox[{"f", "[", "2", "]"}], "[", 
      RowBox[{"1", ",", "4", ",", "5", ",", "6", ",", "3", ",", "2"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "6"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"3", ",", "4"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "6"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"3", ",", "5"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "4"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "6"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "3"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"4", ",", "5"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "6"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"4", ",", "5"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "2"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"3", ",", "6"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"4", ",", "5"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "3"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"4", ",", "6"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "3"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"5", ",", "6"}], "]"}]}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6", ",", "5"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4", ",", "6"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "6", ",", "4"}], 
        "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "6", ",", "4", ",", "5"}], 
         "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "6", ",", "5", ",", "4"}], 
         "]"}]}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "6", ",", "5"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3", ",", "6"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "6", ",", "3"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "4", ",", "6", ",", "3", ",", "5"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "6", ",", "4"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3", ",", "6"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "6", ",", "3"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "5", ",", "6", ",", "3", ",", "4"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "6", ",", "4", ",", "3", ",", "5"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "6", ",", "4", ",", "5", ",", "3"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "6", ",", "5", ",", "3", ",", "4"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "6", ",", "5", ",", "4", ",", "3"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5", ",", "6"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "6", ",", "5"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4", ",", "6"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "6", ",", "4"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "6", ",", "5"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "4", ",", "5", ",", "2", ",", "6"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "4", ",", "5", ",", "6", ",", "2"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "4", ",", "6", ",", "2", ",", "5"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "6", ",", "4"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "5", ",", "4", ",", "2", ",", "6"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "5", ",", "4", ",", "6", ",", "2"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "5", ",", "6", ",", "2", ",", "4"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "6", ",", "4", ",", "2", ",", "5"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "6", ",", "4", ",", "5", ",", "2"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "6", ",", "5", ",", "2", ",", "4"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "6", ",", "5", ",", "4", ",", "2"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5", ",", "6"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "2", ",", "5", ",", "3", ",", "6"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "2", ",", "5", ",", "6", ",", "3"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "2", ",", "6", ",", "5", ",", "3"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5", ",", "6"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "3", ",", "5", ",", "2", ",", "6"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "3", ",", "5", ",", "6", ",", "2"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "3", ",", "6", ",", "5", ",", "2"}], 
        "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "5", ",", "6", ",", "3", ",", "2"}], 
         "]"}]}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "6", ",", "2", ",", "5", ",", "3"}], 
        "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "6", ",", "3", ",", "2", ",", "5"}], 
         "]"}]}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "6", ",", "3", ",", "5", ",", "2"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "6", ",", "5", ",", "2", ",", "3"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "6", ",", "5", ",", "3", ",", "2"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "2", ",", "3", ",", "4", ",", "6"}], 
        "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5", ",", "2", ",", "3", ",", "6", ",", "4"}], 
         "]"}]}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "2", ",", "4", ",", "3", ",", "6"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "2", ",", "4", ",", "6", ",", "3"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "2", ",", "6", ",", "4", ",", "3"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "3", ",", "2", ",", "4", ",", "6"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "3", ",", "4", ",", "2", ",", "6"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "3", ",", "4", ",", "6", ",", "2"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "3", ",", "6", ",", "4", ",", "2"}], 
        "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5", ",", "4", ",", "2", ",", "3", ",", "6"}], 
         "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5", ",", "4", ",", "6", ",", "3", ",", "2"}], 
         "]"}]}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "6", ",", "2", ",", "4", ",", "3"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "6", ",", "3", ",", "4", ",", "2"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "6", ",", "4", ",", "2", ",", "3"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "6", ",", "4", ",", "3", ",", "2"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "2", ",", "4", ",", "3", ",", "5"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "2", ",", "4", ",", "5", ",", "3"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "2", ",", "5", ",", "3", ",", "4"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "2", ",", "5", ",", "4", ",", "3"}], 
        "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "6", ",", "3", ",", "2", ",", "4", ",", "5"}], 
         "]"}]}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "3", ",", "4", ",", "2", ",", "5"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "3", ",", "4", ",", "5", ",", "2"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "3", ",", "5", ",", "2", ",", "4"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "3", ",", "5", ",", "4", ",", "2"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "4", ",", "2", ",", "3", ",", "5"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "4", ",", "3", ",", "2", ",", "5"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "4", ",", "5", ",", "2", ",", "3"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "4", ",", "5", ",", "3", ",", "2"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "5", ",", "2", ",", "3", ",", "4"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "5", ",", "3", ",", "2", ",", "4"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "5", ",", "4", ",", "2", ",", "3"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "5", ",", "4", ",", "3", ",", "2"}], 
        "]"}]}], ")"}], " ", 
     RowBox[{
      RowBox[{"f", "[", "2", "]"}], "[", 
      RowBox[{"1", ",", "5", ",", "4", ",", "2", ",", "3", ",", "6"}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "6"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"3", ",", "4"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "6"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"3", ",", "5"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "4"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "6"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "3"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"4", ",", "5"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "6"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"4", ",", "5"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "2"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"3", ",", "6"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"4", ",", "5"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "3"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"4", ",", "6"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "3"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"5", ",", "6"}], "]"}]}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6", ",", "5"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4", ",", "6"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "6", ",", "4"}], 
        "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "6", ",", "4", ",", "5"}], 
         "]"}]}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "6", ",", "5"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3", ",", "6"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "6", ",", "3"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "4", ",", "6", ",", "3", ",", "5"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "6", ",", "4"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3", ",", "6"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "6", ",", "3"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "5", ",", "6", ",", "3", ",", "4"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "6", ",", "4", ",", "3", ",", "5"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "6", ",", "4", ",", "5", ",", "3"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "6", ",", "5", ",", "3", ",", "4"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "6", ",", "5", ",", "4", ",", "3"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5", ",", "6"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "6", ",", "5"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4", ",", "6"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "6", ",", "4"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "6", ",", "5"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "4", ",", "5", ",", "2", ",", "6"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "4", ",", "5", ",", "6", ",", "2"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "4", ",", "6", ",", "2", ",", "5"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "6", ",", "4"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "5", ",", "4", ",", "2", ",", "6"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "5", ",", "4", ",", "6", ",", "2"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "5", ",", "6", ",", "2", ",", "4"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "6", ",", "4", ",", "2", ",", "5"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "6", ",", "4", ",", "5", ",", "2"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "6", ",", "5", ",", "2", ",", "4"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "6", ",", "5", ",", "4", ",", "2"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5", ",", "6"}], 
        "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "6", ",", "5"}], 
         "]"}]}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "2", ",", "5", ",", "3", ",", "6"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "2", ",", "5", ",", "6", ",", "3"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "2", ",", "6", ",", "5", ",", "3"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5", ",", "6"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "3", ",", "5", ",", "2", ",", "6"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "3", ",", "5", ",", "6", ",", "2"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "3", ",", "6", ",", "5", ",", "2"}], 
        "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "5", ",", "2", ",", "3", ",", "6"}], 
         "]"}]}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "6", ",", "2", ",", "5", ",", "3"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "6", ",", "3", ",", "5", ",", "2"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "6", ",", "5", ",", "2", ",", "3"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "6", ",", "5", ",", "3", ",", "2"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "2", ",", "3", ",", "4", ",", "6"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "2", ",", "4", ",", "3", ",", "6"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "2", ",", "4", ",", "6", ",", "3"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "2", ",", "6", ",", "4", ",", "3"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "3", ",", "2", ",", "4", ",", "6"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "3", ",", "4", ",", "2", ",", "6"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "3", ",", "4", ",", "6", ",", "2"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "3", ",", "6", ",", "4", ",", "2"}], 
        "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5", ",", "4", ",", "2", ",", "3", ",", "6"}], 
         "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5", ",", "4", ",", "6", ",", "3", ",", "2"}], 
         "]"}]}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "6", ",", "2", ",", "4", ",", "3"}], 
        "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5", ",", "6", ",", "3", ",", "2", ",", "4"}], 
         "]"}]}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "6", ",", "3", ",", "4", ",", "2"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "6", ",", "4", ",", "2", ",", "3"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "6", ",", "4", ",", "3", ",", "2"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "2", ",", "4", ",", "3", ",", "5"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "2", ",", "4", ",", "5", ",", "3"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "2", ",", "5", ",", "3", ",", "4"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "2", ",", "5", ",", "4", ",", "3"}], 
        "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "6", ",", "3", ",", "2", ",", "4", ",", "5"}], 
         "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "6", ",", "3", ",", "2", ",", "5", ",", "4"}], 
         "]"}]}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "3", ",", "4", ",", "2", ",", "5"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "3", ",", "4", ",", "5", ",", "2"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "3", ",", "5", ",", "2", ",", "4"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "3", ",", "5", ",", "4", ",", "2"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "4", ",", "2", ",", "3", ",", "5"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "4", ",", "3", ",", "2", ",", "5"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "4", ",", "5", ",", "2", ",", "3"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "4", ",", "5", ",", "3", ",", "2"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "5", ",", "2", ",", "3", ",", "4"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "5", ",", "3", ",", "2", ",", "4"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "5", ",", "4", ",", "2", ",", "3"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "5", ",", "4", ",", "3", ",", "2"}], 
        "]"}]}], ")"}], " ", 
     RowBox[{
      RowBox[{"f", "[", "2", "]"}], "[", 
      RowBox[{"1", ",", "5", ",", "4", ",", "6", ",", "3", ",", "2"}], 
      "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "6"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"3", ",", "4"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "6"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"3", ",", "5"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "4"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"3", ",", "6"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "6"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "3"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"4", ",", "5"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "6"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"4", ",", "5"}], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "2"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"3", ",", "6"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"4", ",", "5"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "3"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"4", ",", "6"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"2", ",", "3"}], "]"}], " ", 
        RowBox[{"tr", "[", 
         RowBox[{"5", ",", "6"}], "]"}]}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6", ",", "5"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4", ",", "6"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "6", ",", "4"}], 
        "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "2", ",", "3", ",", "6", ",", "4", ",", "5"}], 
         "]"}]}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "6", ",", "5"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3", ",", "6"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "6", ",", "3"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "4", ",", "6", ",", "3", ",", "5"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "6", ",", "4"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3", ",", "6"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "6", ",", "3"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "5", ",", "6", ",", "3", ",", "4"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "6", ",", "4", ",", "3", ",", "5"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "6", ",", "4", ",", "5", ",", "3"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "6", ",", "5", ",", "3", ",", "4"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "2", ",", "6", ",", "5", ",", "4", ",", "3"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5", ",", "6"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "6", ",", "5"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4", ",", "6"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "6", ",", "4"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "6", ",", "5"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "4", ",", "5", ",", "2", ",", "6"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "4", ",", "5", ",", "6", ",", "2"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "4", ",", "6", ",", "2", ",", "5"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "6", ",", "4"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "5", ",", "4", ",", "2", ",", "6"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "5", ",", "4", ",", "6", ",", "2"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "5", ",", "6", ",", "2", ",", "4"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "6", ",", "4", ",", "2", ",", "5"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "6", ",", "4", ",", "5", ",", "2"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "6", ",", "5", ",", "2", ",", "4"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "3", ",", "6", ",", "5", ",", "4", ",", "2"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5", ",", "6"}], 
        "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "6", ",", "5"}], 
         "]"}]}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "2", ",", "5", ",", "3", ",", "6"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "2", ",", "5", ",", "6", ",", "3"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "2", ",", "6", ",", "5", ",", "3"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5", ",", "6"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "3", ",", "5", ",", "2", ",", "6"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "3", ",", "5", ",", "6", ",", "2"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "3", ",", "6", ",", "5", ",", "2"}], 
        "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "5", ",", "2", ",", "3", ",", "6"}], 
         "]"}]}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "6", ",", "2", ",", "5", ",", "3"}], 
        "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "6", ",", "3", ",", "2", ",", "5"}], 
         "]"}]}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "6", ",", "3", ",", "5", ",", "2"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "6", ",", "5", ",", "2", ",", "3"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "4", ",", "6", ",", "5", ",", "3", ",", "2"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "2", ",", "3", ",", "4", ",", "6"}], 
        "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5", ",", "2", ",", "3", ",", "6", ",", "4"}], 
         "]"}]}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "2", ",", "4", ",", "3", ",", "6"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "2", ",", "4", ",", "6", ",", "3"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "2", ",", "6", ",", "4", ",", "3"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "3", ",", "2", ",", "4", ",", "6"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "3", ",", "4", ",", "2", ",", "6"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "3", ",", "4", ",", "6", ",", "2"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "3", ",", "6", ",", "4", ",", "2"}], 
        "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5", ",", "4", ",", "6", ",", "3", ",", "2"}], 
         "]"}]}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "6", ",", "2", ",", "4", ",", "3"}], 
        "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5", ",", "6", ",", "3", ",", "2", ",", "4"}], 
         "]"}]}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "6", ",", "3", ",", "4", ",", "2"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "6", ",", "4", ",", "2", ",", "3"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "5", ",", "6", ",", "4", ",", "3", ",", "2"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "2", ",", "4", ",", "3", ",", "5"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "2", ",", "4", ",", "5", ",", "3"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "2", ",", "5", ",", "3", ",", "4"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "2", ",", "5", ",", "4", ",", "3"}], 
        "]"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "6", ",", "3", ",", "2", ",", "5", ",", "4"}], 
         "]"}]}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "3", ",", "4", ",", "2", ",", "5"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "3", ",", "4", ",", "5", ",", "2"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "3", ",", "5", ",", "2", ",", "4"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "3", ",", "5", ",", "4", ",", "2"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "4", ",", "2", ",", "3", ",", "5"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "4", ",", "3", ",", "2", ",", "5"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "4", ",", "5", ",", "2", ",", "3"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "4", ",", "5", ",", "3", ",", "2"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "5", ",", "2", ",", "3", ",", "4"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "5", ",", "3", ",", "2", ",", "4"}], 
        "]"}], "-", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "5", ",", "4", ",", "2", ",", "3"}], 
        "]"}], "+", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6", ",", "5", ",", "4", ",", "3", ",", "2"}], 
        "]"}]}], ")"}], " ", 
     RowBox[{
      RowBox[{"f", "[", "2", "]"}], "[", 
      RowBox[{"4", ",", "1", ",", "5", ",", "6", ",", "3", ",", "2"}], 
      "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.848311948159919*^9, {3.848312007517477*^9, 3.848312013053937*^9}},
 CellLabel->"Out[85]=",ExpressionUUID->"e239ad54-053f-47a8-9f08-7c8c9ceeb8bd"]
}, Closed]],

Cell[TextData[{
 "The function ",
 StyleBox["toTraces",
  FontWeight->"Bold"],
 " returns a list (with the first entry being the coefficient of the ",
 StyleBox["leading term in ",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 Cell[BoxData[
  FormBox[
   RowBox[{"1", "/", 
    SubscriptBox["N", "c"]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "644e3e00-795a-4235-b0a8-6b35b8a2dec3"],
 " and subsequent entries being ",
 StyleBox["subleading coefficients",
  FontWeight->"Bold",
  FontSlant->"Italic"],
 ")"
}], "Text",
 CellChangeTimes->{{3.848312091304098*^9, 
  3.848312131234276*^9}},ExpressionUUID->"815e5f84-91c3-4bff-a996-\
8a0b58785455"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Illustration: Extracting the planar contributions for seeds\n               \
         These are the leading coefficients of ",
 StyleBox["tr[1,2,3,4,5,6]",
  FontWeight->"Bold"],
 " in the trace expansion"
}], "Subsection",
 CellChangeTimes->{{3.848312026944159*^9, 3.848312040527505*^9}, {
  3.848312085604652*^9, 3.848312087174741*^9}, {3.848312378507023*^9, 
  3.848312395829337*^9}},ExpressionUUID->"2fb06130-ff6f-4a38-a5e5-\
e812d827ba09"],

Cell[CellGroupData[{

Cell["Leading-trace contributions for the MHV amplitude", "Subsubsection",
 CellChangeTimes->{{3.848312253437826*^9, 3.848312255722753*^9}, {
  3.8483125636069937`*^9, 
  3.848312569867386*^9}},ExpressionUUID->"e2ab3130-7e4b-4eb7-a9f4-\
6e668e23528d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"toTraces", "[", "#", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"tr", "[", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
      "]"}]}], "]"}], "&"}], "/@", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Times", "@@@", "mhvIntegrandSeeds"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"nmhvF", "->", "nmhvLS"}], ",", 
      RowBox[{"mhvF", "->", "mhvLS"}]}], "}"}]}], 
   ")"}]}], "\[IndentingNewLine]", 
 RowBox[{"Factor", "[", 
  RowBox[{"Total", "[", 
   RowBox[{"evaluate", "[", 
    RowBox[{"%", "/.", 
     RowBox[{"gamma", "->", "orderedMHVfunction"}]}], "]"}], "]"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.8483120449638844`*^9, 3.8483120815316133`*^9}, {
  3.848312135377215*^9, 3.848312233657815*^9}, {3.8483122754426737`*^9, 
  3.848312295511832*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"317b81ed-f2e1-4152-abcb-16f100cc6609"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"gamma", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "5", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"6", ",", "1", ",", "3", ",", "4"}], "}"}]}], "]"}], " ", 
    RowBox[{"int", "[", 
     RowBox[{"1", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"gamma", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", "6", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "4", ",", "5"}], "}"}]}], "]"}], " ", 
    RowBox[{"int", "[", 
     RowBox[{"5", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"gamma", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3", ",", "2", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", "4", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1", ",", "6", ",", "5"}], "}"}]}], "]"}], " ", 
    RowBox[{"int", "[", 
     RowBox[{"2", ",", "2"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"gamma", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "5", ",", "6", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3", ",", "4"}], "}"}]}], "]"}], " ", 
    RowBox[{"int", "[", 
     RowBox[{"3", ",", "1"}], "]"}]}], ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{
    RowBox[{"gamma", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "5", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"6", ",", "1", ",", "2", ",", "3", ",", "4"}], "}"}]}], "]"}], 
    " ", 
    RowBox[{"int", "[", 
     RowBox[{"15", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"gamma", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"6", ",", "1", ",", "2", ",", "3"}], "}"}]}], "]"}], " ", 
    RowBox[{"int", "[", 
     RowBox[{"14", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"gamma", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"4", ",", "3", ",", "2", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", "6", ",", "5"}], "}"}]}], "]"}], " ", 
    RowBox[{"int", "[", 
     RowBox[{"32", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"gamma", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3", ",", "2", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1", ",", "6", ",", "5", ",", "4"}], "}"}]}], "]"}], 
    " ", 
    RowBox[{"int", "[", 
     RowBox[{"25", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"gamma", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "3", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1", ",", "6", ",", "5", ",", "4"}], "}"}]}], "]"}], 
    " ", 
    RowBox[{"int", "[", 
     RowBox[{"17", ",", "5"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"gamma", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", "4", ",", "3", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1", ",", "6", ",", "5"}], "}"}]}], "]"}], " ", 
    RowBox[{"int", "[", 
     RowBox[{"20", ",", "5"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"gamma", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "4", ",", "5", ",", "6", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], " ", 
    RowBox[{"int", "[", 
     RowBox[{"19", ",", "1"}], "]"}]}], ",", "0", ",", "0", ",", 
   RowBox[{
    RowBox[{"gamma", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "5", ",", "6", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "4"}], "}"}]}], "]"}], " ", 
    RowBox[{"int", "[", 
     RowBox[{"33", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"gamma", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "4", ",", "5", ",", "6", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3"}], "}"}]}], "]"}], " ", 
    RowBox[{"int", "[", 
     RowBox[{"27", ",", "1"}], "]"}]}], ",", "0", ",", "0", ",", 
   RowBox[{
    RowBox[{"gamma", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "4", ",", "5", ",", "6", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3"}], "}"}]}], "]"}], " ", 
    RowBox[{"int", "[", 
     RowBox[{"19", ",", "2"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"gamma", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "5", ",", "6", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "4"}], "}"}]}], "]"}], " ", 
    RowBox[{"int", "[", 
     RowBox[{"23", ",", "2"}], "]"}]}], ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", 
   RowBox[{
    RowBox[{"gamma", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"6", ",", "1", ",", "2", ",", "3", ",", "4", ",", "5"}], 
       "}"}]}], "]"}], " ", 
    RowBox[{"int", "[", 
     RowBox[{"73", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"gamma", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1", ",", "6", ",", "5", ",", "4", ",", "3"}], 
       "}"}]}], "]"}], " ", 
    RowBox[{"int", "[", 
     RowBox[{"44", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"gamma", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "1"}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]}], "]"}], " ", 
    RowBox[{"int", "[", 
     RowBox[{"47", ",", "1"}], "]"}]}], ",", "0", ",", "0"}], "}"}]], "Output",\

 CellChangeTimes->{{3.8483120463914747`*^9, 3.848312078062838*^9}, {
  3.848312146018304*^9, 3.8483122341647043`*^9}, {3.848312291342535*^9, 
  3.848312296677943*^9}},
 CellLabel->
  "Out[113]=",ExpressionUUID->"e67c062a-afe9-4984-a760-84c7dd9893a6"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "15408725646921000190377348096000000000"], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"int", "[", 
      RowBox[{"1", ",", "1"}], "]"}]}], "-", 
    RowBox[{"int", "[", 
     RowBox[{"2", ",", "2"}], "]"}], "-", 
    RowBox[{"int", "[", 
     RowBox[{"3", ",", "1"}], "]"}], "-", 
    RowBox[{"int", "[", 
     RowBox[{"5", ",", "1"}], "]"}], "-", 
    RowBox[{"int", "[", 
     RowBox[{"14", ",", "1"}], "]"}], "-", 
    RowBox[{"int", "[", 
     RowBox[{"15", ",", "1"}], "]"}], "-", 
    RowBox[{"int", "[", 
     RowBox[{"17", ",", "5"}], "]"}], "-", 
    RowBox[{"int", "[", 
     RowBox[{"19", ",", "1"}], "]"}], "-", 
    RowBox[{"int", "[", 
     RowBox[{"19", ",", "2"}], "]"}], "-", 
    RowBox[{"int", "[", 
     RowBox[{"20", ",", "5"}], "]"}], "-", 
    RowBox[{"int", "[", 
     RowBox[{"23", ",", "2"}], "]"}], "-", 
    RowBox[{"int", "[", 
     RowBox[{"25", ",", "1"}], "]"}], "-", 
    RowBox[{"int", "[", 
     RowBox[{"27", ",", "1"}], "]"}], "-", 
    RowBox[{"int", "[", 
     RowBox[{"32", ",", "1"}], "]"}], "-", 
    RowBox[{"int", "[", 
     RowBox[{"33", ",", "1"}], "]"}], "-", 
    RowBox[{"int", "[", 
     RowBox[{"44", ",", "1"}], "]"}], "-", 
    RowBox[{"int", "[", 
     RowBox[{"47", ",", "1"}], "]"}], "-", 
    RowBox[{"int", "[", 
     RowBox[{"73", ",", "1"}], "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.8483120463914747`*^9, 3.848312078062838*^9}, {
  3.848312146018304*^9, 3.8483122341647043`*^9}, {3.848312291342535*^9, 
  3.84831229668419*^9}},
 CellLabel->
  "Out[114]=",ExpressionUUID->"a2afbc15-9506-49ae-aa27-2d2f8140cd2f"]
}, Open  ]],

Cell["The complete list of planar integrand terms is given in:", "Text",
 CellChangeTimes->{{3.848312304093793*^9, 
  3.848312310276353*^9}},ExpressionUUID->"13b31325-27c7-4011-bc3b-\
9d1065ca2fbf"],

Cell[BoxData["planarMHVamplitudeIntegrandTerms"], "Input",
 CellChangeTimes->{{3.848312259622717*^9, 3.8483122672741623`*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"d67097d0-ac2d-4e59-8099-679a999ed7e8"],

Cell[TextData[{
 "for which the \[OpenCurlyDoubleQuote]",
 StyleBox["routing",
  FontWeight->"Bold"],
 "\[CloseCurlyDoubleQuote] for reach term is given in "
}], "Text",
 CellChangeTimes->{{3.848312315961301*^9, 
  3.848312351579999*^9}},ExpressionUUID->"53d172ae-9442-4bf3-8d44-\
ad0e7bc46df9"],

Cell[BoxData["planarMHVamplitudeIntegrandDualPropRules"], "Input",
 CellLabel->
  "In[116]:=",ExpressionUUID->"8ade2a20-7ec4-45cd-afa7-05ea285b82ee"],

Cell[TextData[{
 "expresses each integrand in the ",
 StyleBox["same",
  FontWeight->"Bold"],
 " ",
 StyleBox["dual-momentum",
  FontWeight->"Bold"],
 " coordinates"
}], "Text",
 CellChangeTimes->{{3.848312414510353*^9, 3.8483124261190968`*^9}, {
  3.84831248482584*^9, 
  3.8483124860576878`*^9}},ExpressionUUID->"310f7b63-a3b1-4376-add1-\
5908d1e45f06"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(", 
  RowBox[{"planarMHVamplitudeIntegrandTerms", "/.", 
   RowBox[{"int", "->", "integrand"}]}], ")"}]], "Input",
 CellLabel->
  "In[119]:=",ExpressionUUID->"7ae14dcd-634c-45f3-9995-667add331175"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"br", "[", 
              RowBox[{"b", ",", 
               RowBox[{"p", "[", "1", "]"}], ",", 
               RowBox[{"p", "[", "3", "]"}], ",", "c"}], "]"}], " ", 
             RowBox[{"br", "[", 
              RowBox[{"f", ",", 
               RowBox[{"p", "[", "4", "]"}], ",", 
               RowBox[{"p", "[", "6", "]"}], ",", "g"}], "]"}]}], 
            RowBox[{
             RowBox[{"sq", "[", "a", "]"}], " ", 
             RowBox[{"sq", "[", "b", "]"}], " ", 
             RowBox[{"sq", "[", "c", "]"}], " ", 
             RowBox[{"sq", "[", "d", "]"}], " ", 
             RowBox[{"sq", "[", "e", "]"}], " ", 
             RowBox[{"sq", "[", "f", "]"}], " ", 
             RowBox[{"sq", "[", "g", "]"}], " ", 
             RowBox[{"sq", "[", "h", "]"}]}]], ",", 
           FractionBox[
            RowBox[{
             RowBox[{"br", "[", 
              RowBox[{"b", ",", 
               RowBox[{"p", "[", "1", "]"}], ",", 
               RowBox[{"p", "[", "5", "]"}], ",", "c"}], "]"}], " ", 
             RowBox[{"br", "[", 
              RowBox[{"f", ",", 
               RowBox[{"p", "[", "4", "]"}], ",", 
               RowBox[{"p", "[", "2", "]"}], ",", "g"}], "]"}]}], 
            RowBox[{
             RowBox[{"sq", "[", "a", "]"}], " ", 
             RowBox[{"sq", "[", "b", "]"}], " ", 
             RowBox[{"sq", "[", "c", "]"}], " ", 
             RowBox[{"sq", "[", "d", "]"}], " ", 
             RowBox[{"sq", "[", "e", "]"}], " ", 
             RowBox[{"sq", "[", "f", "]"}], " ", 
             RowBox[{"sq", "[", "g", "]"}], " ", 
             RowBox[{"sq", "[", "h", "]"}]}]], ",", 
           FractionBox[
            RowBox[{
             RowBox[{"br", "[", 
              RowBox[{"b", ",", 
               RowBox[{"p", "[", "2", "]"}], ",", 
               RowBox[{"p", "[", "6", "]"}], ",", "c"}], "]"}], " ", 
             RowBox[{"br", "[", 
              RowBox[{"f", ",", 
               RowBox[{"p", "[", "5", "]"}], ",", 
               RowBox[{"p", "[", "3", "]"}], ",", "g"}], "]"}]}], 
            RowBox[{
             RowBox[{"sq", "[", "a", "]"}], " ", 
             RowBox[{"sq", "[", "b", "]"}], " ", 
             RowBox[{"sq", "[", "c", "]"}], " ", 
             RowBox[{"sq", "[", "d", "]"}], " ", 
             RowBox[{"sq", "[", "e", "]"}], " ", 
             RowBox[{"sq", "[", "f", "]"}], " ", 
             RowBox[{"sq", "[", "g", "]"}], " ", 
             RowBox[{"sq", "[", "h", "]"}]}]], ",", 
           TemplateBox[{"168"},
            "OutputSizeLimit`Skeleton"], ",", 
           FractionBox[
            RowBox[{
             RowBox[{"s", "[", 
              RowBox[{"3", ",", "4"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"br", "[", 
                RowBox[{"c", ",", 
                 RowBox[{"p", "[", 
                  RowBox[{"3", ",", "4"}], "]"}]}], "]"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"sq", "[", "c", "]"}]}]}], ")"}]}], 
            RowBox[{
             RowBox[{"sq", "[", "a", "]"}], " ", 
             RowBox[{"sq", "[", "b", "]"}], " ", 
             RowBox[{"sq", "[", "c", "]"}], " ", 
             RowBox[{"sq", "[", "d", "]"}], " ", 
             RowBox[{"sq", "[", "e", "]"}], " ", 
             RowBox[{"sq", "[", "f", "]"}]}]], ",", 
           FractionBox[
            RowBox[{
             RowBox[{"s", "[", 
              RowBox[{"4", ",", "5"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"br", "[", 
                RowBox[{"c", ",", 
                 RowBox[{"p", "[", 
                  RowBox[{"4", ",", "5"}], "]"}]}], "]"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"sq", "[", "c", "]"}]}]}], ")"}]}], 
            RowBox[{
             RowBox[{"sq", "[", "a", "]"}], " ", 
             RowBox[{"sq", "[", "b", "]"}], " ", 
             RowBox[{"sq", "[", "c", "]"}], " ", 
             RowBox[{"sq", "[", "d", "]"}], " ", 
             RowBox[{"sq", "[", "e", "]"}], " ", 
             RowBox[{"sq", "[", "f", "]"}]}]], ",", 
           FractionBox[
            RowBox[{
             RowBox[{"s", "[", 
              RowBox[{"5", ",", "6"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"br", "[", 
                RowBox[{"c", ",", 
                 RowBox[{"p", "[", 
                  RowBox[{"5", ",", "6"}], "]"}]}], "]"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"sq", "[", "c", "]"}]}]}], ")"}]}], 
            RowBox[{
             RowBox[{"sq", "[", "a", "]"}], " ", 
             RowBox[{"sq", "[", "b", "]"}], " ", 
             RowBox[{"sq", "[", "c", "]"}], " ", 
             RowBox[{"sq", "[", "d", "]"}], " ", 
             RowBox[{"sq", "[", "e", "]"}], " ", 
             RowBox[{"sq", "[", "f", "]"}]}]]}], "}"}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{59., {2., 8.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{51., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 119, 25465630907832481510, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{56., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{56., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 119, 25465630907832481510, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{42., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{42., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 119, 25465630907832481510, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{77., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[25465630907832481510 === $SessionID, 
   Out[119], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{3.848312461986273*^9},
 CellLabel->
  "Out[119]=",ExpressionUUID->"3bdd2291-99e1-4761-aefc-e4340e8ae341"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"routedIntegrandTerms", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"#1", "/.", "#2"}], "&"}], "@@@", 
   RowBox[{"Transpose", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"planarMHVamplitudeIntegrandTerms", "/.", 
        RowBox[{"int", "->", "integrand"}]}], ")"}], ",", 
      "planarMHVamplitudeIntegrandDualPropRules"}], "}"}], "]"}]}]}]], "Input",\

 CellChangeTimes->{{3.848312428158993*^9, 3.848312542654564*^9}},
 CellLabel->
  "In[142]:=",ExpressionUUID->"50e88ce8-e5e8-41e3-8b28-253c2b4f0db0"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"br", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"ell", "[", "1", "]"}]}], "+", 
                RowBox[{"p", "[", "1", "]"}]}], ",", 
               RowBox[{"p", "[", "1", "]"}], ",", 
               RowBox[{"p", "[", "3", "]"}], ",", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"ell", "[", "1", "]"}]}], "+", 
                RowBox[{"p", "[", 
                 RowBox[{"1", ",", "2"}], "]"}]}]}], "]"}], " ", 
             RowBox[{"br", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"ell", "[", "2", "]"}]}], "-", 
                RowBox[{"p", "[", 
                 RowBox[{"5", ",", "6"}], "]"}]}], ",", 
               RowBox[{"p", "[", "4", "]"}], ",", 
               RowBox[{"p", "[", "6", "]"}], ",", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"ell", "[", "2", "]"}]}], "-", 
                RowBox[{"p", "[", "6", "]"}]}]}], "]"}]}], 
            RowBox[{
             RowBox[{"sq", "[", 
              RowBox[{"-", 
               RowBox[{"ell", "[", "1", "]"}]}], "]"}], " ", 
             RowBox[{"sq", "[", 
              RowBox[{"-", 
               RowBox[{"ell", "[", "2", "]"}]}], "]"}], " ", 
             RowBox[{"sq", "[", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"ell", "[", "1", "]"}]}], "+", 
               RowBox[{"p", "[", "1", "]"}]}], "]"}], " ", 
             RowBox[{"sq", "[", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"ell", "[", "2", "]"}]}], "-", 
               RowBox[{"p", "[", "6", "]"}]}], "]"}], " ", 
             RowBox[{"sq", "[", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"ell", "[", "1", "]"}]}], "+", 
               RowBox[{"p", "[", 
                RowBox[{"1", ",", "2"}], "]"}]}], "]"}], " ", 
             RowBox[{"sq", "[", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"ell", "[", "2", "]"}]}], "-", 
               RowBox[{"p", "[", 
                RowBox[{"5", ",", "6"}], "]"}]}], "]"}], " ", 
             RowBox[{"sq", "[", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"ell", "[", "1", "]"}]}], "+", 
               RowBox[{"p", "[", 
                RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "]"}], " ", 
             RowBox[{"sq", "[", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"ell", "[", "2", "]"}]}], "+", 
               RowBox[{"p", "[", 
                RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "]"}]}]], ",", 
           TemplateBox[{"172"},
            "OutputSizeLimit`Skeleton"], ",", 
           FractionBox[
            RowBox[{
             RowBox[{"s", "[", 
              RowBox[{"5", ",", "6"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"br", "[", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"ell", "[", "1", "]"}]}], ",", 
                 RowBox[{"p", "[", 
                  RowBox[{"5", ",", "6"}], "]"}]}], "]"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"sq", "[", 
                 RowBox[{"-", 
                  RowBox[{"ell", "[", "1", "]"}]}], "]"}]}]}], ")"}]}], 
            RowBox[{
             RowBox[{"sq", "[", 
              RowBox[{"-", 
               RowBox[{"ell", "[", "1", "]"}]}], "]"}], " ", 
             RowBox[{"sq", "[", 
              RowBox[{"-", 
               RowBox[{"ell", "[", "2", "]"}]}], "]"}], " ", 
             RowBox[{"sq", "[", 
              RowBox[{"-", 
               RowBox[{"ell", "[", 
                RowBox[{"2", ",", "1"}], "]"}]}], "]"}], " ", 
             RowBox[{"sq", "[", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"ell", "[", "1", "]"}]}], "-", 
               RowBox[{"p", "[", "6", "]"}]}], "]"}], " ", 
             RowBox[{"sq", "[", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"ell", "[", "1", "]"}]}], "-", 
               RowBox[{"p", "[", 
                RowBox[{"5", ",", "6"}], "]"}]}], "]"}], " ", 
             RowBox[{"sq", "[", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"ell", "[", "2", "]"}]}], "-", 
               RowBox[{"p", "[", 
                RowBox[{"5", ",", "6"}], "]"}]}], "]"}]}]]}], "}"}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{59., {2., 8.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{51., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 142, 25465630907832481510, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{56., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 142, 25465630907832481510, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{42., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 142, 25465630907832481510, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{77., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[25465630907832481510 === $SessionID, 
   Out[142], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{{3.848312437320794*^9, 3.84831254417575*^9}},
 CellLabel->
  "Out[142]=",ExpressionUUID->"a7a5e5a6-3ed9-421b-b1e2-45dcaac8e5da"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Leading-trace contributions for the NMHV amplitude", "Subsubsection",
 CellChangeTimes->{{3.848312558453279*^9, 
  3.8483125758655243`*^9}},ExpressionUUID->"fe3f772f-8a49-43ab-857c-\
1f0dee835912"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"toTraces", "[", "#", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"tr", "[", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
      "]"}]}], "]"}], "&"}], "/@", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Times", "@@@", "nmhvIntegrandSeeds"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"nmhvF", "->", "nmhvLS"}], ",", 
      RowBox[{"mhvF", "->", "mhvLS"}]}], "}"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.8483131797381907`*^9, 3.8483131909728947`*^9}},
 CellLabel->
  "In[274]:=",ExpressionUUID->"3731b518-2840-4597-94f8-a0157858bb40"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"int", "[", 
     RowBox[{"1", ",", "2"}], "]"}], " ", 
    RowBox[{
     RowBox[{"f", "[", "1", "]"}], "[", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{"int", "[", 
     RowBox[{"2", ",", "1"}], "]"}], " ", 
    RowBox[{
     RowBox[{"f", "[", "1", "]"}], "[", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{"int", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{
     RowBox[{"f", "[", "1", "]"}], "[", 
     RowBox[{"6", ",", "5", ",", "4", ",", "3", ",", "2", ",", "1"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"int", "[", 
      RowBox[{"3", ",", "2"}], "]"}]}], " ", 
    RowBox[{
     RowBox[{"f", "[", "1", "]"}], "[", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"int", "[", 
      RowBox[{"3", ",", "3"}], "]"}]}], " ", 
    RowBox[{
     RowBox[{"f", "[", "1", "]"}], "[", 
     RowBox[{"4", ",", "5", ",", "6", ",", "1", ",", "2", ",", "3"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{"int", "[", 
     RowBox[{"4", ",", "1"}], "]"}], " ", 
    RowBox[{
     RowBox[{"f", "[", "1", "]"}], "[", 
     RowBox[{"1", ",", "6", ",", "5", ",", "4", ",", "3", ",", "2"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"int", "[", 
      RowBox[{"4", ",", "2"}], "]"}]}], " ", 
    RowBox[{
     RowBox[{"f", "[", "1", "]"}], "[", 
     RowBox[{"1", ",", "6", ",", "5", ",", "4", ",", "3", ",", "2"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"int", "[", 
      RowBox[{"4", ",", "3"}], "]"}]}], " ", 
    RowBox[{
     RowBox[{"f", "[", "1", "]"}], "[", 
     RowBox[{"2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "1"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{"int", "[", 
     RowBox[{"4", ",", "4"}], "]"}], " ", 
    RowBox[{
     RowBox[{"f", "[", "1", "]"}], "[", 
     RowBox[{"4", ",", "3", ",", "2", ",", "1", ",", "6", ",", "5"}], "]"}]}],
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{
    RowBox[{"int", "[", 
     RowBox[{"13", ",", "1"}], "]"}], " ", 
    RowBox[{
     RowBox[{"f", "[", "1", "]"}], "[", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{"int", "[", 
     RowBox[{"13", ",", "2"}], "]"}], " ", 
    RowBox[{
     RowBox[{"f", "[", "1", "]"}], "[", 
     RowBox[{"4", ",", "5", ",", "6", ",", "1", ",", "2", ",", "3"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{"int", "[", 
     RowBox[{"15", ",", "1"}], "]"}], " ", 
    RowBox[{
     RowBox[{"f", "[", "1", "]"}], "[", 
     RowBox[{"4", ",", "5", ",", "6", ",", "1", ",", "2", ",", "3"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{"int", "[", 
     RowBox[{"15", ",", "2"}], "]"}], " ", 
    RowBox[{
     RowBox[{"f", "[", "1", "]"}], "[", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{"int", "[", 
     RowBox[{"17", ",", "5"}], "]"}], " ", 
    RowBox[{
     RowBox[{"f", "[", "1", "]"}], "[", 
     RowBox[{"2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "1"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{"int", "[", 
     RowBox[{"17", ",", "1"}], "]"}], " ", 
    RowBox[{
     RowBox[{"f", "[", "1", "]"}], "[", 
     RowBox[{"1", ",", "6", ",", "5", ",", "4", ",", "3", ",", "2"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{"int", "[", 
     RowBox[{"18", ",", "5"}], "]"}], " ", 
    RowBox[{
     RowBox[{"f", "[", "1", "]"}], "[", 
     RowBox[{"2", ",", "1", ",", "6", ",", "5", ",", "4", ",", "3"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{"int", "[", 
     RowBox[{"18", ",", "1"}], "]"}], " ", 
    RowBox[{
     RowBox[{"f", "[", "1", "]"}], "[", 
     RowBox[{"3", ",", "4", ",", "5", ",", "6", ",", "1", ",", "2"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{"int", "[", 
     RowBox[{"19", ",", "5"}], "]"}], " ", 
    RowBox[{
     RowBox[{"f", "[", "1", "]"}], "[", 
     RowBox[{"4", ",", "5", ",", "6", ",", "1", ",", "2", ",", "3"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{"int", "[", 
     RowBox[{"19", ",", "1"}], "]"}], " ", 
    RowBox[{
     RowBox[{"f", "[", "1", "]"}], "[", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{"int", "[", 
     RowBox[{"19", ",", "2"}], "]"}], " ", 
    RowBox[{
     RowBox[{"f", "[", "1", "]"}], "[", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{"int", "[", 
     RowBox[{"19", ",", "6"}], "]"}], " ", 
    RowBox[{
     RowBox[{"f", "[", "1", "]"}], "[", 
     RowBox[{"4", ",", "5", ",", "6", ",", "1", ",", "2", ",", "3"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"int", "[", 
      RowBox[{"21", ",", "1"}], "]"}]}], " ", 
    RowBox[{
     RowBox[{"f", "[", "1", "]"}], "[", 
     RowBox[{"2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "1"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{"int", "[", 
     RowBox[{"21", ",", "2"}], "]"}], " ", 
    RowBox[{
     RowBox[{"f", "[", "1", "]"}], "[", 
     RowBox[{"1", ",", "6", ",", "5", ",", "4", ",", "3", ",", "2"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"int", "[", 
      RowBox[{"22", ",", "1"}], "]"}]}], " ", 
    RowBox[{
     RowBox[{"f", "[", "1", "]"}], "[", 
     RowBox[{"2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "1"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{"int", "[", 
     RowBox[{"24", ",", "2"}], "]"}], " ", 
    RowBox[{
     RowBox[{"f", "[", "1", "]"}], "[", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{"int", "[", 
     RowBox[{"25", ",", "1"}], "]"}], " ", 
    RowBox[{
     RowBox[{"f", "[", "1", "]"}], "[", 
     RowBox[{"3", ",", "2", ",", "1", ",", "6", ",", "5", ",", "4"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{"int", "[", 
     RowBox[{"25", ",", "2"}], "]"}], " ", 
    RowBox[{
     RowBox[{"f", "[", "1", "]"}], "[", 
     RowBox[{"6", ",", "5", ",", "4", ",", "3", ",", "2", ",", "1"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{"int", "[", 
     RowBox[{"27", ",", "1"}], "]"}], " ", 
    RowBox[{
     RowBox[{"f", "[", "1", "]"}], "[", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{"int", "[", 
     RowBox[{"27", ",", "2"}], "]"}], " ", 
    RowBox[{
     RowBox[{"f", "[", "1", "]"}], "[", 
     RowBox[{"4", ",", "5", ",", "6", ",", "1", ",", "2", ",", "3"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{"int", "[", 
     RowBox[{"29", ",", "1"}], "]"}], " ", 
    RowBox[{
     RowBox[{"f", "[", "1", "]"}], "[", 
     RowBox[{"1", ",", "6", ",", "5", ",", "4", ",", "3", ",", "2"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{"int", "[", 
     RowBox[{"29", ",", "2"}], "]"}], " ", 
    RowBox[{
     RowBox[{"f", "[", "1", "]"}], "[", 
     RowBox[{"4", ",", "3", ",", "2", ",", "1", ",", "6", ",", "5"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"int", "[", 
      RowBox[{"30", ",", "1"}], "]"}]}], " ", 
    RowBox[{
     RowBox[{"f", "[", "1", "]"}], "[", 
     RowBox[{"1", ",", "6", ",", "5", ",", "4", ",", "3", ",", "2"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"int", "[", 
      RowBox[{"30", ",", "2"}], "]"}]}], " ", 
    RowBox[{
     RowBox[{"f", "[", "1", "]"}], "[", 
     RowBox[{"2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "1"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{"int", "[", 
     RowBox[{"31", ",", "1"}], "]"}], " ", 
    RowBox[{
     RowBox[{"f", "[", "1", "]"}], "[", 
     RowBox[{"1", ",", "6", ",", "5", ",", "4", ",", "3", ",", "2"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{"int", "[", 
     RowBox[{"31", ",", "2"}], "]"}], " ", 
    RowBox[{
     RowBox[{"f", "[", "1", "]"}], "[", 
     RowBox[{"2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "1"}], "]"}]}],
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{
    RowBox[{"int", "[", 
     RowBox[{"73", ",", "1"}], "]"}], " ", 
    RowBox[{
     RowBox[{"f", "[", "0", "]"}], "[", 
     RowBox[{"6", ",", "1", ",", "2", ",", "3", ",", "4", ",", "5"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{"int", "[", 
     RowBox[{"44", ",", "1"}], "]"}], " ", 
    RowBox[{
     RowBox[{"f", "[", "0", "]"}], "[", 
     RowBox[{"2", ",", "1", ",", "6", ",", "5", ",", "4", ",", "3"}], "]"}]}],
    ",", 
   RowBox[{
    RowBox[{"int", "[", 
     RowBox[{"47", ",", "1"}], "]"}], " ", 
    RowBox[{
     RowBox[{"f", "[", "0", "]"}], "[", 
     RowBox[{"2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "1"}], "]"}]}],
    ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.848313178287142*^9, 3.84831319204956*^9}},
 CellLabel->
  "Out[274]=",ExpressionUUID->"5251c7e6-e37c-4a33-b762-4a49407e1107"]
}, Open  ]],

Cell["\<\
As before, the complete list of planar integrand terms is given in:\
\>", "Text",
 CellChangeTimes->{{3.8483132200740337`*^9, 
  3.848313239869069*^9}},ExpressionUUID->"3f55cdcd-abdd-425b-b2e3-\
eabf22689e6b"],

Cell[BoxData["planarNMHVamplitudeIntegrandTerms"], "Input",
 CellChangeTimes->{{3.848313229166526*^9, 3.8483132327224913`*^9}},
 CellLabel->
  "In[275]:=",ExpressionUUID->"1466c564-c4a7-4a16-8313-5fdf3ce9668e"],

Cell[TextData[{
 "for which the \[OpenCurlyDoubleQuote]",
 StyleBox["routing",
  FontWeight->"Bold"],
 "\[CloseCurlyDoubleQuote] for reach term is given in "
}], "Text",
 CellChangeTimes->{{3.848313242347348*^9, 3.848313243977777*^9}, {
  3.8483133315313*^9, 
  3.8483133455690937`*^9}},ExpressionUUID->"ad074505-74e3-4a8e-afcb-\
d2d667552e4d"],

Cell[BoxData["planarMHVamplitudeIntegrandDualPropRules"], "Input",
 CellChangeTimes->{{3.84831335114784*^9, 
  3.84831335393253*^9}},ExpressionUUID->"9e32ca77-9a1c-459f-8489-\
cb986409ebce"],

Cell[TextData[{
 "expresses each integrand in the ",
 StyleBox["same",
  FontWeight->"Bold"],
 " ",
 StyleBox["dual-momentum",
  FontWeight->"Bold"],
 " coordinates"
}], "Text",
 CellChangeTimes->{
  3.848313358525085*^9},ExpressionUUID->"0832d88b-5142-44f0-8092-\
767d01831041"]
}, Closed]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Evaluation and Integrand Expressions", "Section",
 CellChangeTimes->{{3.848313409453657*^9, 
  3.8483134155554743`*^9}},ExpressionUUID->"da9db4a0-f59a-48c7-bd8e-\
540d68c48f48"],

Cell[CellGroupData[{

Cell["Explicit expressions for Integrands", "Subsection",
 CellChangeTimes->{{3.848313423643832*^9, 3.848313429841852*^9}, {
  3.848313591956771*^9, 
  3.848313592984313*^9}},ExpressionUUID->"f68463bd-d1a5-40ad-b3e0-\
0924422b5979"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"egTerm", "=", 
  RowBox[{
  "randomElement", "[", "fullNMHVamplitudeTerms", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"drawTerm", "[", "egTerm", "]"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"stylizeLSformula", "[", 
    RowBox[{"egTerm", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
   RowBox[{"nice", "[", 
    RowBox[{
     RowBox[{"egTerm", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"int", "->", "integrand"}], "}"}]}], "]"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.848313432230214*^9, 3.848313542828011*^9}},
 CellLabel->
  "In[323]:=",ExpressionUUID->"730767a0-a1cb-45ab-847a-c7b3803128e4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"nmhvF", "[", 
    RowBox[{"21", ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4", ",", "1", ",", "6", ",", "5", ",", "2"}], 
      "}"}]}], "]"}], ",", 
   RowBox[{"int", "[", 
    RowBox[{"11", ",", "3", ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4", ",", "1", ",", "6", ",", "5", ",", "2"}], 
      "}"}]}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8483134383281403`*^9, 3.848313548468997*^9}},
 CellLabel->
  "Out[323]=",ExpressionUUID->"85ddac33-11d4-411d-920a-0663a08bb27c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[{{
      {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[{{Medium, 0.8}}], 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], ArrowBox[{{0., -1.}, {-2., -1.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], ArrowBox[{{0., -1.}, {0., 0.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], ArrowBox[{{-2., -1.}, {-2., 1.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], ArrowBox[{{-2., 1.}, {0., 1.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], ArrowBox[{{0., 1.}, {2., 1.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], ArrowBox[{{2., 1.}, {2., -1.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], ArrowBox[{{2., -1.}, {0., -1.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], ArrowBox[{{0., 0.}, {0., 1.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{-2.5303300858899105`, -1.5303300858899105`}, {-2., \
-1.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{-2.5303300858899105`, 1.5303300858899105`}, {-2., 1.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{2.5303300858899105`, 1.5303300858899105`}, {2., 1.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{2.5303300858899105`, -1.5303300858899105`}, {2., -1.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], ArrowBox[{{0., -1.75}, {0., -1.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], ArrowBox[{{-0.75, 0.}, {0., 0.}}]}}}, 
      {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], InsetBox[
        Graphics3DBox[
         {RGBColor[0.6, 0.6, 0.7765], Specularity[0.1], 
          SphereBox[{0, 0, 0}, 1]},
         Boxed->False], {0., -1.}, 
        Automatic, {0.4824659778869922, 0.4824659778869922}], InsetBox[
        Graphics3DBox[
         {GrayLevel[0.95], Specularity[0.3], SphereBox[{0, 0, 0}, 1]},
         Boxed->False], {-2., -1.}, 
        Automatic, {0.4824659778869922, 0.4824659778869922}], InsetBox[
        Graphics3DBox[
         {RGBColor[0.6, 0.6, 0.7765], Specularity[0.1], 
          SphereBox[{0, 0, 0}, 1]},
         Boxed->False], {-2., 1.}, 
        Automatic, {0.4824659778869922, 0.4824659778869922}], InsetBox[
        Graphics3DBox[
         {RGBColor[0.6, 0.6, 0.7765], Specularity[0.1], 
          SphereBox[{0, 0, 0}, 1]},
         Boxed->False], {0., 1.}, 
        Automatic, {0.4824659778869922, 0.4824659778869922}], InsetBox[
        Graphics3DBox[
         {GrayLevel[0.95], Specularity[0.3], SphereBox[{0, 0, 0}, 1]},
         Boxed->False], {2., 1.}, 
        Automatic, {0.4824659778869922, 0.4824659778869922}], InsetBox[
        Graphics3DBox[
         {RGBColor[0.6, 0.6, 0.7765], Specularity[0.1], 
          SphereBox[{0, 0, 0}, 1]},
         Boxed->False], {2., -1.}, 
        Automatic, {0.4824659778869922, 0.4824659778869922}], InsetBox[
        Graphics3DBox[
         {GrayLevel[0.95], Specularity[0.3], SphereBox[{0, 0, 0}, 1]},
         Boxed->False], {0., 0.}, 
        Automatic, {0.4824659778869922, 0.4824659778869922}], {
        DiskBox[{-2.5303300858899105, -1.5303300858899105}, 0.], InsetBox[
         StyleBox[
          TemplateBox[{"\"\"", "3", "\"\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12], {-2.5303300858899105, -1.5303300858899105}, 
         ImageScaled[{1.0303300858899107, 1.0303300858899105}],
         BaseStyle->"Graphics"]}, {
        DiskBox[{-2.5303300858899105, 1.5303300858899105}, 0.], InsetBox[
         StyleBox[
          TemplateBox[{"\"\"", "4", "\"\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12], {-2.5303300858899105, 1.5303300858899105}, 
         ImageScaled[{1.0303300858899105, -0.030330085889910707}],
         BaseStyle->"Graphics"]}, {
        DiskBox[{2.5303300858899105, 1.5303300858899105}, 0.], InsetBox[
         StyleBox[
          TemplateBox[{"\"\"", "1", "\"\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12], {2.5303300858899105, 1.5303300858899105}, 
         ImageScaled[{-0.030330085889910707, -0.030330085889910596}],
         BaseStyle->"Graphics"]}, {
        DiskBox[{2.5303300858899105, -1.5303300858899105}, 0.], InsetBox[
         StyleBox[
          TemplateBox[{"\"\"", "6", "\"\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12], {2.5303300858899105, -1.5303300858899105}, 
         ImageScaled[{-0.03033008588991004, 1.0303300858899114}],
         BaseStyle->"Graphics"]}, {DiskBox[{0., -1.75}, 0.], InsetBox[
         StyleBox[
          TemplateBox[{"\"\"", "5", "\"\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12], {0., -1.75}, ImageScaled[{0.5000000000000002, 1.25}],
         
         BaseStyle->"Graphics"]}, {DiskBox[{-0.75, 0.}, 0.], InsetBox[
         StyleBox[
          TemplateBox[{"\"\"", "2", "\"\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12], {-0.75, 0.}, ImageScaled[{1.25, 0.49999999999999983}],
         BaseStyle->"Graphics"]}}}, {}},
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->{200, 170}], ",", 
   TagBox[GridBox[{
      {
       GraphicsBox[
        NamespaceBox["NetworkGraphics",
         DynamicModuleBox[{Typeset`graph = HoldComplete[
           Graph[{
             $CellContext`v[6], 
             $CellContext`v[1], 
             $CellContext`v[2], 
             $CellContext`v[3], 
             $CellContext`v[4], 
             $CellContext`v[5], 
             $CellContext`v[7], 
             $CellContext`p[3], 
             $CellContext`p[4], 
             $CellContext`p[1], 
             $CellContext`p[6], 
             $CellContext`p[5], 
             $CellContext`p[2]}, {{{1, 2}, {2, 3}, {3, 4}, {4, 5}, {5, 6}, {6,
              1}, {1, 7}, {7, 4}, {8, 2}, {9, 3}, {10, 5}, {11, 6}, {12, 1}, {
             13, 7}}, Null}, {EdgeLabels -> {DirectedEdge[
                 $CellContext`v[5], 
                 $CellContext`v[6]] -> Placed[$CellContext`f, {
                  Rational[1, 2], {0, 1.35}}], DirectedEdge[
                 $CellContext`v[3], 
                 $CellContext`v[4]] -> Placed[$CellContext`d, {
                  Rational[1, 2], {0, 0.09999999999999998}}], DirectedEdge[
                 $CellContext`v[1], 
                 $CellContext`v[2]] -> Placed[$CellContext`b, {
                  Rational[1, 2], {
                   Rational[3, 2], 0.6}}], DirectedEdge[
                 $CellContext`v[6], 
                 $CellContext`v[7]] -> Placed[$CellContext`g, {
                  Rational[1, 2], {
                   Rational[3, 2], 0.6}}], DirectedEdge[
                 $CellContext`v[4], 
                 $CellContext`v[5]] -> Placed[$CellContext`e, {
                  Rational[1, 2], {-1, 0.6}}], DirectedEdge[
                 $CellContext`v[6], 
                 $CellContext`v[1]] -> Placed[$CellContext`a, {
                  Rational[1, 2], {0, 1.35}}], DirectedEdge[
                 $CellContext`v[7], 
                 $CellContext`v[3]] -> Placed[$CellContext`h, {
                  Rational[1, 2], {
                   Rational[3, 2], 0.6}}], DirectedEdge[
                 $CellContext`v[2], 
                 $CellContext`v[3]] -> Placed[$CellContext`c, {
                  Rational[1, 2], {0, 0.09999999999999998}}]}, 
             EdgeShapeFunction -> {DirectedEdge[
                 $CellContext`v[1], 
                 $CellContext`v[2]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`v[2], 
                 $CellContext`v[3]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`p[3], 
                 $CellContext`v[1]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`v[5], 
                 $CellContext`v[6]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`p[5], 
                 $CellContext`v[6]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`v[6], 
                 $CellContext`v[1]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`p[1], 
                 $CellContext`v[4]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`v[3], 
                 $CellContext`v[4]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`v[4], 
                 $CellContext`v[5]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`p[6], 
                 $CellContext`v[5]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`v[7], 
                 $CellContext`v[3]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`p[2], 
                 $CellContext`v[7]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`p[4], 
                 $CellContext`v[2]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`v[6], 
                 $CellContext`v[7]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}]}, 
             EdgeStyle -> {DirectedEdge[
                 $CellContext`p[3], 
                 $CellContext`v[1]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`v[2], 
                 $CellContext`v[3]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`p[1], 
                 $CellContext`v[4]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`v[7], 
                 $CellContext`v[3]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`v[6], 
                 $CellContext`v[7]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`p[5], 
                 $CellContext`v[6]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`p[4], 
                 $CellContext`v[2]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`p[6], 
                 $CellContext`v[5]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`v[6], 
                 $CellContext`v[1]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`p[2], 
                 $CellContext`v[7]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`v[4], 
                 $CellContext`v[5]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`v[1], 
                 $CellContext`v[2]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`v[5], 
                 $CellContext`v[6]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`v[3], 
                 $CellContext`v[4]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}}, GraphLayout -> 
             "SpringElectricalEmbedding", ImageSize -> {200, 170}, 
             VertexCoordinates -> {{0, -1}, {-2, -1}, {-2, 1}, {0, 1}, {2, 
               1}, {2, -1}, {0, 
               0}, {-2 + Rational[-3, 4] 2^Rational[-1, 2], -1 + 
                Rational[-3, 4] 2^Rational[-1, 2]}, {-2 + 
                Rational[-3, 4] 2^Rational[-1, 2], 1 + 
                Rational[3, 4] 2^Rational[-1, 2]}, {
               2 + Rational[3, 4] 2^Rational[-1, 2], 1 + 
                Rational[3, 4] 2^Rational[-1, 2]}, {
               2 + Rational[3, 4] 2^Rational[-1, 2], -1 + 
                Rational[-3, 4] 2^Rational[-1, 2]}, {0, 
                Rational[-7, 4]}, {
                Rational[-3, 4], 0}}, 
             VertexLabels -> {$CellContext`p[3] -> Style[
                 Row[{"", 3, ""}], FontSize -> 12], $CellContext`p[2] -> Style[
                 Row[{"", 2, ""}], FontSize -> 12], $CellContext`p[5] -> Style[
                 Row[{"", 5, ""}], FontSize -> 12], $CellContext`p[1] -> Style[
                 Row[{"", 1, ""}], FontSize -> 12], $CellContext`p[6] -> Style[
                 Row[{"", 6, ""}], FontSize -> 12], $CellContext`p[4] -> Style[
                 Row[{"", 4, ""}], FontSize -> 12]}, 
             VertexSize -> {$CellContext`v[4] -> {
                "Scaled", 0.024}, $CellContext`v[6] -> {
                "Scaled", 0.024}, $CellContext`v[5] -> {
                "Scaled", 0.024}, $CellContext`p[5] -> {
                "Scaled", 0.}, $CellContext`p[4] -> {
                "Scaled", 0.}, $CellContext`p[3] -> {
                "Scaled", 0.}, $CellContext`v[3] -> {
                "Scaled", 0.024}, $CellContext`p[6] -> {
                "Scaled", 0.}, $CellContext`v[7] -> {
                "Scaled", 0.024}, $CellContext`p[2] -> {
                "Scaled", 0.}, $CellContext`p[1] -> {
                "Scaled", 0.}, $CellContext`v[1] -> {
                "Scaled", 0.024}, $CellContext`v[2] -> {"Scaled", 0.024}}, 
             VertexStyle -> {
               Directive[
                GrayLevel[0]]}}]]}, 
          TagBox[GraphicsGroupBox[{
             {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
              Arrowheads[{{Medium, 0.8}}], {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], 
                 ArrowBox[{{0., -1.}, {-2., -1.}}]}}, 
               InsetBox["a", Offset[{0, 2}, {-1., -1.}], ImageScaled[{0, 1.35}],
                BaseStyle->"Graphics"]}, {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], ArrowBox[{{0., -1.}, {0., 0.}}]}},
                InsetBox["g", Offset[{0, 2}, {0., -0.5}], 
                ImageScaled[{Rational[3, 2], 0.6}],
                BaseStyle->"Graphics"]}, {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], 
                 ArrowBox[{{-2., -1.}, {-2., 1.}}]}}, 
               InsetBox["b", Offset[{0, 2}, {-2., 0.}], 
                ImageScaled[{Rational[3, 2], 0.6}],
                BaseStyle->"Graphics"]}, {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], ArrowBox[{{-2., 1.}, {0., 1.}}]}},
                InsetBox["c", Offset[{0, 2}, {-1., 1.}], ImageScaled[{0, 0.09999999999999998}],
                BaseStyle->"Graphics"]}, {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], ArrowBox[{{0., 1.}, {2., 1.}}]}}, 
               InsetBox["d", Offset[{0, 2}, {1., 1.}], ImageScaled[{0, 0.09999999999999998}],
                BaseStyle->"Graphics"]}, {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], ArrowBox[{{2., 1.}, {2., -1.}}]}},
                InsetBox["e", Offset[{0, 2}, {2., 0.}], ImageScaled[{-1, 0.6}],
                BaseStyle->"Graphics"]}, {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], 
                 ArrowBox[{{2., -1.}, {0., -1.}}]}}, 
               InsetBox["f", Offset[{0, 2}, {1., -1.}], ImageScaled[{0, 1.35}],
                BaseStyle->"Graphics"]}, {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], ArrowBox[{{0., 0.}, {0., 1.}}]}}, 
               InsetBox["h", Offset[{0, 2}, {0., 0.5}], 
                ImageScaled[{Rational[3, 2], 0.6}],
                BaseStyle->"Graphics"]}, 
              {GrayLevel[0], Thickness[Large], CapForm["Round"], 
               {Arrowheads[{{0.05, 0.8}}], 
                ArrowBox[{{-2.5303300858899105`, -1.5303300858899105`}, {-2., \
-1.}}]}}, 
              {GrayLevel[0], Thickness[Large], CapForm["Round"], 
               {Arrowheads[{{0.05, 0.8}}], 
                ArrowBox[{{-2.5303300858899105`, 1.5303300858899105`}, {-2., 
                 1.}}]}}, 
              {GrayLevel[0], Thickness[Large], CapForm["Round"], 
               {Arrowheads[{{0.05, 0.8}}], 
                ArrowBox[{{2.5303300858899105`, 1.5303300858899105`}, {2., 
                 1.}}]}}, 
              {GrayLevel[0], Thickness[Large], CapForm["Round"], 
               {Arrowheads[{{0.05, 0.8}}], 
                ArrowBox[{{2.5303300858899105`, -1.5303300858899105`}, {
                 2., -1.}}]}}, 
              {GrayLevel[0], Thickness[Large], CapForm["Round"], 
               {Arrowheads[{{0.05, 0.8}}], 
                ArrowBox[{{0., -1.75}, {0., -1.}}]}}, 
              {GrayLevel[0], Thickness[Large], CapForm["Round"], 
               {Arrowheads[{{0.05, 0.8}}], 
                ArrowBox[{{-0.75, 0.}, {0., 0.}}]}}}, 
             {GrayLevel[0], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
              DiskBox[{0., -1.}, 0.07236989668304883], 
              DiskBox[{-2., -1.}, 0.07236989668304883], 
              DiskBox[{-2., 1.}, 0.07236989668304883], 
              DiskBox[{0., 1.}, 0.07236989668304883], 
              DiskBox[{2., 1.}, 0.07236989668304883], 
              DiskBox[{2., -1.}, 0.07236989668304883], 
              DiskBox[{0., 0.}, 0.07236989668304883], {
               DiskBox[{-2.5303300858899105, -1.5303300858899105}, 0.], 
               InsetBox[
                StyleBox[
                 TemplateBox[{"\"\"", "3", "\"\""},
                  "RowDefault"],
                 StripOnInput->False,
                 FontSize->12], {-2.5303300858899105, -1.5303300858899105}, 
                ImageScaled[{1.0303300858899107, 1.0303300858899105}],
                BaseStyle->"Graphics"]}, {
               DiskBox[{-2.5303300858899105, 1.5303300858899105}, 0.], 
               InsetBox[
                StyleBox[
                 TemplateBox[{"\"\"", "4", "\"\""},
                  "RowDefault"],
                 StripOnInput->False,
                 FontSize->12], {-2.5303300858899105, 1.5303300858899105}, 
                ImageScaled[{1.0303300858899105, -0.030330085889910707}],
                BaseStyle->"Graphics"]}, {
               DiskBox[{2.5303300858899105, 1.5303300858899105}, 0.], InsetBox[
                StyleBox[
                 TemplateBox[{"\"\"", "1", "\"\""},
                  "RowDefault"],
                 StripOnInput->False,
                 FontSize->12], {2.5303300858899105, 1.5303300858899105}, 
                ImageScaled[{-0.030330085889910707, -0.030330085889910596}],
                BaseStyle->"Graphics"]}, {
               DiskBox[{2.5303300858899105, -1.5303300858899105}, 0.], 
               InsetBox[
                StyleBox[
                 TemplateBox[{"\"\"", "6", "\"\""},
                  "RowDefault"],
                 StripOnInput->False,
                 FontSize->12], {2.5303300858899105, -1.5303300858899105}, 
                ImageScaled[{-0.03033008588991004, 1.0303300858899114}],
                BaseStyle->"Graphics"]}, {DiskBox[{0., -1.75}, 0.], InsetBox[
                StyleBox[
                 TemplateBox[{"\"\"", "5", "\"\""},
                  "RowDefault"],
                 StripOnInput->False,
                 FontSize->12], {0., -1.75}, ImageScaled[{0.5000000000000002, 1.25}],
                BaseStyle->"Graphics"]}, {DiskBox[{-0.75, 0.}, 0.], InsetBox[
                StyleBox[
                 TemplateBox[{"\"\"", "2", "\"\""},
                  "RowDefault"],
                 StripOnInput->False,
                 FontSize->12], {-0.75, 0.}, ImageScaled[{1.25, 0.49999999999999983}],
                BaseStyle->"Graphics"]}}}],
           MouseAppearanceTag["NetworkGraphics"]],
          AllowKernelInitialization->False]],
        DefaultBaseStyle->{
         "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
          Hue[0.8, 1., 0.6]},
        FormatType->TraditionalForm,
        FrameTicks->None,
        ImageSize->{200, 170}]},
      {
       StyleBox[
        TemplateBox[{
          
          TemplateBox[{"\"num\"", "11", "3"}, "Subsuperscript", SyntaxForm -> 
           SubsuperscriptBox], 
          
          TemplateBox[{"\"[\"", "3", "4", "1", "6", "5", "2", "\"]\""}, 
           "RowDefault"]},
         "RowDefault"],
        StripOnInput->False,
        FontFamily->"Times",
        FontSize->14]}
     },
     BaselinePosition->Scaled[0.55],
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Center}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Column"]}], "}"}]], "Output",
 CellChangeTimes->{{3.8483134383281403`*^9, 3.848313548549045*^9}},
 CellLabel->
  "Out[324]=",ExpressionUUID->"97c5c75e-f419-4dd9-89cf-b00069a8a925"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      GraphicsBox[
       {RGBColor[
         NCache[
          Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1], 
        CircleBox[{0, 0}, 1], LineBox[{{0, 1}, {0, -1}}], 
        LineBox[NCache[{{
           Rational[-1, 2] 3^Rational[1, 2], 
            Rational[-1, 
             2]}, {-1.0392304845413263`, -0.6}}, {{-0.8660254037844386, \
-0.5}, {-1.0392304845413263`, -0.6}}]], 
        LineBox[NCache[{{
           Rational[-1, 2] 3^Rational[1, 2], Rational[
            1, 2]}, {-1.0392304845413263`, 0.6}}, {{-0.8660254037844386, 
          0.5}, {-1.0392304845413263`, 0.6}}]], 
        LineBox[NCache[{{2^Rational[-1, 2], 2^Rational[-1, 2]}, {
           0.8485281374238569, 0.8485281374238569}}, {{0.7071067811865475, 
          0.7071067811865475}, {0.8485281374238569, 0.8485281374238569}}]], 
        LineBox[{{1, 0}, {1.2, 0.}}], 
        LineBox[NCache[{{2^Rational[-1, 2], -2^Rational[-1, 2]}, {
           0.8485281374238569, -0.8485281374238569}}, {{
          0.7071067811865475, -0.7071067811865475}, {
          0.8485281374238569, -0.8485281374238569}}]], 
        LineBox[{{0, 0}, {-0.2, 0}}], InsetBox[
         StyleBox["3",
          StripOnInput->False,
          FontFamily->"Times",
          FontSize->10], {-1.2557368354874359, -0.725}], InsetBox[
         StyleBox["4",
          StripOnInput->False,
          FontFamily->"Times",
          FontSize->10], {-1.2557368354874359, 0.725}], InsetBox[
         StyleBox["1",
          StripOnInput->False,
          FontFamily->"Times",
          FontSize->10], {1.0253048327204939, 1.0253048327204939}], InsetBox[
         StyleBox["6",
          StripOnInput->False,
          FontFamily->"Times",
          FontSize->10], {1.45, 0.}], InsetBox[
         StyleBox["5",
          StripOnInput->False,
          FontFamily->"Times",
          FontSize->10], {1.0253048327204939, -1.0253048327204939}], 
        InsetBox[
         StyleBox["2",
          StripOnInput->False,
          FontFamily->"Times",
          FontSize->10], {-0.4, 0}]},
       ImageSize->{80, 70}]}], " ", 
     StyleBox[
      TemplateBox[{
        TemplateBox[{"\"f\"", 
          TemplateBox[{"2"}, "RowDefault"], "\"\""}, "Subsuperscript", 
         SyntaxForm -> SubsuperscriptBox], 
        TemplateBox[{"\"[\"", "3", "2", "5", "6", "1", "4", "\"]\""}, 
         "RowDefault"]},
       "RowDefault"],
      StripOnInput->False,
      FontFamily->"Times",
      FontSize->16]}], "-", 
    RowBox[{
     GraphicsBox[
      {RGBColor[
        NCache[
         Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1], 
       CircleBox[{0, 0}, 1], LineBox[{{0, 1}, {0, -1}}], 
       LineBox[NCache[{{
          Rational[-1, 2] 3^Rational[1, 2], 
           Rational[-1, 
            2]}, {-1.0392304845413263`, -0.6}}, {{-0.8660254037844386, -0.5}, \
{-1.0392304845413263`, -0.6}}]], 
       LineBox[NCache[{{
          Rational[-1, 2] 3^Rational[1, 2], Rational[
           1, 2]}, {-1.0392304845413263`, 0.6}}, {{-0.8660254037844386, 
         0.5}, {-1.0392304845413263`, 0.6}}]], 
       LineBox[NCache[{{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2]}, {
          1.0392304845413263`, 0.6}}, {{0.8660254037844386, 0.5}, {
         1.0392304845413263`, 0.6}}]], 
       LineBox[NCache[{{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
          1.0392304845413263`, -0.6}}, {{0.8660254037844386, -0.5}, {
         1.0392304845413263`, -0.6}}]], 
       LineBox[NCache[{{0, Rational[-1, 3]}, {-0.2, Rational[-1, 3]}}, {{
          0, -0.3333333333333333}, {-0.2, -0.3333333333333333}}]], 
       LineBox[NCache[{{0, Rational[1, 3]}, {-0.2, Rational[1, 3]}}, {{
          0, 0.3333333333333333}, {-0.2, 0.3333333333333333}}]], InsetBox[
        StyleBox["3",
         StripOnInput->False,
         FontFamily->"Times",
         FontSize->10], {-1.2557368354874359, -0.725}], InsetBox[
        StyleBox["4",
         StripOnInput->False,
         FontFamily->"Times",
         FontSize->10], {-1.2557368354874359, 0.725}], InsetBox[
        StyleBox["1",
         StripOnInput->False,
         FontFamily->"Times",
         FontSize->10], {1.2557368354874359, 0.725}], InsetBox[
        StyleBox["6",
         StripOnInput->False,
         FontFamily->"Times",
         FontSize->10], {1.2557368354874359, -0.725}], InsetBox[
        StyleBox["5",
         StripOnInput->False,
         FontFamily->"Times",
         FontSize->10], 
        NCache[{-0.4, Rational[-1, 3]}, {-0.4, -0.3333333333333333}]], 
       InsetBox[
        StyleBox["2",
         StripOnInput->False,
         FontFamily->"Times",
         FontSize->10], 
        NCache[{-0.4, Rational[1, 3]}, {-0.4, 0.3333333333333333}]]},
      ImageSize->{80, 70}], " ", 
     StyleBox[
      TemplateBox[{
        TemplateBox[{"\"f\"", 
          TemplateBox[{"4"}, "RowDefault"], "\"\""}, "Subsuperscript", 
         SyntaxForm -> SubsuperscriptBox], 
        TemplateBox[{"\"[\"", "3", "5", "2", "4", "1", "6", "\"]\""}, 
         "RowDefault"]},
       "RowDefault"],
      StripOnInput->False,
      FontFamily->"Times",
      FontSize->16]}]}], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      TemplateBox[{"\"(\"", "a", 
        TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
         SuperscriptBox]},
       "RowDefault"], " ", 
      TemplateBox[{"\"(\"", "b", 
        TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
         SuperscriptBox]},
       "RowDefault"], " ", 
      TemplateBox[{"\"(\"", "c", 
        TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
         SuperscriptBox]},
       "RowDefault"], " ", 
      TemplateBox[{"\"(\"", "d", 
        TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
         SuperscriptBox]},
       "RowDefault"], " ", 
      TemplateBox[{"\"(\"", "e", 
        TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
         SuperscriptBox]},
       "RowDefault"], " ", 
      TemplateBox[{"\"(\"", "f", 
        TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
         SuperscriptBox]},
       "RowDefault"], " ", 
      TemplateBox[{"\"(\"", "g", 
        TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
         SuperscriptBox]},
       "RowDefault"], " ", 
      TemplateBox[{"\"(\"", "h", 
        TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
         SuperscriptBox]},
       "RowDefault"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          TemplateBox[{"\"(\"", "h", 
            
            TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
             SuperscriptBox]},
           "RowDefault"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             TemplateBox[{"\"(\"", "d", 
               
               TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
                SuperscriptBox]},
              "RowDefault"], " ", 
             TemplateBox[{"\"\[LeftDoubleBracket]\"", 
               TemplateBox[{"b", "\",\"", "a", "\",\"", 
                 SubscriptBox["p", 
                  TemplateBox[{"6"}, "RowDefault"]], "\",\"", 
                 SubscriptBox["p", 
                  TemplateBox[{"4"}, "RowDefault"]]}, "RowDefault"], 
               "\"\[RightDoubleBracket]\""},
              "RowDefault"]}], "+", 
            RowBox[{
             TemplateBox[{"\"(\"", "e", 
               
               TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
                SuperscriptBox]},
              "RowDefault"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                TemplateBox[{"\"(\"", "c", 
                  
                  TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
                   SuperscriptBox]},
                 "RowDefault"], " ", 
                TemplateBox[{"\"\[LeftDoubleBracket]\"", 
                  TemplateBox[{
                    SubscriptBox["p", 
                    TemplateBox[{"3"}, "RowDefault"]], "\",\"", 
                    SubscriptBox["p", 
                    TemplateBox[{"1", "6"}, "RowDefault"]]}, "RowDefault"], 
                  "\"\[RightDoubleBracket]\""},
                 "RowDefault"]}], "+", 
               RowBox[{
                TemplateBox[{"\"(\"", "a", 
                  
                  TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
                   SuperscriptBox]},
                 "RowDefault"], " ", 
                TemplateBox[{"\"\[LeftDoubleBracket]\"", 
                  TemplateBox[{
                    SubscriptBox["p", 
                    TemplateBox[{"4"}, "RowDefault"]], "\",\"", 
                    SubscriptBox["p", 
                    TemplateBox[{"1", "6"}, "RowDefault"]]}, "RowDefault"], 
                  "\"\[RightDoubleBracket]\""},
                 "RowDefault"]}], "+", 
               TemplateBox[{"\"\[LeftDoubleBracket]\"", 
                 TemplateBox[{"b", "\",\"", "a", "\",\"", 
                   SubscriptBox["p", 
                    TemplateBox[{"1", "6"}, "RowDefault"]], "\",\"", 
                   SubscriptBox["p", 
                    TemplateBox[{"4"}, "RowDefault"]]}, "RowDefault"], 
                 "\"\[RightDoubleBracket]\""},
                "RowDefault"]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             TemplateBox[{"\"(\"", "a", 
               
               TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
                SuperscriptBox]},
              "RowDefault"], " ", 
             TemplateBox[{"\"\[LeftDoubleBracket]\"", 
               TemplateBox[{"e", "\",\"", "d", "\",\"", 
                 SubscriptBox["p", 
                  TemplateBox[{"4"}, "RowDefault"]], "\",\"", 
                 SubscriptBox["p", 
                  TemplateBox[{"6"}, "RowDefault"]]}, "RowDefault"], 
               "\"\[RightDoubleBracket]\""},
              "RowDefault"]}], "+", 
            RowBox[{
             TemplateBox[{"\"(\"", "b", 
               
               TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
                SuperscriptBox]},
              "RowDefault"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 TemplateBox[{"\"(\"", "f", 
                   
                   TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
                    SuperscriptBox]},
                  "RowDefault"]}], " ", 
                TemplateBox[{"\"\[LeftDoubleBracket]\"", 
                  TemplateBox[{
                    SubscriptBox["p", 
                    TemplateBox[{"1"}, "RowDefault"]], "\",\"", 
                    SubscriptBox["p", 
                    TemplateBox[{"3", "4"}, "RowDefault"]]}, "RowDefault"], 
                  "\"\[RightDoubleBracket]\""},
                 "RowDefault"]}], "-", 
               RowBox[{
                TemplateBox[{"\"(\"", "d", 
                  
                  TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
                   SuperscriptBox]},
                 "RowDefault"], " ", 
                TemplateBox[{"\"\[LeftDoubleBracket]\"", 
                  TemplateBox[{
                    SubscriptBox["p", 
                    TemplateBox[{"6"}, "RowDefault"]], "\",\"", 
                    SubscriptBox["p", 
                    TemplateBox[{"3", "4"}, "RowDefault"]]}, "RowDefault"], 
                  "\"\[RightDoubleBracket]\""},
                 "RowDefault"]}], "+", 
               TemplateBox[{"\"\[LeftDoubleBracket]\"", 
                 TemplateBox[{"e", "\",\"", "d", "\",\"", 
                   SubscriptBox["p", 
                    TemplateBox[{"3", "4"}, "RowDefault"]], "\",\"", 
                   SubscriptBox["p", 
                    TemplateBox[{"6"}, "RowDefault"]]}, "RowDefault"], 
                 "\"\[RightDoubleBracket]\""},
                "RowDefault"]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             TemplateBox[{"\"(\"", "c", 
               
               TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
                SuperscriptBox]},
              "RowDefault"], " ", 
             TemplateBox[{"\"\[LeftDoubleBracket]\"", 
               TemplateBox[{
                 SubscriptBox["p", 
                  TemplateBox[{"1"}, "RowDefault"]], "\",\"", "e", "\",\"", 
                 "f", "\",\"", 
                 SubscriptBox["p", 
                  TemplateBox[{"3"}, "RowDefault"]]}, "RowDefault"], 
               "\"\[RightDoubleBracket]\""},
              "RowDefault"]}], "+", 
            RowBox[{"2", " ", 
             TemplateBox[{"\"(\"", "f", 
               
               TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
                SuperscriptBox]},
              "RowDefault"], " ", 
             TemplateBox[{"\"\[LeftDoubleBracket]\"", 
               TemplateBox[{
                 SubscriptBox["p", 
                  TemplateBox[{"3"}, "RowDefault"]], "\",\"", "b", "\",\"", 
                 "c", "\",\"", 
                 SubscriptBox["p", 
                  TemplateBox[{"1"}, "RowDefault"]]}, "RowDefault"], 
               "\"\[RightDoubleBracket]\""},
              "RowDefault"]}], "-", 
            RowBox[{"2", " ", 
             TemplateBox[{"\"\[LeftDoubleBracket]\"", 
               
               TemplateBox[{
                "e", "\",\"", "d", "\",\"", "a", "\",\"", "b", "\",\"", 
                 SubscriptBox["p", 
                  TemplateBox[{"4"}, "RowDefault"]], "\",\"", 
                 SubscriptBox["p", 
                  TemplateBox[{"6"}, "RowDefault"]]}, "RowDefault"], 
               "\"\[RightDoubleBracket]\""},
              "RowDefault"]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          TemplateBox[{"\"(\"", "b", 
            
            TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
             SuperscriptBox]},
           "RowDefault"], " ", 
          TemplateBox[{"\"\[LeftDoubleBracket]\"", 
            
            TemplateBox[{
             "e", "\",\"", "d", "\",\"", "h", "\",\"", "g", "\",\"", 
              SubscriptBox["p", 
               TemplateBox[{"3", "4"}, "RowDefault"]], "\",\"", 
              SubscriptBox["p", 
               TemplateBox[{"6"}, "RowDefault"]]}, "RowDefault"], 
            "\"\[RightDoubleBracket]\""},
           "RowDefault"]}]}], ")"}]}], "+", 
      TemplateBox[{"\"\[LeftDoubleBracket]\"", 
        TemplateBox[{
         "e", "\",\"", "d", "\",\"", "h", "\",\"", "g", "\",\"", "a", "\",\"",
           "b", "\",\"", 
          SubscriptBox["p", 
           TemplateBox[{"4"}, "RowDefault"]], "\",\"", 
          SubscriptBox["p", 
           TemplateBox[{"6"}, "RowDefault"]]}, "RowDefault"], 
        "\"\[RightDoubleBracket]\""},
       "RowDefault"]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8483134383281403`*^9, 3.848313548570778*^9}},
 CellLabel->
  "Out[325]=",ExpressionUUID->"4a43a78d-0671-490c-ae51-c1234784a37f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["With routing", "Subsubsection",
 CellChangeTimes->{{3.8483135544866543`*^9, 
  3.848313555904377*^9}},ExpressionUUID->"0edb7fc1-d1d9-4ccd-8190-\
efbe0d1e54a4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"egTerm", "=", 
  RowBox[{
  "randomElement", "[", "fullNMHVamplitudeTerms", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"drawTerm", "[", "egTerm", "]"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"stylizeLSformula", "[", 
    RowBox[{"egTerm", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
   RowBox[{"nice", "[", 
    RowBox[{
     RowBox[{"egTerm", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"int", "->", "integrandRouted"}], "}"}]}], "]"}]}], 
  "}"}]}], "Input",
 CellChangeTimes->{{3.848313558054944*^9, 3.848313558970806*^9}},
 CellLabel->
  "In[344]:=",ExpressionUUID->"64343a2f-11d6-425d-870b-2ba79d775e0d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"nmhvF", "[", 
    RowBox[{"20", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "4", ",", "6", ",", "3", ",", "5"}], 
      "}"}]}], "]"}], ",", 
   RowBox[{"int", "[", 
    RowBox[{"11", ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "4", ",", "6", ",", "3", ",", "5"}], 
      "}"}]}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.848313559292894*^9, 3.8483135697852573`*^9}},
 CellLabel->
  "Out[344]=",ExpressionUUID->"56014a5a-675a-48d7-855e-72b913f1879f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[{{
      {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[{{Medium, 0.8}}], 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], ArrowBox[{{0., -1.}, {-2., -1.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], ArrowBox[{{0., -1.}, {0., 0.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], ArrowBox[{{-2., -1.}, {-2., 1.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], ArrowBox[{{-2., 1.}, {0., 1.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], ArrowBox[{{0., 1.}, {2., 1.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], ArrowBox[{{2., 1.}, {2., -1.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], ArrowBox[{{2., -1.}, {0., -1.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], ArrowBox[{{0., 0.}, {0., 1.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{-2.5303300858899105`, -1.5303300858899105`}, {-2., \
-1.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{-2.5303300858899105`, 1.5303300858899105`}, {-2., 1.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{2.5303300858899105`, 1.5303300858899105`}, {2., 1.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], 
         ArrowBox[{{2.5303300858899105`, -1.5303300858899105`}, {2., -1.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], ArrowBox[{{0., -1.75}, {0., -1.}}]}}, 
       {GrayLevel[0], Thickness[Large], CapForm["Round"], 
        {Arrowheads[{{0., 0.8}}], ArrowBox[{{-0.75, 0.}, {0., 0.}}]}}}, 
      {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], InsetBox[
        Graphics3DBox[
         {RGBColor[0.6, 0.6, 0.7765], Specularity[0.1], 
          SphereBox[{0, 0, 0}, 1]},
         Boxed->False], {0., -1.}, 
        Automatic, {0.4824659778869922, 0.4824659778869922}], InsetBox[
        Graphics3DBox[
         {GrayLevel[0.95], Specularity[0.3], SphereBox[{0, 0, 0}, 1]},
         Boxed->False], {-2., -1.}, 
        Automatic, {0.4824659778869922, 0.4824659778869922}], InsetBox[
        Graphics3DBox[
         {RGBColor[0.6, 0.6, 0.7765], Specularity[0.1], 
          SphereBox[{0, 0, 0}, 1]},
         Boxed->False], {-2., 1.}, 
        Automatic, {0.4824659778869922, 0.4824659778869922}], InsetBox[
        Graphics3DBox[
         {GrayLevel[0.95], Specularity[0.3], SphereBox[{0, 0, 0}, 1]},
         Boxed->False], {0., 1.}, 
        Automatic, {0.4824659778869922, 0.4824659778869922}], InsetBox[
        Graphics3DBox[
         {GrayLevel[0.95], Specularity[0.3], SphereBox[{0, 0, 0}, 1]},
         Boxed->False], {2., 1.}, 
        Automatic, {0.4824659778869922, 0.4824659778869922}], InsetBox[
        Graphics3DBox[
         {RGBColor[0.6, 0.6, 0.7765], Specularity[0.1], 
          SphereBox[{0, 0, 0}, 1]},
         Boxed->False], {2., -1.}, 
        Automatic, {0.4824659778869922, 0.4824659778869922}], InsetBox[
        Graphics3DBox[
         {RGBColor[0.6, 0.6, 0.7765], Specularity[0.1], 
          SphereBox[{0, 0, 0}, 1]},
         Boxed->False], {0., 0.}, 
        Automatic, {0.4824659778869922, 0.4824659778869922}], {
        DiskBox[{-2.5303300858899105, -1.5303300858899105}, 0.], InsetBox[
         StyleBox[
          TemplateBox[{"\"\"", "1", "\"\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12], {-2.5303300858899105, -1.5303300858899105}, 
         ImageScaled[{1.0303300858899107, 1.0303300858899105}],
         BaseStyle->"Graphics"]}, {
        DiskBox[{-2.5303300858899105, 1.5303300858899105}, 0.], InsetBox[
         StyleBox[
          TemplateBox[{"\"\"", "2", "\"\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12], {-2.5303300858899105, 1.5303300858899105}, 
         ImageScaled[{1.0303300858899105, -0.030330085889910707}],
         BaseStyle->"Graphics"]}, {
        DiskBox[{2.5303300858899105, 1.5303300858899105}, 0.], InsetBox[
         StyleBox[
          TemplateBox[{"\"\"", "4", "\"\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12], {2.5303300858899105, 1.5303300858899105}, 
         ImageScaled[{-0.030330085889910707, -0.030330085889910596}],
         BaseStyle->"Graphics"]}, {
        DiskBox[{2.5303300858899105, -1.5303300858899105}, 0.], InsetBox[
         StyleBox[
          TemplateBox[{"\"\"", "6", "\"\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12], {2.5303300858899105, -1.5303300858899105}, 
         ImageScaled[{-0.03033008588991004, 1.0303300858899114}],
         BaseStyle->"Graphics"]}, {DiskBox[{0., -1.75}, 0.], InsetBox[
         StyleBox[
          TemplateBox[{"\"\"", "3", "\"\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12], {0., -1.75}, ImageScaled[{0.5000000000000002, 1.25}],
         
         BaseStyle->"Graphics"]}, {DiskBox[{-0.75, 0.}, 0.], InsetBox[
         StyleBox[
          TemplateBox[{"\"\"", "5", "\"\""},
           "RowDefault"],
          StripOnInput->False,
          FontSize->12], {-0.75, 0.}, ImageScaled[{1.25, 0.49999999999999983}],
         BaseStyle->"Graphics"]}}}, {}},
    FormatType->TraditionalForm,
    FrameTicks->None,
    ImageSize->{200, 170}], ",", 
   TagBox[GridBox[{
      {
       GraphicsBox[
        NamespaceBox["NetworkGraphics",
         DynamicModuleBox[{Typeset`graph = HoldComplete[
           Graph[{
             $CellContext`v[6], 
             $CellContext`v[1], 
             $CellContext`v[2], 
             $CellContext`v[3], 
             $CellContext`v[4], 
             $CellContext`v[5], 
             $CellContext`v[7], 
             $CellContext`p[1], 
             $CellContext`p[2], 
             $CellContext`p[4], 
             $CellContext`p[6], 
             $CellContext`p[3], 
             $CellContext`p[5]}, {{{1, 2}, {2, 3}, {3, 4}, {4, 5}, {5, 6}, {6,
              1}, {1, 7}, {7, 4}, {8, 2}, {9, 3}, {10, 5}, {11, 6}, {12, 1}, {
             13, 7}}, Null}, {EdgeLabels -> {DirectedEdge[
                 $CellContext`v[5], 
                 $CellContext`v[6]] -> Placed[$CellContext`f, {
                  Rational[1, 2], {0, 1.35}}], DirectedEdge[
                 $CellContext`v[3], 
                 $CellContext`v[4]] -> Placed[$CellContext`d, {
                  Rational[1, 2], {0, 0.09999999999999998}}], DirectedEdge[
                 $CellContext`v[1], 
                 $CellContext`v[2]] -> Placed[$CellContext`b, {
                  Rational[1, 2], {
                   Rational[3, 2], 0.6}}], DirectedEdge[
                 $CellContext`v[6], 
                 $CellContext`v[7]] -> Placed[$CellContext`g, {
                  Rational[1, 2], {
                   Rational[3, 2], 0.6}}], DirectedEdge[
                 $CellContext`v[4], 
                 $CellContext`v[5]] -> Placed[$CellContext`e, {
                  Rational[1, 2], {-1, 0.6}}], DirectedEdge[
                 $CellContext`v[6], 
                 $CellContext`v[1]] -> Placed[$CellContext`a, {
                  Rational[1, 2], {0, 1.35}}], DirectedEdge[
                 $CellContext`v[7], 
                 $CellContext`v[3]] -> Placed[$CellContext`h, {
                  Rational[1, 2], {
                   Rational[3, 2], 0.6}}], DirectedEdge[
                 $CellContext`v[2], 
                 $CellContext`v[3]] -> Placed[$CellContext`c, {
                  Rational[1, 2], {0, 0.09999999999999998}}]}, 
             EdgeShapeFunction -> {DirectedEdge[
                 $CellContext`p[5], 
                 $CellContext`v[7]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`v[1], 
                 $CellContext`v[2]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`v[2], 
                 $CellContext`v[3]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`p[1], 
                 $CellContext`v[1]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`p[2], 
                 $CellContext`v[2]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`v[5], 
                 $CellContext`v[6]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`v[6], 
                 $CellContext`v[1]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`v[3], 
                 $CellContext`v[4]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`v[4], 
                 $CellContext`v[5]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`p[6], 
                 $CellContext`v[5]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`v[7], 
                 $CellContext`v[3]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`p[3], 
                 $CellContext`v[6]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`p[4], 
                 $CellContext`v[4]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], 
               DirectedEdge[
                 $CellContext`v[6], 
                 $CellContext`v[7]] -> 
               GraphElementData[{"Arrow", "ArrowSize" -> 0.05}]}, 
             EdgeStyle -> {DirectedEdge[
                 $CellContext`v[2], 
                 $CellContext`v[3]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`v[7], 
                 $CellContext`v[3]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`v[6], 
                 $CellContext`v[7]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`p[5], 
                 $CellContext`v[7]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`p[2], 
                 $CellContext`v[2]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`p[3], 
                 $CellContext`v[6]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`p[6], 
                 $CellContext`v[5]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`v[6], 
                 $CellContext`v[1]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`p[1], 
                 $CellContext`v[1]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`v[4], 
                 $CellContext`v[5]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`v[1], 
                 $CellContext`v[2]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`v[5], 
                 $CellContext`v[6]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`p[4], 
                 $CellContext`v[4]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}, DirectedEdge[
                 $CellContext`v[3], 
                 $CellContext`v[4]] -> {
                 CapForm["Round"], 
                 GrayLevel[0], 
                 Thickness[Large]}}, GraphLayout -> 
             "SpringElectricalEmbedding", ImageSize -> {200, 170}, 
             VertexCoordinates -> {{0, -1}, {-2, -1}, {-2, 1}, {0, 1}, {2, 
               1}, {2, -1}, {0, 
               0}, {-2 + Rational[-3, 4] 2^Rational[-1, 2], -1 + 
                Rational[-3, 4] 2^Rational[-1, 2]}, {-2 + 
                Rational[-3, 4] 2^Rational[-1, 2], 1 + 
                Rational[3, 4] 2^Rational[-1, 2]}, {
               2 + Rational[3, 4] 2^Rational[-1, 2], 1 + 
                Rational[3, 4] 2^Rational[-1, 2]}, {
               2 + Rational[3, 4] 2^Rational[-1, 2], -1 + 
                Rational[-3, 4] 2^Rational[-1, 2]}, {0, 
                Rational[-7, 4]}, {
                Rational[-3, 4], 0}}, 
             VertexLabels -> {$CellContext`p[3] -> Style[
                 Row[{"", 3, ""}], FontSize -> 12], $CellContext`p[2] -> Style[
                 Row[{"", 2, ""}], FontSize -> 12], $CellContext`p[5] -> Style[
                 Row[{"", 5, ""}], FontSize -> 12], $CellContext`p[1] -> Style[
                 Row[{"", 1, ""}], FontSize -> 12], $CellContext`p[6] -> Style[
                 Row[{"", 6, ""}], FontSize -> 12], $CellContext`p[4] -> Style[
                 Row[{"", 4, ""}], FontSize -> 12]}, 
             VertexSize -> {$CellContext`v[4] -> {
                "Scaled", 0.024}, $CellContext`v[6] -> {
                "Scaled", 0.024}, $CellContext`v[5] -> {
                "Scaled", 0.024}, $CellContext`p[5] -> {
                "Scaled", 0.}, $CellContext`p[4] -> {
                "Scaled", 0.}, $CellContext`p[3] -> {
                "Scaled", 0.}, $CellContext`v[3] -> {
                "Scaled", 0.024}, $CellContext`p[6] -> {
                "Scaled", 0.}, $CellContext`v[7] -> {
                "Scaled", 0.024}, $CellContext`p[2] -> {
                "Scaled", 0.}, $CellContext`p[1] -> {
                "Scaled", 0.}, $CellContext`v[1] -> {
                "Scaled", 0.024}, $CellContext`v[2] -> {"Scaled", 0.024}}, 
             VertexStyle -> {
               Directive[
                GrayLevel[0]]}}]]}, 
          TagBox[GraphicsGroupBox[{
             {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
              Arrowheads[{{Medium, 0.8}}], {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], 
                 ArrowBox[{{0., -1.}, {-2., -1.}}]}}, 
               InsetBox["a", Offset[{0, 2}, {-1., -1.}], ImageScaled[{0, 1.35}],
                BaseStyle->"Graphics"]}, {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], ArrowBox[{{0., -1.}, {0., 0.}}]}},
                InsetBox["g", Offset[{0, 2}, {0., -0.5}], 
                ImageScaled[{Rational[3, 2], 0.6}],
                BaseStyle->"Graphics"]}, {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], 
                 ArrowBox[{{-2., -1.}, {-2., 1.}}]}}, 
               InsetBox["b", Offset[{0, 2}, {-2., 0.}], 
                ImageScaled[{Rational[3, 2], 0.6}],
                BaseStyle->"Graphics"]}, {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], ArrowBox[{{-2., 1.}, {0., 1.}}]}},
                InsetBox["c", Offset[{0, 2}, {-1., 1.}], ImageScaled[{0, 0.09999999999999998}],
                BaseStyle->"Graphics"]}, {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], ArrowBox[{{0., 1.}, {2., 1.}}]}}, 
               InsetBox["d", Offset[{0, 2}, {1., 1.}], ImageScaled[{0, 0.09999999999999998}],
                BaseStyle->"Graphics"]}, {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], ArrowBox[{{2., 1.}, {2., -1.}}]}},
                InsetBox["e", Offset[{0, 2}, {2., 0.}], ImageScaled[{-1, 0.6}],
                BaseStyle->"Graphics"]}, {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], 
                 ArrowBox[{{2., -1.}, {0., -1.}}]}}, 
               InsetBox["f", Offset[{0, 2}, {1., -1.}], ImageScaled[{0, 1.35}],
                BaseStyle->"Graphics"]}, {
               {GrayLevel[0], Thickness[Large], CapForm["Round"], 
                {Arrowheads[{{0.05, 0.8}}], ArrowBox[{{0., 0.}, {0., 1.}}]}}, 
               InsetBox["h", Offset[{0, 2}, {0., 0.5}], 
                ImageScaled[{Rational[3, 2], 0.6}],
                BaseStyle->"Graphics"]}, 
              {GrayLevel[0], Thickness[Large], CapForm["Round"], 
               {Arrowheads[{{0.05, 0.8}}], 
                ArrowBox[{{-2.5303300858899105`, -1.5303300858899105`}, {-2., \
-1.}}]}}, 
              {GrayLevel[0], Thickness[Large], CapForm["Round"], 
               {Arrowheads[{{0.05, 0.8}}], 
                ArrowBox[{{-2.5303300858899105`, 1.5303300858899105`}, {-2., 
                 1.}}]}}, 
              {GrayLevel[0], Thickness[Large], CapForm["Round"], 
               {Arrowheads[{{0.05, 0.8}}], 
                ArrowBox[{{2.5303300858899105`, 1.5303300858899105`}, {2., 
                 1.}}]}}, 
              {GrayLevel[0], Thickness[Large], CapForm["Round"], 
               {Arrowheads[{{0.05, 0.8}}], 
                ArrowBox[{{2.5303300858899105`, -1.5303300858899105`}, {
                 2., -1.}}]}}, 
              {GrayLevel[0], Thickness[Large], CapForm["Round"], 
               {Arrowheads[{{0.05, 0.8}}], 
                ArrowBox[{{0., -1.75}, {0., -1.}}]}}, 
              {GrayLevel[0], Thickness[Large], CapForm["Round"], 
               {Arrowheads[{{0.05, 0.8}}], 
                ArrowBox[{{-0.75, 0.}, {0., 0.}}]}}}, 
             {GrayLevel[0], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
              DiskBox[{0., -1.}, 0.07236989668304883], 
              DiskBox[{-2., -1.}, 0.07236989668304883], 
              DiskBox[{-2., 1.}, 0.07236989668304883], 
              DiskBox[{0., 1.}, 0.07236989668304883], 
              DiskBox[{2., 1.}, 0.07236989668304883], 
              DiskBox[{2., -1.}, 0.07236989668304883], 
              DiskBox[{0., 0.}, 0.07236989668304883], {
               DiskBox[{-2.5303300858899105, -1.5303300858899105}, 0.], 
               InsetBox[
                StyleBox[
                 TemplateBox[{"\"\"", "1", "\"\""},
                  "RowDefault"],
                 StripOnInput->False,
                 FontSize->12], {-2.5303300858899105, -1.5303300858899105}, 
                ImageScaled[{1.0303300858899107, 1.0303300858899105}],
                BaseStyle->"Graphics"]}, {
               DiskBox[{-2.5303300858899105, 1.5303300858899105}, 0.], 
               InsetBox[
                StyleBox[
                 TemplateBox[{"\"\"", "2", "\"\""},
                  "RowDefault"],
                 StripOnInput->False,
                 FontSize->12], {-2.5303300858899105, 1.5303300858899105}, 
                ImageScaled[{1.0303300858899105, -0.030330085889910707}],
                BaseStyle->"Graphics"]}, {
               DiskBox[{2.5303300858899105, 1.5303300858899105}, 0.], InsetBox[
                StyleBox[
                 TemplateBox[{"\"\"", "4", "\"\""},
                  "RowDefault"],
                 StripOnInput->False,
                 FontSize->12], {2.5303300858899105, 1.5303300858899105}, 
                ImageScaled[{-0.030330085889910707, -0.030330085889910596}],
                BaseStyle->"Graphics"]}, {
               DiskBox[{2.5303300858899105, -1.5303300858899105}, 0.], 
               InsetBox[
                StyleBox[
                 TemplateBox[{"\"\"", "6", "\"\""},
                  "RowDefault"],
                 StripOnInput->False,
                 FontSize->12], {2.5303300858899105, -1.5303300858899105}, 
                ImageScaled[{-0.03033008588991004, 1.0303300858899114}],
                BaseStyle->"Graphics"]}, {DiskBox[{0., -1.75}, 0.], InsetBox[
                StyleBox[
                 TemplateBox[{"\"\"", "3", "\"\""},
                  "RowDefault"],
                 StripOnInput->False,
                 FontSize->12], {0., -1.75}, ImageScaled[{0.5000000000000002, 1.25}],
                BaseStyle->"Graphics"]}, {DiskBox[{-0.75, 0.}, 0.], InsetBox[
                StyleBox[
                 TemplateBox[{"\"\"", "5", "\"\""},
                  "RowDefault"],
                 StripOnInput->False,
                 FontSize->12], {-0.75, 0.}, ImageScaled[{1.25, 0.49999999999999983}],
                BaseStyle->"Graphics"]}}}],
           MouseAppearanceTag["NetworkGraphics"]],
          AllowKernelInitialization->False]],
        DefaultBaseStyle->{
         "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> 
          Hue[0.8, 1., 0.6]},
        FormatType->TraditionalForm,
        FrameTicks->None,
        ImageSize->{200, 170}]},
      {
       StyleBox[
        TemplateBox[{
          
          TemplateBox[{"\"num\"", "11", "1"}, "Subsuperscript", SyntaxForm -> 
           SubsuperscriptBox], 
          
          TemplateBox[{"\"[\"", "1", "2", "4", "6", "3", "5", "\"]\""}, 
           "RowDefault"]},
         "RowDefault"],
        StripOnInput->False,
        FontFamily->"Times",
        FontSize->14]}
     },
     BaselinePosition->Scaled[0.55],
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Center}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Column"]}], "}"}]], "Output",
 CellChangeTimes->{{3.848313559292894*^9, 3.848313569870822*^9}},
 CellLabel->
  "Out[345]=",ExpressionUUID->"eec29a26-0299-419c-8dc3-3f182144accb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     GraphicsBox[
      {RGBColor[
        NCache[
         Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1], 
       CircleBox[{0, 0}, 1], LineBox[{{0, 1}, {0, -1}}], 
       LineBox[NCache[{{
          Rational[-1, 2] 3^Rational[1, 2], 
           Rational[-1, 
            2]}, {-1.0392304845413263`, -0.6}}, {{-0.8660254037844386, -0.5}, \
{-1.0392304845413263`, -0.6}}]], 
       LineBox[NCache[{{
          Rational[-1, 2] 3^Rational[1, 2], Rational[
           1, 2]}, {-1.0392304845413263`, 0.6}}, {{-0.8660254037844386, 
         0.5}, {-1.0392304845413263`, 0.6}}]], 
       LineBox[NCache[{{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2]}, {
          1.0392304845413263`, 0.6}}, {{0.8660254037844386, 0.5}, {
         1.0392304845413263`, 0.6}}]], 
       LineBox[NCache[{{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
          1.0392304845413263`, -0.6}}, {{0.8660254037844386, -0.5}, {
         1.0392304845413263`, -0.6}}]], 
       LineBox[NCache[{{0, Rational[-1, 3]}, {-0.2, Rational[-1, 3]}}, {{
          0, -0.3333333333333333}, {-0.2, -0.3333333333333333}}]], 
       LineBox[NCache[{{0, Rational[1, 3]}, {-0.2, Rational[1, 3]}}, {{
          0, 0.3333333333333333}, {-0.2, 0.3333333333333333}}]], InsetBox[
        StyleBox["1",
         StripOnInput->False,
         FontFamily->"Times",
         FontSize->10], {-1.2557368354874359, -0.725}], InsetBox[
        StyleBox["2",
         StripOnInput->False,
         FontFamily->"Times",
         FontSize->10], {-1.2557368354874359, 0.725}], InsetBox[
        StyleBox["4",
         StripOnInput->False,
         FontFamily->"Times",
         FontSize->10], {1.2557368354874359, 0.725}], InsetBox[
        StyleBox["6",
         StripOnInput->False,
         FontFamily->"Times",
         FontSize->10], {1.2557368354874359, -0.725}], InsetBox[
        StyleBox["3",
         StripOnInput->False,
         FontFamily->"Times",
         FontSize->10], 
        NCache[{-0.4, Rational[-1, 3]}, {-0.4, -0.3333333333333333}]], 
       InsetBox[
        StyleBox["5",
         StripOnInput->False,
         FontFamily->"Times",
         FontSize->10], 
        NCache[{-0.4, Rational[1, 3]}, {-0.4, 0.3333333333333333}]]},
      ImageSize->{80, 70}], " ", 
     StyleBox[
      TemplateBox[{
        TemplateBox[{"\"f\"", 
          TemplateBox[{"2"}, "RowDefault"], "\"c\""}, "Subsuperscript", 
         SyntaxForm -> SubsuperscriptBox], 
        TemplateBox[{"\"[\"", "3", "6", "5", "4", "2", "1", "\"]\""}, 
         "RowDefault"]},
       "RowDefault"],
      StripOnInput->False,
      FontFamily->"Times",
      FontSize->16]}], "-", 
    RowBox[{
     GraphicsBox[
      {RGBColor[
        NCache[
         Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1], 
       CircleBox[{0, 0}, 1], LineBox[{{0, 1}, {0, -1}}], 
       LineBox[NCache[{{
          Rational[-1, 2] 3^Rational[1, 2], 
           Rational[-1, 
            2]}, {-1.0392304845413263`, -0.6}}, {{-0.8660254037844386, -0.5}, \
{-1.0392304845413263`, -0.6}}]], 
       LineBox[NCache[{{
          Rational[-1, 2] 3^Rational[1, 2], Rational[
           1, 2]}, {-1.0392304845413263`, 0.6}}, {{-0.8660254037844386, 
         0.5}, {-1.0392304845413263`, 0.6}}]], 
       LineBox[NCache[{{2^Rational[-1, 2], 2^Rational[-1, 2]}, {
          0.8485281374238569, 0.8485281374238569}}, {{0.7071067811865475, 
         0.7071067811865475}, {0.8485281374238569, 0.8485281374238569}}]], 
       LineBox[{{1, 0}, {1.2, 0.}}], 
       LineBox[NCache[{{2^Rational[-1, 2], -2^Rational[-1, 2]}, {
          0.8485281374238569, -0.8485281374238569}}, {{
         0.7071067811865475, -0.7071067811865475}, {
         0.8485281374238569, -0.8485281374238569}}]], 
       LineBox[{{0, 0}, {-0.2, 0}}], InsetBox[
        StyleBox["1",
         StripOnInput->False,
         FontFamily->"Times",
         FontSize->10], {-1.2557368354874359, -0.725}], InsetBox[
        StyleBox["2",
         StripOnInput->False,
         FontFamily->"Times",
         FontSize->10], {-1.2557368354874359, 0.725}], InsetBox[
        StyleBox["4",
         StripOnInput->False,
         FontFamily->"Times",
         FontSize->10], {1.0253048327204939, 1.0253048327204939}], InsetBox[
        StyleBox["6",
         StripOnInput->False,
         FontFamily->"Times",
         FontSize->10], {1.45, 0.}], InsetBox[
        StyleBox["3",
         StripOnInput->False,
         FontFamily->"Times",
         FontSize->10], {1.0253048327204939, -1.0253048327204939}], InsetBox[
        StyleBox["5",
         StripOnInput->False,
         FontFamily->"Times",
         FontSize->10], {-0.4, 0}]},
      ImageSize->{80, 70}], " ", 
     StyleBox[
      TemplateBox[{
        TemplateBox[{"\"f\"", 
          TemplateBox[{"2"}, "RowDefault"], "\"c\""}, "Subsuperscript", 
         SyntaxForm -> SubsuperscriptBox], 
        TemplateBox[{"\"[\"", "6", "5", "3", "1", "2", "4", "\"]\""}, 
         "RowDefault"]},
       "RowDefault"],
      StripOnInput->False,
      FontFamily->"Times",
      FontSize->16]}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          TemplateBox[{"\"(\"", 
            RowBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"4"}, "RowDefault"]]}], 
            
            TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
             SuperscriptBox]},
           "RowDefault"], " ", 
          TemplateBox[{"\"\[LeftDoubleBracket]\"", 
            TemplateBox[{
              SubscriptBox["p", 
               TemplateBox[{"1"}, "RowDefault"]], "\",\"", 
              RowBox[{
                SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
                SubscriptBox["p", 
                 TemplateBox[{"1"}, "RowDefault"]]}], "\",\"", 
              RowBox[{
                SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
                SubscriptBox["p", 
                 TemplateBox[{"1", "2"}, "RowDefault"]]}], "\",\"", 
              RowBox[{
                TemplateBox[{
                  SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
                  SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "-", 
                SubscriptBox["p", 
                 TemplateBox[{"1", "2"}, "RowDefault"]]}], "\",\"", 
              RowBox[{
                TemplateBox[{
                  SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
                  SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
                SubscriptBox["p", 
                 TemplateBox[{"3", "4", "6"}, "RowDefault"]]}], "\",\"", 
              SubscriptBox["p", 
               TemplateBox[{"4", "6"}, "RowDefault"]]}, "RowDefault"], 
            "\"\[RightDoubleBracket]\""},
           "RowDefault"]}], "+", 
         RowBox[{
          TemplateBox[{"\"(\"", 
            RowBox[{
              TemplateBox[{
                SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
                SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "-", 
              SubscriptBox["p", 
               TemplateBox[{"1", "2"}, "RowDefault"]]}], 
            
            TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
             SuperscriptBox]},
           "RowDefault"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             TemplateBox[{"\"(\"", 
               RowBox[{
                 SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
                 SubscriptBox["p", 
                  TemplateBox[{"4", "6"}, "RowDefault"]]}], 
               
               TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
                SuperscriptBox]},
              "RowDefault"], " ", 
             TemplateBox[{"\"\[LeftDoubleBracket]\"", 
               TemplateBox[{
                 SubscriptBox["p", 
                  TemplateBox[{"1"}, "RowDefault"]], "\",\"", 
                 RowBox[{
                   SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
                   SubscriptBox["p", 
                    TemplateBox[{"1"}, "RowDefault"]]}], "\",\"", 
                 RowBox[{
                   SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
                   SubscriptBox["p", 
                    TemplateBox[{"1", "2"}, "RowDefault"]]}], "\",\"", 
                 SubscriptBox["p", 
                  TemplateBox[{"4"}, "RowDefault"]]}, "RowDefault"], 
               "\"\[RightDoubleBracket]\""},
              "RowDefault"]}], "+", 
            RowBox[{
             TemplateBox[{"\"(\"", 
               RowBox[{
                 SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
                 SubscriptBox["p", 
                  TemplateBox[{"4"}, "RowDefault"]]}], 
               
               TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
                SuperscriptBox]},
              "RowDefault"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                TemplateBox[{"\"(\"", 
                  RowBox[{
                    SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
                    SubscriptBox["p", 
                    TemplateBox[{"1", "2"}, "RowDefault"]]}], 
                  
                  TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
                   SuperscriptBox]},
                 "RowDefault"], " ", 
                TemplateBox[{"\"\[LeftDoubleBracket]\"", 
                  TemplateBox[{
                    SubscriptBox["p", 
                    TemplateBox[{"1"}, "RowDefault"]], "\",\"", 
                    SubscriptBox["p", 
                    TemplateBox[{"4", "6"}, "RowDefault"]]}, "RowDefault"], 
                  "\"\[RightDoubleBracket]\""},
                 "RowDefault"]}], "+", 
               RowBox[{
                TemplateBox[{"\"(\"", 
                  SubscriptBox["\"\[ScriptL]\"", "1"], 
                  TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
                   SuperscriptBox]},
                 "RowDefault"], " ", 
                TemplateBox[{"\"\[LeftDoubleBracket]\"", 
                  TemplateBox[{
                    SubscriptBox["p", 
                    TemplateBox[{"2"}, "RowDefault"]], "\",\"", 
                    SubscriptBox["p", 
                    TemplateBox[{"4", "6"}, "RowDefault"]]}, "RowDefault"], 
                  "\"\[RightDoubleBracket]\""},
                 "RowDefault"]}], "-", 
               TemplateBox[{"\"\[LeftDoubleBracket]\"", 
                 TemplateBox[{
                   SubscriptBox["p", 
                    TemplateBox[{"1"}, "RowDefault"]], "\",\"", 
                   RowBox[{
                    SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
                    SubscriptBox["p", 
                    TemplateBox[{"1"}, "RowDefault"]]}], "\",\"", 
                   RowBox[{
                    SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
                    SubscriptBox["p", 
                    TemplateBox[{"1", "2"}, "RowDefault"]]}], "\",\"", 
                   SubscriptBox["p", 
                    TemplateBox[{"4", "6"}, "RowDefault"]]}, "RowDefault"], 
                 "\"\[RightDoubleBracket]\""},
                "RowDefault"]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             TemplateBox[{"\"(\"", 
               SubscriptBox["\"\[ScriptL]\"", "2"], 
               
               TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
                SuperscriptBox]},
              "RowDefault"], " ", 
             TemplateBox[{"\"\[LeftDoubleBracket]\"", 
               TemplateBox[{
                 RowBox[{
                   SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
                   SubscriptBox["p", 
                    TemplateBox[{"1"}, "RowDefault"]]}], "\",\"", 
                 SubscriptBox["\"\[ScriptL]\"", "1"], "\",\"", 
                 SubscriptBox["p", 
                  TemplateBox[{"6"}, "RowDefault"]], "\",\"", 
                 SubscriptBox["p", 
                  TemplateBox[{"2"}, "RowDefault"]]}, "RowDefault"], 
               "\"\[RightDoubleBracket]\""},
              "RowDefault"]}], "-", 
            RowBox[{"2", " ", 
             TemplateBox[{"\"(\"", 
               RowBox[{
                 SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
                 SubscriptBox["p", 
                  TemplateBox[{"1", "2"}, "RowDefault"]]}], 
               
               TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
                SuperscriptBox]},
              "RowDefault"], " ", 
             TemplateBox[{"\"\[LeftDoubleBracket]\"", 
               TemplateBox[{
                 SubscriptBox["p", 
                  TemplateBox[{"4"}, "RowDefault"]], "\",\"", 
                 RowBox[{
                   SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
                   SubscriptBox["p", 
                    TemplateBox[{"4"}, "RowDefault"]]}], "\",\"", 
                 RowBox[{
                   SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
                   SubscriptBox["p", 
                    TemplateBox[{"4", "6"}, "RowDefault"]]}], "\",\"", 
                 SubscriptBox["p", 
                  TemplateBox[{"1"}, "RowDefault"]]}, "RowDefault"], 
               "\"\[RightDoubleBracket]\""},
              "RowDefault"]}], "-", 
            RowBox[{
             TemplateBox[{"\"(\"", 
               RowBox[{
                 SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
                 SubscriptBox["p", 
                  TemplateBox[{"1"}, "RowDefault"]]}], 
               
               TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
                SuperscriptBox]},
              "RowDefault"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                TemplateBox[{"\"(\"", 
                  RowBox[{
                    SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
                    SubscriptBox["p", 
                    TemplateBox[{"4", "6"}, "RowDefault"]]}], 
                  
                  TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
                   SuperscriptBox]},
                 "RowDefault"], " ", 
                TemplateBox[{"\"\[LeftDoubleBracket]\"", 
                  TemplateBox[{
                    SubscriptBox["p", 
                    TemplateBox[{"4"}, "RowDefault"]], "\",\"", 
                    SubscriptBox["p", 
                    TemplateBox[{"1", "2"}, "RowDefault"]]}, "RowDefault"], 
                  "\"\[RightDoubleBracket]\""},
                 "RowDefault"]}], "+", 
               RowBox[{
                TemplateBox[{"\"(\"", 
                  SubscriptBox["\"\[ScriptL]\"", "2"], 
                  
                  TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
                   SuperscriptBox]},
                 "RowDefault"], " ", 
                TemplateBox[{"\"\[LeftDoubleBracket]\"", 
                  TemplateBox[{
                    SubscriptBox["p", 
                    TemplateBox[{"6"}, "RowDefault"]], "\",\"", 
                    SubscriptBox["p", 
                    TemplateBox[{"1", "2"}, "RowDefault"]]}, "RowDefault"], 
                  "\"\[RightDoubleBracket]\""},
                 "RowDefault"]}], "+", 
               TemplateBox[{"\"\[LeftDoubleBracket]\"", 
                 TemplateBox[{
                   SubscriptBox["p", 
                    TemplateBox[{"4"}, "RowDefault"]], "\",\"", 
                   RowBox[{
                    SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
                    SubscriptBox["p", 
                    TemplateBox[{"4"}, "RowDefault"]]}], "\",\"", 
                   RowBox[{
                    SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
                    SubscriptBox["p", 
                    TemplateBox[{"4", "6"}, "RowDefault"]]}], "\",\"", 
                   SubscriptBox["p", 
                    TemplateBox[{"1", "2"}, "RowDefault"]]}, "RowDefault"], 
                 "\"\[RightDoubleBracket]\""},
                "RowDefault"]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             TemplateBox[{"\"(\"", 
               SubscriptBox["\"\[ScriptL]\"", "1"], 
               
               TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
                SuperscriptBox]},
              "RowDefault"], " ", 
             TemplateBox[{"\"\[LeftDoubleBracket]\"", 
               TemplateBox[{
                 RowBox[{
                   SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
                   SubscriptBox["p", 
                    TemplateBox[{"4"}, "RowDefault"]]}], "\",\"", 
                 SubscriptBox["\"\[ScriptL]\"", "2"], "\",\"", 
                 SubscriptBox["p", 
                  TemplateBox[{"2"}, "RowDefault"]], "\",\"", 
                 SubscriptBox["p", 
                  TemplateBox[{"6"}, "RowDefault"]]}, "RowDefault"], 
               "\"\[RightDoubleBracket]\""},
              "RowDefault"]}], "+", 
            RowBox[{"2", " ", 
             TemplateBox[{"\"\[LeftDoubleBracket]\"", 
               TemplateBox[{
                 SubscriptBox["p", 
                  TemplateBox[{"1"}, "RowDefault"]], "\",\"", 
                 RowBox[{
                   SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
                   SubscriptBox["p", 
                    TemplateBox[{"1"}, "RowDefault"]]}], "\",\"", 
                 RowBox[{
                   SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
                   SubscriptBox["p", 
                    TemplateBox[{"1", "2"}, "RowDefault"]]}], "\",\"", 
                 RowBox[{
                   SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
                   SubscriptBox["p", 
                    TemplateBox[{"4", "6"}, "RowDefault"]]}], "\",\"", 
                 RowBox[{
                   SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
                   SubscriptBox["p", 
                    TemplateBox[{"4"}, "RowDefault"]]}], "\",\"", 
                 SubscriptBox["p", 
                  TemplateBox[{"4"}, "RowDefault"]]}, "RowDefault"], 
               "\"\[RightDoubleBracket]\""},
              "RowDefault"]}]}], ")"}]}]}], ")"}]}], "+", 
      TemplateBox[{"\"\[LeftDoubleBracket]\"", 
        TemplateBox[{
          SubscriptBox["p", 
           TemplateBox[{"1"}, "RowDefault"]], "\",\"", 
          RowBox[{
            SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"1"}, "RowDefault"]]}], "\",\"", 
          RowBox[{
            SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"1", "2"}, "RowDefault"]]}], "\",\"", 
          RowBox[{
            TemplateBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
              SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "-", 
            SubscriptBox["p", 
             TemplateBox[{"1", "2"}, "RowDefault"]]}], "\",\"", 
          RowBox[{
            TemplateBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
              SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"3", "4", "6"}, "RowDefault"]]}], "\",\"", 
          SubscriptBox["p", 
           TemplateBox[{"6"}, "RowDefault"]], "\",\"", 
          RowBox[{
            SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"4"}, "RowDefault"]]}], "\",\"", 
          SubscriptBox["\"\[ScriptL]\"", "2"]}, "RowDefault"], 
        "\"\[RightDoubleBracket]\""},
       "RowDefault"]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      TemplateBox[{"\"(\"", 
        SubscriptBox["\"\[ScriptL]\"", "1"], 
        TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
         SuperscriptBox]},
       "RowDefault"], " ", 
      TemplateBox[{"\"(\"", 
        SubscriptBox["\"\[ScriptL]\"", "2"], 
        TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
         SuperscriptBox]},
       "RowDefault"], " ", 
      TemplateBox[{"\"(\"", 
        RowBox[{
          SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
          SubscriptBox["p", 
           TemplateBox[{"1"}, "RowDefault"]]}], 
        TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
         SuperscriptBox]},
       "RowDefault"], " ", 
      TemplateBox[{"\"(\"", 
        RowBox[{
          SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
          SubscriptBox["p", 
           TemplateBox[{"4"}, "RowDefault"]]}], 
        TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
         SuperscriptBox]},
       "RowDefault"], " ", 
      TemplateBox[{"\"(\"", 
        RowBox[{
          TemplateBox[{
            SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
            SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "-", 
          SubscriptBox["p", 
           TemplateBox[{"1", "2"}, "RowDefault"]]}], 
        TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
         SuperscriptBox]},
       "RowDefault"], " ", 
      TemplateBox[{"\"(\"", 
        RowBox[{
          SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
          SubscriptBox["p", 
           TemplateBox[{"1", "2"}, "RowDefault"]]}], 
        TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
         SuperscriptBox]},
       "RowDefault"], " ", 
      TemplateBox[{"\"(\"", 
        RowBox[{
          SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
          SubscriptBox["p", 
           TemplateBox[{"4", "6"}, "RowDefault"]]}], 
        TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
         SuperscriptBox]},
       "RowDefault"], " ", 
      TemplateBox[{"\"(\"", 
        RowBox[{
          TemplateBox[{
            SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
            SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
          SubscriptBox["p", 
           TemplateBox[{"3", "4", "6"}, "RowDefault"]]}], 
        TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
         SuperscriptBox]},
       "RowDefault"]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.848313559292894*^9, 3.848313569894105*^9}},
 CellLabel->
  "Out[346]=",ExpressionUUID->"943d0e81-543f-4ec2-b492-e73b75f23b59"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Explicit expressions for LS formulae as ",
 StyleBox["superfunctions",
  FontWeight->"Bold"],
 "\[LongDash]encoded as f(\[Lambda],\[Lambda])\[Delta](C.\[Eta]):={f,C}"
}], "Subsection",
 CellChangeTimes->{{3.848313595070595*^9, 
  3.848313639998353*^9}},ExpressionUUID->"69a04c9a-1e97-4b60-bef8-\
10a9f5e3b76f"],

Cell[TextData[{
 "Component functions of ",
 StyleBox["superfunctions",
  FontWeight->"Bold"],
 " can be extracted using ",
 StyleBox["componentFunction",
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.848313757086442*^9, 
  3.8483137890301647`*^9}},ExpressionUUID->"f0091a51-5aa6-4136-b672-\
de2c053943d3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"egTerm", "=", 
  RowBox[{
  "randomElement", "[", "fullMHVamplitudeTerms", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"stylizeLSformula", "[", 
  RowBox[{"egTerm", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"toSuperFunctions", "[", 
  RowBox[{"egTerm", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"evaluate", "[", 
  RowBox[{
   RowBox[{"componentFunction", "[", 
    RowBox[{"m", ",", "p", ",", "m", ",", "p", ",", "p", ",", "p"}], "]"}], 
   "@", "%"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{"toTraces", "[", "%", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.848313642643361*^9, 3.848313731081246*^9}},
 CellLabel->
  "In[442]:=",ExpressionUUID->"75118df4-9590-4945-8e5e-ee62000fb3fe"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"mhvF", "[", 
    RowBox[{"11", ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "5", ",", "1", ",", "3", ",", "4", ",", "6"}], 
      "}"}]}], "]"}], ",", 
   RowBox[{"int", "[", 
    RowBox[{"12", ",", "7", ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "5", ",", "1", ",", "3", ",", "4", ",", "6"}], 
      "}"}]}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.848313650748108*^9, 3.84831374258777*^9}},
 CellLabel->
  "Out[442]=",ExpressionUUID->"31996405-b5d7-4f04-af40-903e7e9ded61"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   GraphicsBox[
    {RGBColor[
      NCache[
       Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1], 
     CircleBox[{0, 0}, 1], LineBox[{{0, 1}, {0, -1}}], 
     LineBox[NCache[{{-2^Rational[-1, 2], -2^
          Rational[-1, 
            2]}, {-0.8485281374238569, -0.8485281374238569}}, \
{{-0.7071067811865475, -0.7071067811865475}, {-0.8485281374238569, \
-0.8485281374238569}}]], LineBox[{{-1, 0}, {-1.2, 0.}}], 
     LineBox[NCache[{{-2^Rational[-1, 2], 2^
         Rational[-1, 2]}, {-0.8485281374238569, 
        0.8485281374238569}}, {{-0.7071067811865475, 
       0.7071067811865475}, {-0.8485281374238569, 0.8485281374238569}}]], 
     LineBox[NCache[{{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2]}, {
        1.0392304845413263`, 0.6}}, {{0.8660254037844386, 0.5}, {
       1.0392304845413263`, 0.6}}]], 
     LineBox[NCache[{{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
        1.0392304845413263`, -0.6}}, {{0.8660254037844386, -0.5}, {
       1.0392304845413263`, -0.6}}]], LineBox[{{0, 0}, {-0.2, 0}}], InsetBox[
      StyleBox["1",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {-1.0253048327204939, -1.0253048327204939}], InsetBox[
      StyleBox["3",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {-1.45, 0.}], InsetBox[
      StyleBox["4",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {-1.0253048327204939, 1.0253048327204939}], InsetBox[
      StyleBox["2",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {1.2557368354874359, 0.725}], InsetBox[
      StyleBox["5",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {1.2557368354874359, -0.725}], InsetBox[
      StyleBox["6",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {-0.4, 0}]},
    ImageSize->{80, 70}], " ", 
   StyleBox[
    TemplateBox[{"\"\[CapitalGamma]\"", 
      TemplateBox[{
       "\"[(\"", "1", "3", "4", "6", "\")(\"", "6", "2", "5", "\")(\"", "5", 
        "1", "6", "\")]\""}, "RowDefault"]},
     "RowDefault"],
    StripOnInput->False,
    FontFamily->"Times",
    FontSize->16]}], "+", 
  RowBox[{
   GraphicsBox[
    {RGBColor[
      NCache[
       Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1], 
     CircleBox[{0, 0}, 1], LineBox[{{0, 1}, {0, -1}}], 
     LineBox[NCache[{{-2^Rational[-1, 2], -2^
          Rational[-1, 
            2]}, {-0.8485281374238569, -0.8485281374238569}}, \
{{-0.7071067811865475, -0.7071067811865475}, {-0.8485281374238569, \
-0.8485281374238569}}]], LineBox[{{-1, 0}, {-1.2, 0.}}], 
     LineBox[NCache[{{-2^Rational[-1, 2], 2^
         Rational[-1, 2]}, {-0.8485281374238569, 
        0.8485281374238569}}, {{-0.7071067811865475, 
       0.7071067811865475}, {-0.8485281374238569, 0.8485281374238569}}]], 
     LineBox[NCache[{{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2]}, {
        1.0392304845413263`, 0.6}}, {{0.8660254037844386, 0.5}, {
       1.0392304845413263`, 0.6}}]], 
     LineBox[NCache[{{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
        1.0392304845413263`, -0.6}}, {{0.8660254037844386, -0.5}, {
       1.0392304845413263`, -0.6}}]], LineBox[{{0, 0}, {-0.2, 0}}], InsetBox[
      StyleBox["1",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {-1.0253048327204939, -1.0253048327204939}], InsetBox[
      StyleBox["4",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {-1.45, 0.}], InsetBox[
      StyleBox["3",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {-1.0253048327204939, 1.0253048327204939}], InsetBox[
      StyleBox["2",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {1.2557368354874359, 0.725}], InsetBox[
      StyleBox["5",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {1.2557368354874359, -0.725}], InsetBox[
      StyleBox["6",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {-0.4, 0}]},
    ImageSize->{80, 70}], " ", 
   StyleBox[
    TemplateBox[{"\"\[CapitalGamma]\"", 
      TemplateBox[{
       "\"[(\"", "1", "4", "3", "6", "\")(\"", "6", "2", "5", "\")(\"", "5", 
        "1", "6", "\")]\""}, "RowDefault"]},
     "RowDefault"],
    StripOnInput->False,
    FontFamily->"Times",
    FontSize->16]}]}]], "Output",
 CellChangeTimes->{{3.848313650748108*^9, 3.8483137425915737`*^9}},
 CellLabel->
  "Out[443]=",ExpressionUUID->"22a09ceb-3d7c-4aef-8be8-a6c90313a375"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"ab", "[", 
        RowBox[{"1", ",", "3"}], "]"}], " ", 
       RowBox[{"ab", "[", 
        RowBox[{"5", ",", "1"}], "]"}], " ", 
       RowBox[{"ab", "[", 
        RowBox[{"6", ",", "2"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"ab", "[", 
             RowBox[{"4", ",", "6"}], "]"}], 
            RowBox[{"ab", "[", 
             RowBox[{"3", ",", "4"}], "]"}]]}], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"ab", "[", 
             RowBox[{"1", ",", "6"}], "]"}], " ", 
            RowBox[{"ab", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"ab", "[", 
             RowBox[{"4", ",", "6"}], "]"}]}], 
           RowBox[{
            RowBox[{"ab", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"ab", "[", 
             RowBox[{"5", ",", "1"}], "]"}], " ", 
            RowBox[{"ab", "[", 
             RowBox[{"6", ",", "2"}], "]"}]}]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"ab", "[", 
             RowBox[{"4", ",", "1"}], "]"}], " ", 
            RowBox[{"ab", "[", 
             RowBox[{"6", ",", "3"}], "]"}]}], 
           RowBox[{
            RowBox[{"ab", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"ab", "[", 
             RowBox[{"3", ",", "4"}], "]"}]}]], "-", 
          FractionBox[
           RowBox[{
            RowBox[{"ab", "[", 
             RowBox[{"1", ",", "6"}], "]"}], " ", 
            RowBox[{"ab", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"ab", "[", 
             RowBox[{"4", ",", "1"}], "]"}], " ", 
            RowBox[{"ab", "[", 
             RowBox[{"6", ",", "3"}], "]"}]}], 
           RowBox[{
            RowBox[{"ab", "[", 
             RowBox[{"1", ",", "3"}], "]"}], " ", 
            RowBox[{"ab", "[", 
             RowBox[{"3", ",", "4"}], "]"}], " ", 
            RowBox[{"ab", "[", 
             RowBox[{"5", ",", "1"}], "]"}], " ", 
            RowBox[{"ab", "[", 
             RowBox[{"6", ",", "2"}], "]"}]}]]}], ")"}], "2"], " ", 
       RowBox[{"colorF", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "3", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", "6", "}"}]}], "]"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"ab", "[", 
         RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
       RowBox[{"ab", "[", 
        RowBox[{"1", ",", "6"}], "]"}], " ", 
       RowBox[{"ab", "[", 
        RowBox[{"2", ",", "5"}], "]"}], " ", 
       RowBox[{"ab", "[", 
        RowBox[{"3", ",", "4"}], "]"}], " ", 
       RowBox[{"ab", "[", 
        RowBox[{"4", ",", "6"}], "]"}], " ", 
       RowBox[{"ab", "[", 
        RowBox[{"5", ",", "6"}], "]"}], " ", 
       RowBox[{"ab", "[", 
        RowBox[{"6", ",", "1"}], "]"}], " ", 
       RowBox[{"ab", "[", 
        RowBox[{"6", ",", "5"}], "]"}]}]], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"1", ",", "1"}], "]"}], ",", 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"2", ",", "1"}], "]"}], ",", 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"3", ",", "1"}], "]"}], ",", 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"4", ",", "1"}], "]"}], ",", 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"5", ",", "1"}], "]"}], ",", 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"6", ",", "1"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"1", ",", "2"}], "]"}], ",", 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"2", ",", "2"}], "]"}], ",", 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"3", ",", "2"}], "]"}], ",", 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"4", ",", "2"}], "]"}], ",", 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"5", ",", "2"}], "]"}], ",", 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"6", ",", "2"}], "]"}]}], "}"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"ab", "[", 
        RowBox[{"1", ",", "4"}], "]"}], " ", 
       RowBox[{"ab", "[", 
        RowBox[{"5", ",", "1"}], "]"}], " ", 
       RowBox[{"ab", "[", 
        RowBox[{"6", ",", "2"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"ab", "[", 
            RowBox[{"3", ",", "6"}], "]"}], 
           RowBox[{"ab", "[", 
            RowBox[{"4", ",", "3"}], "]"}]], "-", 
          FractionBox[
           RowBox[{
            RowBox[{"ab", "[", 
             RowBox[{"1", ",", "6"}], "]"}], " ", 
            RowBox[{"ab", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"ab", "[", 
             RowBox[{"3", ",", "6"}], "]"}]}], 
           RowBox[{
            RowBox[{"ab", "[", 
             RowBox[{"4", ",", "3"}], "]"}], " ", 
            RowBox[{"ab", "[", 
             RowBox[{"5", ",", "1"}], "]"}], " ", 
            RowBox[{"ab", "[", 
             RowBox[{"6", ",", "2"}], "]"}]}]], "-", 
          FractionBox[
           RowBox[{
            RowBox[{"ab", "[", 
             RowBox[{"3", ",", "1"}], "]"}], " ", 
            RowBox[{"ab", "[", 
             RowBox[{"6", ",", "4"}], "]"}]}], 
           RowBox[{
            RowBox[{"ab", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"ab", "[", 
             RowBox[{"4", ",", "3"}], "]"}]}]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"ab", "[", 
             RowBox[{"1", ",", "6"}], "]"}], " ", 
            RowBox[{"ab", "[", 
             RowBox[{"2", ",", "5"}], "]"}], " ", 
            RowBox[{"ab", "[", 
             RowBox[{"3", ",", "1"}], "]"}], " ", 
            RowBox[{"ab", "[", 
             RowBox[{"6", ",", "4"}], "]"}]}], 
           RowBox[{
            RowBox[{"ab", "[", 
             RowBox[{"1", ",", "4"}], "]"}], " ", 
            RowBox[{"ab", "[", 
             RowBox[{"4", ",", "3"}], "]"}], " ", 
            RowBox[{"ab", "[", 
             RowBox[{"5", ",", "1"}], "]"}], " ", 
            RowBox[{"ab", "[", 
             RowBox[{"6", ",", "2"}], "]"}]}]]}], ")"}], "2"], " ", 
       RowBox[{"colorF", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "4", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "5"}], "}"}], ",", 
         RowBox[{"{", "6", "}"}]}], "]"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"ab", "[", 
         RowBox[{"1", ",", "2"}], "]"}], "2"], " ", 
       RowBox[{"ab", "[", 
        RowBox[{"1", ",", "6"}], "]"}], " ", 
       RowBox[{"ab", "[", 
        RowBox[{"2", ",", "5"}], "]"}], " ", 
       RowBox[{"ab", "[", 
        RowBox[{"3", ",", "6"}], "]"}], " ", 
       RowBox[{"ab", "[", 
        RowBox[{"4", ",", "3"}], "]"}], " ", 
       RowBox[{"ab", "[", 
        RowBox[{"5", ",", "6"}], "]"}], " ", 
       RowBox[{"ab", "[", 
        RowBox[{"6", ",", "1"}], "]"}], " ", 
       RowBox[{"ab", "[", 
        RowBox[{"6", ",", "5"}], "]"}]}]], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"1", ",", "1"}], "]"}], ",", 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"2", ",", "1"}], "]"}], ",", 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"3", ",", "1"}], "]"}], ",", 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"4", ",", "1"}], "]"}], ",", 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"5", ",", "1"}], "]"}], ",", 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"6", ",", "1"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"1", ",", "2"}], "]"}], ",", 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"2", ",", "2"}], "]"}], ",", 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"3", ",", "2"}], "]"}], ",", 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"4", ",", "2"}], "]"}], ",", 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"5", ",", "2"}], "]"}], ",", 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"6", ",", "2"}], "]"}]}], "}"}]}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.848313650748108*^9, 3.848313742600665*^9}},
 CellLabel->
  "Out[444]=",ExpressionUUID->"4f413a7c-e0a6-4291-b73c-815797320a1b"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"3947832971169823", " ", 
    RowBox[{"colorF", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "3", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "5"}], "}"}], ",", 
      RowBox[{"{", "6", "}"}]}], "]"}]}], "977250999846667966801920000"], "-", 
  FractionBox[
   RowBox[{"623943157594477015681", " ", 
    RowBox[{"colorF", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "4", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "5"}], "}"}], ",", 
      RowBox[{"{", "6", "}"}]}], "]"}]}], 
   "500438842518119457761973964800000"]}]], "Output",
 CellChangeTimes->{{3.848313650748108*^9, 3.848313742603753*^9}},
 CellLabel->
  "Out[445]=",ExpressionUUID->"7c1acf9a-6703-4859-bdc4-9230a179f293"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "4", ",", "6"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"2", ",", "3", ",", "5"}], "]"}]}], 
     "4496356151320388820066201600000"], "+", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "3", ",", "6"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"2", ",", "4", ",", "5"}], "]"}]}], 
     "4496356151320388820066201600000"], "+", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "6", ",", "4"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"2", ",", "5", ",", "3"}], "]"}]}], 
     "4496356151320388820066201600000"], "+", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "6", ",", "3"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"2", ",", "5", ",", "4"}], "]"}]}], 
     "4496356151320388820066201600000"], "+", 
    FractionBox[
     RowBox[{"637585356322811965926791", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "3", ",", "4"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"2", ",", "5", ",", "6"}], "]"}]}], 
     "120605761046866789320635725516800000"], "-", 
    FractionBox[
     RowBox[{"637585356322811965926791", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "4", ",", "3"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"2", ",", "5", ",", "6"}], "]"}]}], 
     "120605761046866789320635725516800000"], "-", 
    FractionBox[
     RowBox[{"637585356322811965926791", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "3", ",", "4"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"2", ",", "6", ",", "5"}], "]"}]}], 
     "120605761046866789320635725516800000"], "+", 
    FractionBox[
     RowBox[{"637585356322811965926791", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "4", ",", "3"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"2", ",", "6", ",", "5"}], "]"}]}], 
     "120605761046866789320635725516800000"], "-", 
    FractionBox[
     RowBox[{"623943157594477015681", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "2", ",", "5"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"3", ",", "4", ",", "6"}], "]"}]}], 
     "500438842518119457761973964800000"], "+", 
    FractionBox[
     RowBox[{"3947832971169823", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "5", ",", "2"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"3", ",", "4", ",", "6"}], "]"}]}], 
     "977250999846667966801920000"], "+", 
    FractionBox[
     RowBox[{"3947832971169823", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "2", ",", "5"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"3", ",", "6", ",", "4"}], "]"}]}], 
     "977250999846667966801920000"], "-", 
    FractionBox[
     RowBox[{"623943157594477015681", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "5", ",", "2"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"3", ",", "6", ",", "4"}], "]"}]}], 
     "500438842518119457761973964800000"], "-", 
    FractionBox[
     RowBox[{"623943157594477015681", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"5", ",", "6"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}]}], 
     "500438842518119457761973964800000"], "+", 
    FractionBox[
     RowBox[{"3947832971169823", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"5", ",", "6"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "2", ",", "4", ",", "3"}], "]"}]}], 
     "977250999846667966801920000"], "-", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"4", ",", "6"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "3", ",", "2", ",", "5"}], "]"}]}], 
     "4496356151320388820066201600000"], "+", 
    FractionBox[
     RowBox[{"3947832971169823", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"5", ",", "6"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "3", ",", "4", ",", "2"}], "]"}]}], 
     "977250999846667966801920000"], "+", 
    FractionBox[
     RowBox[{"3947832971169823", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"2", ",", "6"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "3", ",", "4", ",", "5"}], "]"}]}], 
     "977250999846667966801920000"], "-", 
    FractionBox[
     RowBox[{"3947832971169823", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"2", ",", "5"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}]}], 
     "488625499923333983400960000"], "-", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"3", ",", "6"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "4", ",", "2", ",", "5"}], "]"}]}], 
     "4496356151320388820066201600000"], "-", 
    FractionBox[
     RowBox[{"623943157594477015681", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"5", ",", "6"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "4", ",", "3", ",", "2"}], "]"}]}], 
     "500438842518119457761973964800000"], "-", 
    FractionBox[
     RowBox[{"623943157594477015681", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"2", ",", "6"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "4", ",", "3", ",", "5"}], "]"}]}], 
     "500438842518119457761973964800000"], "+", 
    FractionBox[
     RowBox[{"623943157594477015681", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"2", ",", "5"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "4", ",", "3", ",", "6"}], "]"}]}], 
     "250219421259059728880986982400000"], "-", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"4", ",", "6"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "5", ",", "2", ",", "3"}], "]"}]}], 
     "4496356151320388820066201600000"], "-", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"3", ",", "6"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "5", ",", "2", ",", "4"}], "]"}]}], 
     "4496356151320388820066201600000"], "-", 
    FractionBox[
     RowBox[{"623943157594477015681", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"2", ",", "6"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "5", ",", "3", ",", "4"}], "]"}]}], 
     "500438842518119457761973964800000"], "+", 
    FractionBox[
     RowBox[{"3947832971169823", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"2", ",", "6"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "5", ",", "4", ",", "3"}], "]"}]}], 
     "977250999846667966801920000"], "+", 
    FractionBox[
     RowBox[{"623943157594477015681", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"2", ",", "5"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "6", ",", "3", ",", "4"}], "]"}]}], 
     "250219421259059728880986982400000"], "-", 
    FractionBox[
     RowBox[{"3947832971169823", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"2", ",", "5"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "6", ",", "4", ",", "3"}], "]"}]}], 
     "488625499923333983400960000"], "+", 
    FractionBox[
     RowBox[{"623943157594477015681", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "6"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}]}], 
     "500438842518119457761973964800000"], "-", 
    FractionBox[
     RowBox[{"3947832971169823", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "6"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"2", ",", "4", ",", "3", ",", "5"}], "]"}]}], 
     "977250999846667966801920000"], "-", 
    FractionBox[
     RowBox[{"3947832971169823", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "6"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"2", ",", "5", ",", "3", ",", "4"}], "]"}]}], 
     "977250999846667966801920000"], "+", 
    FractionBox[
     RowBox[{"623943157594477015681", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "6"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"2", ",", "5", ",", "4", ",", "3"}], "]"}]}], 
     "500438842518119457761973964800000"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"12558056681291206963", " ", 
       RowBox[{"tr", "[", 
        RowBox[{"1", ",", "6"}], "]"}], " ", 
       RowBox[{"tr", "[", 
        RowBox[{"2", ",", "5"}], "]"}], " ", 
       RowBox[{"tr", "[", 
        RowBox[{"3", ",", "4"}], "]"}]}], 
      "2248178075660194410033100800000"]}], "+", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "5"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"2", ",", "6"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"3", ",", "4"}], "]"}]}], "2248178075660194410033100800000"], 
    "+", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "4"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"2", ",", "6"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"3", ",", "5"}], "]"}]}], "2248178075660194410033100800000"], 
    "-", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "4"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"2", ",", "5"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"3", ",", "6"}], "]"}]}], "2248178075660194410033100800000"], 
    "+", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "3"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"2", ",", "6"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"4", ",", "5"}], "]"}]}], "2248178075660194410033100800000"], 
    "-", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "3"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"2", ",", "5"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"4", ",", "6"}], "]"}]}], "2248178075660194410033100800000"], 
    "+", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "4"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"2", ",", "3"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"5", ",", "6"}], "]"}]}], "2248178075660194410033100800000"], 
    "+", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "3"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"2", ",", "4"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"5", ",", "6"}], "]"}]}], "2248178075660194410033100800000"], 
    "+", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "2"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"3", ",", "4"}], "]"}], " ", 
      RowBox[{"tr", "[", 
       RowBox[{"5", ",", "6"}], "]"}]}], "2248178075660194410033100800000"], 
    "-", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
       "]"}]}], "4496356151320388820066201600000"], "+", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6", ",", "5"}], 
       "]"}]}], "4496356151320388820066201600000"], "+", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "6", ",", "4"}], 
       "]"}]}], "4496356151320388820066201600000"], "-", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "2", ",", "3", ",", "6", ",", "5", ",", "4"}], 
       "]"}]}], "4496356151320388820066201600000"], "-", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5", ",", "6"}], 
       "]"}]}], "4496356151320388820066201600000"], "+", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "6", ",", "5"}], 
       "]"}]}], "4496356151320388820066201600000"], "+", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "6", ",", "3"}], 
       "]"}]}], "4496356151320388820066201600000"], "-", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "2", ",", "4", ",", "6", ",", "5", ",", "3"}], 
       "]"}]}], "4496356151320388820066201600000"], "-", 
    FractionBox[
     RowBox[{"637585356322811965926791", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4", ",", "6"}], 
       "]"}]}], "120605761046866789320635725516800000"], "+", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "6", ",", "4"}], 
       "]"}]}], "4496356151320388820066201600000"], "+", 
    FractionBox[
     RowBox[{"637585356322811965926791", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3", ",", "6"}], 
       "]"}]}], "120605761046866789320635725516800000"], "+", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "6", ",", "3"}], 
       "]"}]}], "4496356151320388820066201600000"], "+", 
    FractionBox[
     RowBox[{"623943157594477015681", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "2", ",", "5", ",", "6", ",", "3", ",", "4"}], 
       "]"}]}], "250219421259059728880986982400000"], "-", 
    FractionBox[
     RowBox[{"3947832971169823", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "2", ",", "5", ",", "6", ",", "4", ",", "3"}], 
       "]"}]}], "488625499923333983400960000"], "+", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "2", ",", "6", ",", "3", ",", "4", ",", "5"}], 
       "]"}]}], "4496356151320388820066201600000"], "-", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "2", ",", "6", ",", "3", ",", "5", ",", "4"}], 
       "]"}]}], "4496356151320388820066201600000"], "+", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "2", ",", "6", ",", "4", ",", "3", ",", "5"}], 
       "]"}]}], "4496356151320388820066201600000"], "-", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "2", ",", "6", ",", "4", ",", "5", ",", "3"}], 
       "]"}]}], "4496356151320388820066201600000"], "-", 
    FractionBox[
     RowBox[{"623943157594477015681", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "2", ",", "6", ",", "5", ",", "3", ",", "4"}], 
       "]"}]}], "250219421259059728880986982400000"], "+", 
    FractionBox[
     RowBox[{"3947832971169823", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "2", ",", "6", ",", "5", ",", "4", ",", "3"}], 
       "]"}]}], "488625499923333983400960000"], "+", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "5", ",", "6"}], 
       "]"}]}], "4496356151320388820066201600000"], "-", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "3", ",", "2", ",", "4", ",", "6", ",", "5"}], 
       "]"}]}], "4496356151320388820066201600000"], "-", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "3", ",", "2", ",", "5", ",", "4", ",", "6"}], 
       "]"}]}], "4496356151320388820066201600000"], "-", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "3", ",", "2", ",", "6", ",", "4", ",", "5"}], 
       "]"}]}], "4496356151320388820066201600000"], "+", 
    FractionBox[
     RowBox[{"3947832971169823", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "6", ",", "5"}], 
       "]"}]}], "488625499923333983400960000"], "-", 
    FractionBox[
     RowBox[{"3947832971169823", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "3", ",", "4", ",", "5", ",", "2", ",", "6"}], 
       "]"}]}], "488625499923333983400960000"], "+", 
    FractionBox[
     RowBox[{"3947832971169823", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "3", ",", "4", ",", "5", ",", "6", ",", "2"}], 
       "]"}]}], "488625499923333983400960000"], "-", 
    FractionBox[
     RowBox[{"3947832971169823", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "3", ",", "4", ",", "6", ",", "5", ",", "2"}], 
       "]"}]}], "488625499923333983400960000"], "+", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "4", ",", "6"}], 
       "]"}]}], "4496356151320388820066201600000"], "+", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "3", ",", "5", ",", "4", ",", "2", ",", "6"}], 
       "]"}]}], "4496356151320388820066201600000"], "-", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "3", ",", "5", ",", "4", ",", "6", ",", "2"}], 
       "]"}]}], "4496356151320388820066201600000"], "-", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "3", ",", "5", ",", "6", ",", "4", ",", "2"}], 
       "]"}]}], "4496356151320388820066201600000"], "+", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "3", ",", "6", ",", "2", ",", "4", ",", "5"}], 
       "]"}]}], "4496356151320388820066201600000"], "-", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "3", ",", "6", ",", "4", ",", "2", ",", "5"}], 
       "]"}]}], "4496356151320388820066201600000"], "+", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "3", ",", "6", ",", "4", ",", "5", ",", "2"}], 
       "]"}]}], "4496356151320388820066201600000"], "+", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "3", ",", "6", ",", "5", ",", "4", ",", "2"}], 
       "]"}]}], "4496356151320388820066201600000"], "+", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5", ",", "6"}], 
       "]"}]}], "4496356151320388820066201600000"], "-", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "6", ",", "5"}], 
       "]"}]}], "4496356151320388820066201600000"], "-", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "4", ",", "2", ",", "5", ",", "3", ",", "6"}], 
       "]"}]}], "4496356151320388820066201600000"], "-", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "4", ",", "2", ",", "6", ",", "3", ",", "5"}], 
       "]"}]}], "4496356151320388820066201600000"], "-", 
    FractionBox[
     RowBox[{"623943157594477015681", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "6", ",", "5"}], 
       "]"}]}], "250219421259059728880986982400000"], "+", 
    FractionBox[
     RowBox[{"623943157594477015681", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "4", ",", "3", ",", "5", ",", "2", ",", "6"}], 
       "]"}]}], "250219421259059728880986982400000"], "-", 
    FractionBox[
     RowBox[{"623943157594477015681", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "4", ",", "3", ",", "5", ",", "6", ",", "2"}], 
       "]"}]}], "250219421259059728880986982400000"], "+", 
    FractionBox[
     RowBox[{"623943157594477015681", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "4", ",", "3", ",", "6", ",", "5", ",", "2"}], 
       "]"}]}], "250219421259059728880986982400000"], "+", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "4", ",", "5", ",", "2", ",", "3", ",", "6"}], 
       "]"}]}], "4496356151320388820066201600000"], "+", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "4", ",", "5", ",", "3", ",", "2", ",", "6"}], 
       "]"}]}], "4496356151320388820066201600000"], "-", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "4", ",", "5", ",", "3", ",", "6", ",", "2"}], 
       "]"}]}], "4496356151320388820066201600000"], "-", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "4", ",", "5", ",", "6", ",", "3", ",", "2"}], 
       "]"}]}], "4496356151320388820066201600000"], "+", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "4", ",", "6", ",", "2", ",", "3", ",", "5"}], 
       "]"}]}], "4496356151320388820066201600000"], "-", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "4", ",", "6", ",", "3", ",", "2", ",", "5"}], 
       "]"}]}], "4496356151320388820066201600000"], "+", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "4", ",", "6", ",", "3", ",", "5", ",", "2"}], 
       "]"}]}], "4496356151320388820066201600000"], "+", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "4", ",", "6", ",", "5", ",", "3", ",", "2"}], 
       "]"}]}], "4496356151320388820066201600000"], "+", 
    FractionBox[
     RowBox[{"637585356322811965926791", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "5", ",", "2", ",", "3", ",", "4", ",", "6"}], 
       "]"}]}], "120605761046866789320635725516800000"], "-", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "5", ",", "2", ",", "3", ",", "6", ",", "4"}], 
       "]"}]}], "4496356151320388820066201600000"], "-", 
    FractionBox[
     RowBox[{"637585356322811965926791", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "5", ",", "2", ",", "4", ",", "3", ",", "6"}], 
       "]"}]}], "120605761046866789320635725516800000"], "-", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "5", ",", "2", ",", "4", ",", "6", ",", "3"}], 
       "]"}]}], "4496356151320388820066201600000"], "+", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "5", ",", "3", ",", "2", ",", "6", ",", "4"}], 
       "]"}]}], "4496356151320388820066201600000"], "-", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "5", ",", "3", ",", "4", ",", "2", ",", "6"}], 
       "]"}]}], "4496356151320388820066201600000"], "+", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "5", ",", "3", ",", "4", ",", "6", ",", "2"}], 
       "]"}]}], "4496356151320388820066201600000"], "-", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "5", ",", "3", ",", "6", ",", "2", ",", "4"}], 
       "]"}]}], "4496356151320388820066201600000"], "+", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "5", ",", "4", ",", "2", ",", "6", ",", "3"}], 
       "]"}]}], "4496356151320388820066201600000"], "-", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "5", ",", "4", ",", "3", ",", "2", ",", "6"}], 
       "]"}]}], "4496356151320388820066201600000"], "+", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "5", ",", "4", ",", "3", ",", "6", ",", "2"}], 
       "]"}]}], "4496356151320388820066201600000"], "-", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "5", ",", "4", ",", "6", ",", "2", ",", "3"}], 
       "]"}]}], "4496356151320388820066201600000"], "-", 
    FractionBox[
     RowBox[{"623943157594477015681", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "5", ",", "6", ",", "2", ",", "3", ",", "4"}], 
       "]"}]}], "250219421259059728880986982400000"], "+", 
    FractionBox[
     RowBox[{"3947832971169823", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "5", ",", "6", ",", "2", ",", "4", ",", "3"}], 
       "]"}]}], "488625499923333983400960000"], "-", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "5", ",", "6", ",", "3", ",", "2", ",", "4"}], 
       "]"}]}], "4496356151320388820066201600000"], "+", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "5", ",", "6", ",", "3", ",", "4", ",", "2"}], 
       "]"}]}], "4496356151320388820066201600000"], "-", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "5", ",", "6", ",", "4", ",", "2", ",", "3"}], 
       "]"}]}], "4496356151320388820066201600000"], "+", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "5", ",", "6", ",", "4", ",", "3", ",", "2"}], 
       "]"}]}], "4496356151320388820066201600000"], "-", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "6", ",", "2", ",", "3", ",", "4", ",", "5"}], 
       "]"}]}], "4496356151320388820066201600000"], "+", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "6", ",", "2", ",", "3", ",", "5", ",", "4"}], 
       "]"}]}], "4496356151320388820066201600000"], "-", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "6", ",", "2", ",", "4", ",", "3", ",", "5"}], 
       "]"}]}], "4496356151320388820066201600000"], "+", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "6", ",", "2", ",", "4", ",", "5", ",", "3"}], 
       "]"}]}], "4496356151320388820066201600000"], "+", 
    FractionBox[
     RowBox[{"623943157594477015681", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "6", ",", "2", ",", "5", ",", "3", ",", "4"}], 
       "]"}]}], "250219421259059728880986982400000"], "-", 
    FractionBox[
     RowBox[{"3947832971169823", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "6", ",", "2", ",", "5", ",", "4", ",", "3"}], 
       "]"}]}], "488625499923333983400960000"], "+", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "6", ",", "3", ",", "2", ",", "5", ",", "4"}], 
       "]"}]}], "4496356151320388820066201600000"], "-", 
    FractionBox[
     RowBox[{"637585356322811965926791", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "6", ",", "3", ",", "4", ",", "2", ",", "5"}], 
       "]"}]}], "120605761046866789320635725516800000"], "+", 
    FractionBox[
     RowBox[{"637585356322811965926791", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "6", ",", "3", ",", "4", ",", "5", ",", "2"}], 
       "]"}]}], "120605761046866789320635725516800000"], "-", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "6", ",", "3", ",", "5", ",", "2", ",", "4"}], 
       "]"}]}], "4496356151320388820066201600000"], "+", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "6", ",", "4", ",", "2", ",", "5", ",", "3"}], 
       "]"}]}], "4496356151320388820066201600000"], "+", 
    FractionBox[
     RowBox[{"637585356322811965926791", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "6", ",", "4", ",", "3", ",", "2", ",", "5"}], 
       "]"}]}], "120605761046866789320635725516800000"], "-", 
    FractionBox[
     RowBox[{"637585356322811965926791", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "6", ",", "4", ",", "3", ",", "5", ",", "2"}], 
       "]"}]}], "120605761046866789320635725516800000"], "-", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "6", ",", "4", ",", "5", ",", "2", ",", "3"}], 
       "]"}]}], "4496356151320388820066201600000"], "+", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "6", ",", "5", ",", "3", ",", "2", ",", "4"}], 
       "]"}]}], "4496356151320388820066201600000"], "-", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "6", ",", "5", ",", "3", ",", "4", ",", "2"}], 
       "]"}]}], "4496356151320388820066201600000"], "+", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "6", ",", "5", ",", "4", ",", "2", ",", "3"}], 
       "]"}]}], "4496356151320388820066201600000"], "-", 
    FractionBox[
     RowBox[{"12558056681291206963", " ", 
      RowBox[{"tr", "[", 
       RowBox[{"1", ",", "6", ",", "5", ",", "4", ",", "3", ",", "2"}], 
       "]"}]}], "4496356151320388820066201600000"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.848313650748108*^9, 3.8483137426103363`*^9}},
 CellLabel->
  "Out[446]=",ExpressionUUID->"30dd7968-fe1b-45dd-936d-fd09151a593e"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"egTerm", "=", 
  RowBox[{
  "randomElement", "[", "fullNMHVamplitudeTerms", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"stylizeLSformula", "[", 
  RowBox[{"egTerm", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"toSuperFunctions", "[", 
   RowBox[{"egTerm", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"evaluate", "[", 
  RowBox[{
   RowBox[{"componentFunction", "[", 
    RowBox[{"m", ",", "p", ",", "m", ",", "p", ",", "m", ",", "p"}], "]"}], 
   "@", "%%"}], "]"}]}], "Input",
 CellChangeTimes->{{3.848313806247922*^9, 3.848313830838564*^9}},
 CellLabel->
  "In[514]:=",ExpressionUUID->"c4296298-626a-47bc-9e0d-696f1e27d28b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"nmhvF", "[", 
    RowBox[{"3", ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "2", ",", "3", ",", "6", ",", "4", ",", "1"}], 
      "}"}]}], "]"}], ",", 
   RowBox[{"int", "[", 
    RowBox[{"2", ",", "4", ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "2", ",", "3", ",", "6", ",", "4", ",", "1"}], 
      "}"}]}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.848313807616662*^9, 3.848313856929525*^9}},
 CellLabel->
  "Out[514]=",ExpressionUUID->"63e8dedd-c60c-4772-a68c-da52518173e9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   GraphicsBox[
    {RGBColor[
      NCache[
       Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1], 
     CircleBox[{0, 0}, 1], LineBox[{{0, 1}, {0, -1}}], 
     LineBox[NCache[{{-2^Rational[-1, 2], -2^
          Rational[-1, 
            2]}, {-0.8485281374238569, -0.8485281374238569}}, \
{{-0.7071067811865475, -0.7071067811865475}, {-0.8485281374238569, \
-0.8485281374238569}}]], LineBox[{{-1, 0}, {-1.2, 0.}}], 
     LineBox[NCache[{{-2^Rational[-1, 2], 2^
         Rational[-1, 2]}, {-0.8485281374238569, 
        0.8485281374238569}}, {{-0.7071067811865475, 
       0.7071067811865475}, {-0.8485281374238569, 0.8485281374238569}}]], 
     LineBox[NCache[{{2^Rational[-1, 2], 2^Rational[-1, 2]}, {
        0.8485281374238569, 0.8485281374238569}}, {{0.7071067811865475, 
       0.7071067811865475}, {0.8485281374238569, 0.8485281374238569}}]], 
     LineBox[{{1, 0}, {1.2, 0.}}], 
     LineBox[NCache[{{2^Rational[-1, 2], -2^Rational[-1, 2]}, {
        0.8485281374238569, -0.8485281374238569}}, {{
       0.7071067811865475, -0.7071067811865475}, {
       0.8485281374238569, -0.8485281374238569}}]], InsetBox[
      StyleBox["5",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {-1.0253048327204939, -1.0253048327204939}], InsetBox[
      StyleBox["2",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {-1.45, 0.}], InsetBox[
      StyleBox["3",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {-1.0253048327204939, 1.0253048327204939}], InsetBox[
      StyleBox["6",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {1.0253048327204939, 1.0253048327204939}], InsetBox[
      StyleBox["4",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {1.45, 0.}], InsetBox[
      StyleBox["1",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {1.0253048327204939, -1.0253048327204939}]},
    ImageSize->{80, 70}], " ", 
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"f\"", 
        TemplateBox[{"1"}, "RowDefault"], "\"\""}, "Subsuperscript", 
       SyntaxForm -> SubsuperscriptBox], 
      TemplateBox[{"\"[\"", "1", "4", "6", "3", "2", "5", "\"]\""}, 
       "RowDefault"]},
     "RowDefault"],
    StripOnInput->False,
    FontFamily->"Times",
    FontSize->16]}], "-", 
  RowBox[{
   GraphicsBox[
    {RGBColor[
      NCache[
       Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1], 
     CircleBox[{0, 0}, 1], LineBox[{{0, 1}, {0, -1}}], 
     LineBox[NCache[{{-2^Rational[-1, 2], -2^
          Rational[-1, 
            2]}, {-0.8485281374238569, -0.8485281374238569}}, \
{{-0.7071067811865475, -0.7071067811865475}, {-0.8485281374238569, \
-0.8485281374238569}}]], LineBox[{{-1, 0}, {-1.2, 0.}}], 
     LineBox[NCache[{{-2^Rational[-1, 2], 2^
         Rational[-1, 2]}, {-0.8485281374238569, 
        0.8485281374238569}}, {{-0.7071067811865475, 
       0.7071067811865475}, {-0.8485281374238569, 0.8485281374238569}}]], 
     LineBox[NCache[{{Rational[1, 2] 3^Rational[1, 2], Rational[1, 2]}, {
        1.0392304845413263`, 0.6}}, {{0.8660254037844386, 0.5}, {
       1.0392304845413263`, 0.6}}]], 
     LineBox[NCache[{{Rational[1, 2] 3^Rational[1, 2], Rational[-1, 2]}, {
        1.0392304845413263`, -0.6}}, {{0.8660254037844386, -0.5}, {
       1.0392304845413263`, -0.6}}]], LineBox[{{0, 0}, {-0.2, 0}}], InsetBox[
      StyleBox["5",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {-1.0253048327204939, -1.0253048327204939}], InsetBox[
      StyleBox["2",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {-1.45, 0.}], InsetBox[
      StyleBox["3",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {-1.0253048327204939, 1.0253048327204939}], InsetBox[
      StyleBox["6",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {1.2557368354874359, 0.725}], InsetBox[
      StyleBox["4",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {1.2557368354874359, -0.725}], InsetBox[
      StyleBox["1",
       StripOnInput->False,
       FontFamily->"Times",
       FontSize->10], {-0.4, 0}]},
    ImageSize->{80, 70}], " ", 
   StyleBox[
    TemplateBox[{
      TemplateBox[{"\"f\"", 
        TemplateBox[{"2"}, "RowDefault"], "\"\""}, "Subsuperscript", 
       SyntaxForm -> SubsuperscriptBox], 
      TemplateBox[{"\"[\"", "4", "1", "6", "3", "2", "5", "\"]\""}, 
       "RowDefault"]},
     "RowDefault"],
    StripOnInput->False,
    FontFamily->"Times",
    FontSize->16]}]}]], "Output",
 CellChangeTimes->{{3.848313807616662*^9, 3.8483138569503736`*^9}},
 CellLabel->
  "Out[515]=",ExpressionUUID->"d80171c7-ee4d-4ef3-930a-47246c69e11f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"colorF", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"5", ",", "2", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"6", ",", "4", ",", "1"}], "}"}], ",", 
        RowBox[{"{", "}"}]}], "]"}], 
      RowBox[{
       TemplateBox[{"\"[\"", "2", "5", "\"]\""},
        "RowDefault"], " ", 
       TemplateBox[{"\"[\"", "3", "2", "\"]\""},
        "RowDefault"], " ", 
       TemplateBox[{
        "\"\[LeftAngleBracket]\"", "1", "4", "\"\[RightAngleBracket]\""},
        "RowDefault"], " ", 
       TemplateBox[{
        "\"\[LeftAngleBracket]\"", "4", "6", "\"\[RightAngleBracket]\""},
        "RowDefault"], " ", 
       TemplateBox[{"\"\[LeftAngleBracket]\"", "1", "\"|(\"", 
         TemplateBox[{
           SubscriptBox["p", 
            TemplateBox[{"2", "5"}, "RowDefault"]]}, "RowDefault"], "\")|\"", 
         "3", "\"]\""},
        "RowDefault"], " ", 
       TemplateBox[{"\"\[LeftAngleBracket]\"", "6", "\"|(\"", 
         TemplateBox[{
           SubscriptBox["p", 
            TemplateBox[{"3", "2"}, "RowDefault"]]}, "RowDefault"], "\")|\"", 
         "5", "\"]\""},
        "RowDefault"], " ", 
       SubscriptBox["\<\"s\"\>", 
        TemplateBox[{"3", "2", "5"},
         "RowDefault"]]}]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"1", ",", "1"}], "]"}], 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"2", ",", "1"}], "]"}], 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"3", ",", "1"}], "]"}], 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"4", ",", "1"}], "]"}], 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"5", ",", "1"}], "]"}], 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"6", ",", "1"}], "]"}]},
         {
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"1", ",", "2"}], "]"}], 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"2", ",", "2"}], "]"}], 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"3", ",", "2"}], "]"}], 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"4", ",", "2"}], "]"}], 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"5", ",", "2"}], "]"}], 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"6", ",", "2"}], "]"}]},
         {"0", 
          TemplateBox[{"\"[\"", "5", "3", "\"]\""},
           "RowDefault"], 
          TemplateBox[{"\"[\"", "2", "5", "\"]\""},
           "RowDefault"], "0", 
          TemplateBox[{"\"[\"", "3", "2", "\"]\""},
           "RowDefault"], "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"colorF", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"5", ",", "2", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"6", ",", "4"}], "}"}], ",", 
          SubscriptBox["List", "1"]}], "]"}], " ", 
        TemplateBox[{"\"[\"", "5", "3", "\"]\""},
         "RowDefault"]}], 
       RowBox[{
        TemplateBox[{"\"[\"", "2", "5", "\"]\""},
         "RowDefault"], " ", 
        TemplateBox[{"\"[\"", "3", "2", "\"]\""},
         "RowDefault"], " ", 
        TemplateBox[{
         "\"\[LeftAngleBracket]\"", "4", "6", "\"\[RightAngleBracket]\""},
         "RowDefault"], " ", 
        TemplateBox[{"\"\[LeftAngleBracket]\"", "1", "\"|(\"", 
          TemplateBox[{
            SubscriptBox["p", 
             TemplateBox[{"2", "5"}, "RowDefault"]]}, "RowDefault"], "\")|\"",
           "3", "\"]\""},
         "RowDefault"], " ", 
        TemplateBox[{"\"\[LeftAngleBracket]\"", "1", "\"|(\"", 
          TemplateBox[{
            SubscriptBox["p", 
             TemplateBox[{"3", "2"}, "RowDefault"]]}, "RowDefault"], "\")|\"",
           "5", "\"]\""},
         "RowDefault"], " ", 
        TemplateBox[{"\"\[LeftAngleBracket]\"", "4", "\"|(\"", 
          TemplateBox[{
            SubscriptBox["p", 
             TemplateBox[{"2", "5"}, "RowDefault"]]}, "RowDefault"], "\")|\"",
           "3", "\"]\""},
         "RowDefault"], " ", 
        TemplateBox[{"\"\[LeftAngleBracket]\"", "6", "\"|(\"", 
          TemplateBox[{
            SubscriptBox["p", 
             TemplateBox[{"3", "2"}, "RowDefault"]]}, "RowDefault"], "\")|\"",
           "5", "\"]\""},
         "RowDefault"]}]]}], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"1", ",", "1"}], "]"}], 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"2", ",", "1"}], "]"}], 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"3", ",", "1"}], "]"}], 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"4", ",", "1"}], "]"}], 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"5", ",", "1"}], "]"}], 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"6", ",", "1"}], "]"}]},
         {
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"1", ",", "2"}], "]"}], 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"2", ",", "2"}], "]"}], 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"3", ",", "2"}], "]"}], 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"4", ",", "2"}], "]"}], 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"5", ",", "2"}], "]"}], 
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"6", ",", "2"}], "]"}]},
         {"0", 
          TemplateBox[{"\"[\"", "5", "3", "\"]\""},
           "RowDefault"], 
          TemplateBox[{"\"[\"", "2", "5", "\"]\""},
           "RowDefault"], "0", 
          TemplateBox[{"\"[\"", "3", "2", "\"]\""},
           "RowDefault"], "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.848313807616662*^9, 3.848313856959651*^9}},
 CellLabel->
  "Out[517]=",ExpressionUUID->"319df5c2-96ef-43b4-ab6c-b71dc9f0b529"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"2485320982407906325265785930004234229057027399399760967", " ", 
    RowBox[{"colorF", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"5", ",", "2", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"6", ",", "4"}], "}"}], ",", 
      RowBox[{"{", "1", "}"}]}], "]"}]}], 
   "18990059704632249104910473215330504657512595968"], "-", 
  FractionBox[
   RowBox[{"38663985413937559509424174393345274254154128802112025", " ", 
    RowBox[{"colorF", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"5", ",", "2", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"6", ",", "4", ",", "1"}], "}"}], ",", 
      RowBox[{"{", "}"}]}], "]"}]}], 
   "1219966888352585055308073182665797776305363968"]}]], "Output",
 CellChangeTimes->{{3.848313807616662*^9, 3.848313856970377*^9}},
 CellLabel->
  "Out[518]=",ExpressionUUID->"9ff7cab5-1a62-41b8-8ad6-f3ae5d621a30"]
}, Closed]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1439, 869},
WindowMargins->{{Automatic, 62}, {9, Automatic}},
FrontEndVersion->"12.3 for Mac OS X x86 (64-bit) (June 19, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"f116bd71-a785-4ed1-88c5-3a58dac082d5"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 778, 18, 116, "Text",ExpressionUUID->"49f2f6a4-6f8a-4b39-b108-c473a7ec9ef6"],
Cell[1339, 40, 1463, 39, 142, "Text",ExpressionUUID->"800484f8-87fd-42f7-9406-948619c80020"],
Cell[CellGroupData[{
Cell[2827, 83, 184, 3, 67, "Section",ExpressionUUID->"0553e578-c8a1-4b24-9e7a-605b2be094e9"],
Cell[3014, 88, 371, 7, 72, "Code",ExpressionUUID->"e0593d88-97a0-4692-a6fa-93f9da4577ed"],
Cell[3388, 97, 672, 25, 38, "Text",ExpressionUUID->"5b5c9491-aff4-4cec-b14e-f8e35073a3dc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4097, 127, 271, 6, 67, "Section",ExpressionUUID->"6cabb6d5-e6cd-4f0e-bfea-91d738150d9b"],
Cell[CellGroupData[{
Cell[4393, 137, 379, 11, 54, "Subsection",ExpressionUUID->"1ddadd9f-7926-43ce-af98-85c1ece3303c"],
Cell[4775, 150, 575, 19, 58, "Text",ExpressionUUID->"4e2d77cf-1fb7-4c29-9b72-8b9dd6af202e"],
Cell[5353, 171, 326, 11, 35, "Text",ExpressionUUID->"ff0dd5ce-82bb-4cfa-8646-f200d8aa5219"],
Cell[CellGroupData[{
Cell[5704, 186, 306, 5, 45, "Subsubsection",ExpressionUUID->"44c571a0-47fa-4a69-b143-72c8fb9c407e"],
Cell[6013, 193, 394, 11, 35, "Text",ExpressionUUID->"381c0046-a609-4155-b5c2-9fedf21359ca"],
Cell[CellGroupData[{
Cell[6432, 208, 163, 2, 30, "Input",ExpressionUUID->"13116764-45ff-4a01-ab6d-d48c1600d15a"],
Cell[6598, 212, 6069, 194, 140, "Output",ExpressionUUID->"5cae50f1-ed6e-48fd-8fa2-ee92873ed63b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12704, 411, 228, 4, 52, "Input",ExpressionUUID->"530e37d7-28ab-4343-853c-eee5fe6cdcf5"],
Cell[12935, 417, 309, 7, 34, "Output",ExpressionUUID->"ba311a1b-5089-4f49-806c-bb4ccf6226c3"],
Cell[13247, 426, 24886, 516, 212, "Output",ExpressionUUID->"58dcd0a9-ea1a-4504-bf6c-994c3b8458cb"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[38182, 948, 262, 5, 37, "Subsubsection",ExpressionUUID->"5ce50043-b788-453a-9ee6-634e0d6cce68"],
Cell[CellGroupData[{
Cell[38469, 957, 189, 2, 30, "Input",ExpressionUUID->"72daa455-ec17-4f78-9bf4-e894cc7dda4c"],
Cell[38661, 961, 12630, 404, 287, "Output",ExpressionUUID->"cd1b0978-9101-47de-a052-976b0adf0ba9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51328, 1370, 297, 5, 52, "Input",ExpressionUUID->"dab9e839-b6b2-4ab1-978b-5bee426d081f"],
Cell[51628, 1377, 307, 7, 34, "Output",ExpressionUUID->"5b15c165-1cfd-4805-bdee-20fa8efd17a6"],
Cell[51938, 1386, 25633, 524, 212, "Output",ExpressionUUID->"b9686e2b-9130-43e8-a80f-7825f12b2449"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[77632, 1917, 362, 9, 54, "Subsection",ExpressionUUID->"15f0fb34-7aed-4b76-9bb5-6de43a383a52"],
Cell[CellGroupData[{
Cell[78019, 1930, 208, 4, 45, "Subsubsection",ExpressionUUID->"e94dd7d2-5d61-4b65-8e3a-adb6a3b6ec79"],
Cell[CellGroupData[{
Cell[78252, 1938, 427, 7, 73, "Input",ExpressionUUID->"53124fe1-078d-4ef7-bbb1-12f68fc6a70d"],
Cell[78682, 1947, 248, 3, 34, "Output",ExpressionUUID->"7185f736-36f7-409a-97c6-ec2c32a1d8cc"],
Cell[78933, 1952, 613, 15, 34, "Output",ExpressionUUID->"74fbb9ea-f9ff-476e-8ba4-da18798d601d"],
Cell[79549, 1969, 21105, 444, 212, "Output",ExpressionUUID->"16a1ebb0-a3ed-46f7-b89d-38945fe74720"]
}, Open  ]],
Cell[100669, 2416, 436, 13, 35, "Text",ExpressionUUID->"ba1e0306-c525-465b-a1e5-efe9ad22c589"],
Cell[CellGroupData[{
Cell[101130, 2433, 727, 17, 73, "Input",ExpressionUUID->"2148bf87-ab0c-48dc-8206-7ea4e94a8409"],
Cell[101860, 2452, 742, 12, 34, "Output",ExpressionUUID->"c12f1d2a-071f-471f-a548-be482b725390"],
Cell[102605, 2466, 743, 12, 34, "Output",ExpressionUUID->"ed02ffb2-79ec-43d2-9040-31622b27baab"],
Cell[103351, 2480, 252, 3, 34, "Output",ExpressionUUID->"976da5a1-7aea-44ae-9753-0c9005efbd62"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[103652, 2489, 213, 4, 37, "Subsubsection",ExpressionUUID->"4660d630-cbf9-43b6-b40a-d209299ee1e2"],
Cell[CellGroupData[{
Cell[103890, 2497, 385, 7, 73, "Input",ExpressionUUID->"29c109cb-408f-47ff-b74d-99c23a8ee7ca"],
Cell[104278, 2506, 249, 3, 34, "Output",ExpressionUUID->"07ed79d8-e715-44d2-99a3-a3df68bce066"],
Cell[104530, 2511, 614, 15, 34, "Output",ExpressionUUID->"6a6cde01-2b32-46ef-b253-1e0f074cff11"],
Cell[105147, 2528, 21485, 448, 212, "Output",ExpressionUUID->"021498ea-e64f-481d-b145-728ec62bdd7e"]
}, Open  ]],
Cell[126647, 2979, 436, 13, 35, "Text",ExpressionUUID->"129b2c7e-5911-4152-8a20-4c10c3e3270b"],
Cell[CellGroupData[{
Cell[127108, 2996, 631, 15, 73, "Input",ExpressionUUID->"f319c596-c2b2-4482-8278-16da189f06e1"],
Cell[127742, 3013, 1228, 19, 77, "Output",ExpressionUUID->"b4368241-81bb-4365-b045-e2f86e9c0014"],
Cell[128973, 3034, 1228, 19, 77, "Output",ExpressionUUID->"3482d466-736e-4678-956b-e4dab81ea4f5"],
Cell[130204, 3055, 201, 3, 34, "Output",ExpressionUUID->"27abdb34-d353-4d50-a23f-48a77017cd27"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[130478, 3066, 175, 3, 67, "Section",ExpressionUUID->"188a3339-e207-478e-a97f-fd418b6cae9c"],
Cell[CellGroupData[{
Cell[130678, 3073, 240, 7, 54, "Subsection",ExpressionUUID->"7b17c44a-20cf-4779-b8b4-eb5834324293"],
Cell[130921, 3082, 372, 9, 35, "Text",ExpressionUUID->"ccaeca5b-30ef-4bab-80cf-5c7a8cf3a011"],
Cell[CellGroupData[{
Cell[131318, 3095, 860, 20, 94, "Input",ExpressionUUID->"738f0654-9a23-4e23-b984-7b39f0f2b526"],
Cell[132181, 3117, 684, 16, 34, "Output",ExpressionUUID->"fe9353a4-b195-488b-b4fd-22af2c04cb74"],
Cell[132868, 3135, 21176, 445, 212, "Output",ExpressionUUID->"0f2731f2-54b3-4292-93c3-8bb570f64691"],
Cell[154047, 3582, 3436, 109, 77, "Output",ExpressionUUID->"00430c9f-545e-4353-9c86-69c56407d729"],
Cell[157486, 3693, 13700, 351, 177, "Output",ExpressionUUID->"398422fe-cc63-4b57-bb5b-e7b3a65e0a32"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[171235, 4050, 266, 7, 38, "Subsection",ExpressionUUID->"56afad9a-c62f-45ad-bfa7-a0445ff152e8"],
Cell[171504, 4059, 372, 9, 35, "Text",ExpressionUUID->"55fb017a-574e-449f-8f46-1d7c3b139abb"],
Cell[CellGroupData[{
Cell[171901, 4072, 761, 19, 94, "Input",ExpressionUUID->"37f4c6e1-0eca-4b0d-a642-4b2e2f1227e2"],
Cell[172665, 4093, 722, 17, 34, "Output",ExpressionUUID->"bce261a7-d47d-4a56-919c-d3faa1b7e612"],
Cell[173390, 4112, 20208, 422, 212, "Output",ExpressionUUID->"bf274b78-6adf-41a7-a72b-d97a3fe0c472"],
Cell[193601, 4536, 1849, 54, 56, "Output",ExpressionUUID->"d6c69647-4736-48d7-b057-4a410ce6cc89"],
Cell[195453, 4592, 11031, 264, 89, "Output",ExpressionUUID->"48a58487-86d7-4ad7-a182-616f68b17ed5"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[206533, 4862, 251, 8, 38, "Subsection",ExpressionUUID->"26417eb6-c8d1-4abd-b47a-e873b1606773"],
Cell[CellGroupData[{
Cell[206809, 4874, 712, 18, 94, "Input",ExpressionUUID->"9091edd3-11bf-4a7a-aa72-23eeb14e687d"],
Cell[207524, 4894, 570, 15, 34, "Output",ExpressionUUID->"3ccf9cd4-2456-4779-a7ee-31693072ff24"],
Cell[208097, 4911, 23354, 485, 212, "Output",ExpressionUUID->"9a63015b-463b-4854-836d-83cfb9785c2b"],
Cell[231454, 5398, 2439, 76, 56, "Output",ExpressionUUID->"1414dcfc-f878-47b1-ac24-3ce9b2eb3b36"],
Cell[233896, 5476, 14083, 354, 89, "Output",ExpressionUUID->"0dfad53e-8c5a-4a56-8188-345ddc4f6daa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[248016, 5835, 433, 10, 52, "Input",ExpressionUUID->"7a554b0a-648e-433b-9205-e31c8f857d70"],
Cell[248452, 5847, 2440, 76, 56, "Output",ExpressionUUID->"ff0ff6d8-b6d0-4cb0-9b6d-c934ceedec0f"],
Cell[250895, 5925, 98963, 2559, 2114, "Output",ExpressionUUID->"e239ad54-053f-47a8-9f08-7c8c9ceeb8bd"]
}, Closed]],
Cell[349873, 8487, 674, 22, 31, "Text",ExpressionUUID->"815e5f84-91c3-4bff-a996-8a0b58785455"]
}, Closed]],
Cell[CellGroupData[{
Cell[350584, 8514, 463, 10, 65, "Subsection",ExpressionUUID->"2fb06130-ff6f-4a38-a5e5-e812d827ba09"],
Cell[CellGroupData[{
Cell[351072, 8528, 251, 4, 45, "Subsubsection",ExpressionUUID->"e2ab3130-7e4b-4eb7-a9f4-6e668e23528d"],
Cell[CellGroupData[{
Cell[351348, 8536, 1017, 29, 52, "Input",ExpressionUUID->"317b81ed-f2e1-4152-abcb-16f100cc6609"],
Cell[352368, 8567, 7172, 214, 161, "Output",ExpressionUUID->"e67c062a-afe9-4984-a760-84c7dd9893a6"],
Cell[359543, 8783, 1640, 46, 73, "Output",ExpressionUUID->"a2afbc15-9506-49ae-aa27-2d2f8140cd2f"]
}, Open  ]],
Cell[361198, 8832, 198, 3, 35, "Text",ExpressionUUID->"13b31325-27c7-4011-bc3b-9d1065ca2fbf"],
Cell[361399, 8837, 209, 3, 30, "Input",ExpressionUUID->"d67097d0-ac2d-4e59-8099-679a999ed7e8"],
Cell[361611, 8842, 295, 8, 35, "Text",ExpressionUUID->"53d172ae-9442-4bf3-8d44-ad0e7bc46df9"],
Cell[361909, 8852, 149, 2, 30, "Input",ExpressionUUID->"8ade2a20-7ec4-45cd-afa7-05ea285b82ee"],
Cell[362061, 8856, 355, 12, 35, "Text",ExpressionUUID->"310f7b63-a3b1-4376-add1-5908d1e45f06"],
Cell[CellGroupData[{
Cell[362441, 8872, 222, 5, 30, "Input",ExpressionUUID->"7ae14dcd-634c-45f3-9995-667add331175"],
Cell[362666, 8879, 13673, 345, 133, "Output",ExpressionUUID->"3bdd2291-99e1-4761-aefc-e4340e8ae341"]
}, Closed]],
Cell[CellGroupData[{
Cell[376376, 9229, 552, 15, 26, "Input",ExpressionUUID->"50e88ce8-e5e8-41e3-8b28-253c2b4f0db0"],
Cell[376931, 9246, 13239, 342, 133, "Output",ExpressionUUID->"a7a5e5a6-3ed9-421b-b1e2-45dcaac8e5da"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[390219, 9594, 203, 3, 37, "Subsubsection",ExpressionUUID->"fe3f772f-8a49-43ab-857c-1f0dee835912"],
Cell[CellGroupData[{
Cell[390447, 9601, 707, 20, 30, "Input",ExpressionUUID->"3731b518-2840-4597-94f8-a0157858bb40"],
Cell[391157, 9623, 9316, 283, 224, "Output",ExpressionUUID->"5251c7e6-e37c-4a33-b762-4a49407e1107"]
}, Open  ]],
Cell[400488, 9909, 219, 5, 35, "Text",ExpressionUUID->"3f55cdcd-abdd-425b-b2e3-eabf22689e6b"],
Cell[400710, 9916, 210, 3, 30, "Input",ExpressionUUID->"1466c564-c4a7-4a16-8313-5fdf3ce9668e"],
Cell[400923, 9921, 344, 9, 35, "Text",ExpressionUUID->"ad074505-74e3-4a8e-afcb-d2d667552e4d"],
Cell[401270, 9932, 190, 3, 30, "Input",ExpressionUUID->"9e32ca77-9a1c-459f-8489-cb986409ebce"],
Cell[401463, 9937, 279, 11, 35, "Text",ExpressionUUID->"0832d88b-5142-44f0-8092-767d01831041"]
}, Closed]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[401803, 9955, 183, 3, 67, "Section",ExpressionUUID->"da9db4a0-f59a-48c7-bd8e-540d68c48f48"],
Cell[CellGroupData[{
Cell[402011, 9962, 232, 4, 54, "Subsection",ExpressionUUID->"f68463bd-d1a5-40ad-b3e0-0924422b5979"],
Cell[CellGroupData[{
Cell[402268, 9970, 703, 19, 73, "Input",ExpressionUUID->"730767a0-a1cb-45ab-847a-c7b3803128e4"],
Cell[402974, 9991, 550, 15, 34, "Output",ExpressionUUID->"85ddac33-11d4-411d-920a-0663a08bb27c"],
Cell[403527, 10008, 22822, 477, 212, "Output",ExpressionUUID->"97c5c75e-f419-4dd9-89cf-b00069a8a925"],
Cell[426352, 10487, 15131, 365, 168, "Output",ExpressionUUID->"4a43a78d-0671-490c-ae51-c1234784a37f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[441520, 10857, 165, 3, 45, "Subsubsection",ExpressionUUID->"0edb7fc1-d1d9-4ccd-8190-efbe0d1e54a4"],
Cell[CellGroupData[{
Cell[441710, 10864, 712, 20, 73, "Input",ExpressionUUID->"64343a2f-11d6-425d-870b-2ba79d775e0d"],
Cell[442425, 10886, 550, 15, 34, "Output",ExpressionUUID->"56014a5a-675a-48d7-855e-72b913f1879f"],
Cell[442978, 10903, 22820, 477, 212, "Output",ExpressionUUID->"eec29a26-0299-419c-8dc3-3f182144accb"],
Cell[465801, 11382, 22373, 525, 214, "Output",ExpressionUUID->"943d0e81-543f-4ec2-b492-e73b75f23b59"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[488235, 11914, 328, 8, 38, "Subsection",ExpressionUUID->"69a04c9a-1e97-4b60-bef8-10a9f5e3b76f"],
Cell[488566, 11924, 316, 10, 35, "Text",ExpressionUUID->"f0091a51-5aa6-4136-b672-de2c053943d3"],
Cell[CellGroupData[{
Cell[488907, 11938, 820, 20, 115, "Input",ExpressionUUID->"75118df4-9590-4945-8e5e-ee62000fb3fe"],
Cell[489730, 11960, 546, 15, 34, "Output",ExpressionUUID->"31996405-b5d7-4f04-af40-903e7e9ded61"],
Cell[490279, 11977, 4603, 114, 89, "Output",ExpressionUUID->"22a09ceb-3d7c-4aef-8be8-a6c90313a375"],
Cell[494885, 12093, 8750, 243, 184, "Output",ExpressionUUID->"4f413a7c-e0a6-4291-b73c-815797320a1b"],
Cell[503638, 12338, 822, 23, 52, "Output",ExpressionUUID->"7c1acf9a-6703-4859-bdc4-9230a179f293"],
Cell[504463, 12363, 30742, 753, 1689, "Output",ExpressionUUID->"30dd7968-fe1b-45dd-936d-fd09151a593e"]
}, Closed]],
Cell[CellGroupData[{
Cell[535242, 13121, 805, 20, 111, "Input",ExpressionUUID->"c4296298-626a-47bc-9e0d-696f1e27d28b"],
Cell[536050, 13143, 546, 15, 34, "Output",ExpressionUUID->"63e8dedd-c60c-4772-a68c-da52518173e9"],
Cell[536599, 13160, 4842, 120, 89, "Output",ExpressionUUID->"d80171c7-ee4d-4ef3-930a-47246c69e11f"],
Cell[541444, 13282, 6751, 179, 131, "Output",ExpressionUUID->"319df5c2-96ef-43b4-ab6c-b71dc9f0b529"],
Cell[548198, 13463, 935, 24, 92, "Output",ExpressionUUID->"9ff7cab5-1a62-41b8-8ad6-f3ae5d621a30"]
}, Closed]]
}, Closed]]
}, Open  ]]
}
]
*)


